Quantum Stability of Generalized Proca Theories

We establish radiative stability of generalized Proca effective field theories. While standard powercounting arguments would conclude otherwise, we find non-trivial cancellations of leading order corrections by explicit computation of divergent one-loop diagrams up to four-point. These results are crosschecked against an effective action based generalized Schwinger-DeWitt method. Further, the cancellations are understood as coming from the specific structure of the theory through a decoupling limit analysis which at the same time allows for an extension of the results to higher orders.

==> anc/AncillaryFile_Quantum_Stability_of_Generalized_Proca_Theories.txt <==
(*
 Below, we provide the detailed results for the divergent off-shell one-loop contributions to the 3-point and 4-point function in momentum space in the form indicated in the main text.
*)

(*
Notation:

- c3, c4, c4T, c5T and c6T denote the couplings in the classical Lagrangian densities L3, L4, L5 and L6 respectively.

- Contractions between polarization vectors and external momenta are denoted as eij=ϵ_i·ϵ_j, ekij=ϵ_i·k_j, kij=k_i·k_j
*)

3-point

M(3)3=((-2*I)/3)*c3^3*(-9*e13*ek22*k11 + 2*e12*ek31*k11 + 11*e12*ek32*k11 + 18*e13*ek21*k12 + 4*e12*ek31*k12 + 4*e12*ek32*k12 + ek12*(10*ek22*ek31 + 10*ek21*(ek31 + ek32) + 9*e23*(k11 + 2*k12)) + (e13*(9*ek21 - 2*ek22) + e12*(11*ek31 + 2*ek32))*k22 + ek11*(10*ek21*ek32 + 10*ek22*(ek31 + ek32) - e23*(2*k11 + 9*k22))) + (I/2)*c3*c5T^2*(-16*e13*ek22*k11 + 20*e12*ek31*k11 + 21*e12*ek32*k11 + 2*e13*ek21*k12 - 15*e13*ek22*k12 + 25*e12*ek31*k12 + 25*e12*ek32*k12 + ek12*(5*ek22*ek31 + 5*ek21*(ek31 + ek32) + e23*(k11 + 2*k12)) + (e13*(ek21 - 20*ek22) + e12*(21*ek31 + 20*ek32))*k22 + ek11*(5*ek21*ek32 + 152*ek22*(ek31 + ek32) - e23*(20*k11 + 15*k12 + 16*k22))) - ((2*I)/3)*c3^2*c5T*(17*e13*ek22*k11 + 9*e12*ek31*k11 - 4*e12*ek32*k11 - 26*e13*ek21*k12 + 4*e13*ek22*k12 + 22*e12*ek31*k12 + 22*e12*ek32*k12 + ek12*(24*ek22*ek31 + 24*ek21*(ek31 + ek32) - 13*e23*(k11 + 2*k12)) - (e13*(13*ek21 + 9*ek22) + e12*(4*ek31 - 9*ek32))*k22 + ek11*(24*ek21*ek32 - 102*ek22*(ek31 + ek32) + e23*(-9*k11 + 4*k12 + 17*k22))) + (I/2)*c5T^3*(17*e13*ek22*k11 - e12*ek32*k11 - 2*e13*ek21*k12 + 16*e13*ek22*k12 + 16*e12*ek31*k12 + 16*e12*ek32*k12 + ek12*(16*ek22*ek31 + 16*ek21*(ek31 + ek32) - e23*(k11 + 2*k12)) - (e13*ek21 + e12*ek31)*k22 + ek11*(16*ek21*ek32 + 28*ek22*(ek31 + ek32) + e23*(16*k12 + 17*k22))) - (2*I)*c5T*(2*c4*e13*ek22*k11 - 6*c4T*e13*ek22*k11 - 2*c4*e12*ek31*k11 - 2*c4T*e12*ek31*k11 - c4*e12*ek32*k11 - 3*c4T*e12*ek32*k11 + 2*c4*e13*ek21*k12 - 2*c4T*e13*ek21*k12 + 3*c4*e13*ek22*k12 - 7*c4T*e13*ek22*k12 - c4*e12*ek31*k12 - 11*c4T*e12*ek31*k12 - c4*e12*ek32*k12 - 11*c4T*e12*ek32*k12 + ek12*((3*c4 + 5*c4T)*ek22*ek31 + (3*c4 + 5*c4T)*ek21*(ek31 + ek32) + (c4 - c4T)*e23*(k11 + 2*k12)) + (e13*((c4 - c4T)*ek21 + 2*(c4 + c4T)*ek22) + e12*(-((c4 + 3*c4T)*ek31) - 2*(c4 + c4T)*ek32))*k22 + ek11*((3*c4 + 5*c4T)*ek21*ek32 - 4*(3*c4 - 2*c4T)*ek22*(ek31 + ek32) + e23*(2*(c4 + c4T)*k11 + (3*c4 - 7*c4T)*k12 + 2*(c4 - 3*c4T)*k22))) - I*c3*(2*c4*e13*ek22*k11 - 3*c4T*e13*ek22*k11 + c4*e12*ek31*k11 - c4T*e12*ek31*k11 - c4T*e12*ek32*k11 - 2*c4*e13*ek21*k12 + c4*e13*ek22*k12 - 3*c4T*e13*ek22*k12 + 3*c4*e12*ek31*k12 - 5*c4T*e12*ek31*k12 + 3*c4*e12*ek32*k12 - 5*c4T*e12*ek32*k12 + ek12*((2*c4 + 3*c4T)*ek22*ek31 + (2*c4 + 3*c4T)*ek21*(ek31 + ek32) - c4*e23*(k11 + 2*k12)) - (e13*(c4*ek21 + (c4 - c4T)*ek22) + e12*(c4T*ek31 + (-c4 + c4T)*ek32))*k22 + ek11*((2*c4 + 3*c4T)*ek21*ek32 - (7*c4 - 3*c4T)*ek22*(ek31 + ek32) + e23*((-c4 + c4T)*k11 + (c4 - 3*c4T)*k12 + (2*c4 - 3*c4T)*k22))) - (I/6)*c3*c6T*(ek12*(7*ek22*ek31 + 7*ek21*(ek31 + ek32) - 3*e23*(k11 + 2*k12)) + ek11*(7*ek21*ek32 - 14*ek22*(ek31 + ek32) + 3*e23*(k12 + 2*k22)) + 3*(e12*(ek32*(-k11 + k12) + ek31*(k12 - k22)) + e13*(ek22*(2*k11 + k12) - ek21*(2*k12 + k22)))) - I*c5T*c6T*(ek12*(3*ek22*ek31 + 3*ek21*(ek31 + ek32) + 2*e23*(k11 + 2*k12)) - ek11*(-3*ek21*ek32 + 6*ek22*(ek31 + ek32) + 2*e23*(k12 + 2*k22)) + 2*(e12*(ek32*(k11 - k12) + ek31*(-k12 + k22)) + e13*(-(ek22*(2*k11 + k12)) + ek21*(2*k12 + k22))))

M(5)3=(I/3)*c3^2*c5T*(12*e13*ek22*k11^2 + 12*e12*ek31*k11^2 + 3*e12*ek32*k11^2 - 50*e13*ek21*k11*k12 - e13*ek22*k11*k12 + 3*e12*ek31*k11*k12 + 10*e12*ek32*k11*k12 - 50*e13*ek21*k12^2 - 46*e13*ek22*k12^2 + 4*e12*ek31*k12^2 + 4*e12*ek32*k12^2 - (e12*(18*(ek31 + ek32)*k11 - (10*ek31 + 3*ek32)*k12) + e13*(3*ek22*(k11 + 15*k12) + ek21*(25*k11 + 43*k12)))*k22 + 3*(-(e13*(3*ek21 + 4*ek22)) + e12*(ek31 + 4*ek32))*k22^2 + ek12*(ek21*(ek31 + ek32)*(13*k11 + 50*k12 + 13*k22) - e23*(k11 + 2*k12)*(9*k11 + 25*(k12 + k22)) + ek22*(40*ek32*(k11 + 2*k12) + ek31*(16*k11 + 56*k12 + 13*k22))) + ek11*(-(e23*(12*k11^2 + 45*k11*k12 + 46*k12^2 + (3*k11 + k12)*k22 - 12*k22^2)) + ek21*(40*ek31*(2*k12 + k22) + ek32*(13*k11 + 56*k12 + 16*k22)) - ek22*(ek32*(23*k11 - 20*k12 + 20*k22) + ek31*(20*k11 - 20*k12 + 23*k22)))) + (I/3)*c3^3*(e12*(ek31 + ek32)*(k11 + 2*k12)*(k11 + 6*k12) + 2*(2*e13*ek22*(k11 + k12) + e12*(ek31 + ek32)*(k11 + 4*k12))*k22 + (-(e13*ek22) + e12*(ek31 + ek32))*k22^2 + 2*ek12*(5*ek21*(ek31 + ek32)*(k11 + 4*k12 + k22) + ek22*(13*ek32*(k11 + 2*k12) + ek31*(3*k11 + 16*k12 + 5*k22))) + ek11*(e23*k11*(-k11 + 4*(k12 + k22)) + 2*ek21*(13*ek31*(2*k12 + k22) + ek32*(5*k11 + 16*k12 + 3*k22)) + ek22*(2*ek32*(12*k11 + 23*k12 + 10*k22) + ek31*(20*k11 + 46*k12 + 24*k22)))) - (I/3)*c3*c5T^2*(7*e13*ek22*k11^2 + 10*e12*ek31*k11^2 - 4*e12*ek32*k11^2 - 8*e13*ek21*k11*k12 + 10*e13*ek22*k11*k12 + 53*e12*ek31*k11*k12 + 29*e12*ek32*k11*k12 - 8*e13*ek21*k12^2 + 20*e13*ek22*k12^2 + 46*e12*ek31*k12^2 + 46*e12*ek32*k12^2 + (e12*(23*(ek31 + ek32)*k11 + (29*ek31 + 53*ek32)*k12) + e13*(-4*ek21*(k11 + 8*k12) + ek22*(10*k11 + 13*k12)))*k22 - 2*(e13*(7*ek21 + 5*ek22) + e12*(2*ek31 - 5*ek32))*k22^2 + ek12*(ek21*(ek31 + ek32)*(23*k11 - 24*k12 + 23*k22) - 2*e23*(k11 + 2*k12)*(7*k11 + 2*(k12 + k22)) + ek22*(-36*ek32*(k11 + 2*k12) + ek31*(34*k11 - 2*k12 + 23*k22))) + ek11*(e23*(-10*k11^2 + 13*k11*k12 + 20*k12^2 + 10*(k11 + k12)*k22 + 7*k22^2) + ek22*(ek31*(24*k11 - 12*k12 + 13*k22) + ek32*(13*k11 - 12*k12 + 24*k22)) + ek21*(-36*ek31*(2*k12 + k22) + ek32*(23*k11 - 2*k12 + 34*k22)))) - (I/24)*c5T^3*(236*e13*ek22*k11^2 - 73*e12*ek32*k11^2 + 114*e13*ek21*k11*k12 + 529*e13*ek22*k11*k12 + 163*e12*ek31*k11*k12 - 40*e12*ek32*k11*k12 + 114*e13*ek21*k12^2 + 296*e13*ek22*k12^2 + 30*e12*ek31*k12^2 + 30*e12*ek32*k12^2 + (e12*(-70*(ek31 + ek32)*k11 + (-40*ek31 + 163*ek32)*k12) + e13*(ek21*(57*k11 - 89*k12) + ek22*(233*k11 + 163*k12)))*k22 - 73*(e13*ek21 + e12*ek31)*k22^2 + ek11*(e23*(k12*(163*k11 + 296*k12) + (233*k11 + 529*k12)*k22 + 236*k22^2) - ek22*(ek31*(136*k11 + 286*k12 + 133*k22) + ek32*(133*k11 + 286*k12 + 136*k22)) + ek21*(-150*ek31*(2*k12 + k22) + ek32*(163*k11 + 10*k12 + 160*k22))) + ek12*(ek21*(ek31 + ek32)*(163*k11 + 16*k12 + 163*k22) - e23*(k11 + 2*k12)*(73*k11 - 57*(k12 + k22)) + ek22*(-150*ek32*(k11 + 2*k12) + ek31*(160*k11 + 10*k12 + 163*k22)))) - (I/6)*c5T*c6T*(ek12*(9*ek22*ek31*k22 - 19*e23*(k11 + 2*k12)*(k11 + k12 + k22) + 9*ek21*(ek31 + ek32)*(k11 + 2*k12 + k22)) + 19*(e13*(-(ek21*(k11 + k12 + k22)*(2*k12 + k22)) + ek22*(2*k11^2 + 3*k11*k12 + 2*k12^2 + (k11 + k12)*k22)) + e12*(ek32*(-k11^2 + k12*k22) + ek31*(k11*k12 - k22^2))) + ek11*(9*ek21*ek32*k11 + 19*e23*(k12*(k11 + 2*k12) + (k11 + 3*k12)*k22 + 2*k22^2) - 9*ek22*(ek31*(2*(k11 + k12) + k22) + ek32*(k11 + 2*(k12 + k22))))) + (I/18)*c3*c6T*(-9*(e13*ek22 - e12*(ek31 + ek32))*(k12^2 - k11*k22) + ek12*(ek21*(ek31 + ek32)*(2*k11 - 5*k12 + 2*k22) + ek22*ek31*(9*(k11 + k12) + 2*k22)) + ek11*(-9*e23*(k12^2 - k11*k22) + ek21*ek32*(2*k11 + 9*(k12 + k22)) - ek22*(ek31*(4*(k11 + k12) + 11*k22) + ek32*(11*k11 + 4*(k12 + k22))))) - (I/6)*c5T*(14*c4*e13*ek22*k11^2 + 14*c4*e12*ek31*k11^2 + 2*c4T*e12*ek31*k11^2 - 7*c4*e12*ek32*k11^2 + 9*c4T*e12*ek32*k11^2 - 42*c4*e13*ek21*k11*k12 + 42*c4T*e13*ek21*k11*k12 + 7*c4*e13*ek22*k11*k12 + 21*c4T*e13*ek22*k11*k12 + 21*c4*e12*ek31*k11*k12 + 27*c4T*e12*ek31*k11*k12 + 20*c4T*e12*ek32*k11*k12 - 42*c4*e13*ek21*k12^2 + 42*c4T*e13*ek21*k12^2 - 14*c4*e13*ek22*k12^2 + 14*c4T*e13*ek22*k12^2 + 32*c4T*e12*ek31*k12^2 + 32*c4T*e12*ek32*k12^2 + (e13*((21*(-c4 + c4T)*ek21 + (-7*c4 + 19*c4T)*ek22)*k11 + (7*(-9*c4 + 5*c4T)*ek21 + (-35*c4 + 19*c4T)*ek22)*k12) + e12*(4*c4T*(ek31 + ek32)*k11 + (20*c4T*ek31 + 3*(7*c4 + 9*c4T)*ek32)*k12))*k22 + (e13*(7*(-3*c4 + c4T)*ek21 - 2*(7*c4 + c4T)*ek22) + e12*((-7*c4 + 9*c4T)*ek31 + 2*(7*c4 + c4T)*ek32))*k22^2 + ek12*((13*c4 - 25*c4T)*ek21*(ek31 + ek32)*(k11 + 2*k12 + k22) + ek22*(2*(7*c4 - 5*c4T)*(ek31 + ek32)*(k11 + 2*k12) + (13*c4 - 25*c4T)*ek31*k22) + 7*e23*(k11 + 2*k12)*((-3*c4 + c4T)*k11 - 3*(c4 - c4T)*(k12 + k22))) + ek11*(ek22*(ek31*(4*(4*c4 - c4T)*k11 + 2*(15*c4 - 7*c4T)*k12 + (15*c4 - 19*c4T)*k22) + ek32*((15*c4 - 19*c4T)*k11 + 2*(15*c4 - 7*c4T)*k12 + 4*(4*c4 - c4T)*k22)) + e23*(-2*(7*c4 + c4T)*k11^2 + k11*((-35*c4 + 19*c4T)*k12 + (-7*c4 + 19*c4T)*k22) + 7*(2*(-c4 + c4T)*k12^2 + (c4 + 3*c4T)*k12*k22 + 2*c4*k22^2)) + ek21*(2*(7*c4 - 5*c4T)*ek31*(2*k12 + k22) + ek32*((13*c4 - 25*c4T)*k11 + 2*(7*c4 - 5*c4T)*(2*k12 + k22))))) + (I/9)*c3*(e12*(ek31 + ek32)*(k11 + 2*k12)*((4*c4 - c4T)*k11 + (8*c4 - 11*c4T)*k12) + (-9*c4T*e13*ek22*(k11 + k12) + e12*(ek31 + ek32)*((8*c4 - 2*c4T)*k11 + (16*c4 - 13*c4T)*k12))*k22 + (4*c4 - c4T)*(-(e13*ek22) + e12*(ek31 + ek32))*k22^2 + ek12*(((2*c4 + 11*c4T)*ek21 + (-4*c4 + c4T)*ek22)*(ek31 + ek32)*(k11 + 2*k12) + (2*c4 + 11*c4T)*(ek22*ek31 + ek21*(ek31 + ek32))*k22) + ek11*(e23*k11*((-4*c4 + c4T)*k11 - 9*c4T*(k12 + k22)) + ek22*(-(ek31*((16*c4 + c4T)*k11 + 20*c4*k12 + (10*c4 - 9*c4T)*k22)) - ek32*((10*c4 - 9*c4T)*k11 + 20*c4*k12 + (16*c4 + c4T)*k22)) + ek21*(-((4*c4 - c4T)*ek31*(2*k12 + k22)) + ek32*((2*c4 + 11*c4T)*k11 - (4*c4 - c4T)*(2*k12 + k22)))))

M(7)3=(-I/18)*c3*(e12*(ek31 + ek32)*(k11 + 2*k12)^2*(c4*k11 + (2*c4 - 3*c4T)*k12) + 3*e12*(ek31 + ek32)*(k11 + 2*k12)*(c4*k11 + 2*(c4 - c4T)*k12)*k22 - 3*(c4T*e13*ek22*(k11 + k12) - e12*(ek31 + ek32)*(c4*k11 + (2*c4 - c4T)*k12))*k22^2 + c4*(-(e13*ek22) + e12*(ek31 + ek32))*k22^3 + ek11*(k11^2*((c4 + 3*c4T)*ek21*ek32 + ek22*(-5*c4*ek31 + 3*(-c4 + c4T)*ek32) - c4*e23*k11) - k11*(4*c4*(ek21 + 3*ek22)*(ek31 + ek32) + 3*c4T*e23*k11)*k12 - 4*c4*(ek21 + 3*ek22)*(ek31 + ek32)*k12^2 - (k11*(2*c4*(ek21 + 3*ek22)*(ek31 + ek32) + 3*c4T*e23*k11) + 4*c4*(ek21 + 3*ek22)*(ek31 + ek32)*k12)*k22 - (c4*ek21*(ek31 + ek32) + ek22*(3*(c4 - c4T)*ek31 + 5*c4*ek32))*k22^2) + ek12*((c4 + 3*c4T)*ek21*(ek31 + ek32)*(k11 + 2*k12 + k22)^2 + ek22*(-(c4*(ek31 + ek32)*(k11 + 2*k12)^2) - 2*c4*(ek31 + ek32)*(k11 + 2*k12)*k22 + (c4 + 3*c4T)*ek31*k22^2))) - ((2*I)/9)*c3*c6T*((k12^2 - k11*k22)*(-(e13*ek22*k22) + e12*(ek31 + ek32)*(k11 + 2*k12 + k22)) + ek12*(-(ek21*(ek31 + ek32)*k12*(k11 + 2*k12 + k22)) + ek22*((ek31 + ek32)*k11*(k11 + 2*k12) + ek31*(k11 + k12)*k22)) + ek11*(e23*k11*(-k12^2 + k11*k22) - ek22*(ek32*(k11^2 + k11*k12 + 2*k12^2) + ek31*(2*k12^2 + k12*k22 + k22^2)) + ek21*(ek31*k22*(2*k12 + k22) + ek32*(k11*(k12 + k22) + k22*(2*k12 + k22))))) + (I/6)*c5T*(2*c4*e13*ek22*k11^3 + 2*c4*e12*ek31*k11^3 - c4*e12*ek32*k11^3 + c4T*e12*ek32*k11^3 - 6*c4*e13*ek21*k11^2*k12 + 10*c4T*e13*ek21*k11^2*k12 + 3*c4*e13*ek22*k11^2*k12 + 5*c4T*e13*ek22*k11^2*k12 + 3*c4*e12*ek31*k11^2*k12 + c4T*e12*ek31*k11^2*k12 - 12*c4*e13*ek21*k11*k12^2 + 20*c4T*e13*ek21*k11*k12^2 + 8*c4T*e13*ek22*k11*k12^2 - 12*c4*e13*ek21*k12^3 + 12*c4T*e13*ek21*k12^3 - 4*c4*e13*ek22*k12^3 + 4*c4T*e13*ek22*k12^3 - 3*c4*e13*ek21*k11^2*k22 + 5*c4T*e13*ek21*k11^2*k22 + 2*c4T*e13*ek22*k11^2*k22 - 18*c4*e13*ek21*k11*k12*k22 + 18*c4T*e13*ek21*k11*k12*k22 - 6*c4*e13*ek22*k11*k12*k22 + 6*c4T*e13*ek22*k11*k12*k22 - 24*c4*e13*ek21*k12^2*k22 + 16*c4T*e13*ek21*k12^2*k22 - 12*c4*e13*ek22*k12^2*k22 + 4*c4T*e13*ek22*k12^2*k22 - 6*c4*e13*ek21*k11*k22^2 + 4*c4T*e13*ek21*k11*k22^2 - 3*c4*e13*ek22*k11*k22^2 + c4T*e13*ek22*k11*k22^2 - 15*c4*e13*ek21*k12*k22^2 + 7*c4T*e13*ek21*k12*k22^2 - 9*c4*e13*ek22*k12*k22^2 + c4T*e13*ek22*k12*k22^2 + 3*c4*e12*ek32*k12*k22^2 + c4T*e12*ek32*k12*k22^2 - 3*c4*e13*ek21*k22^3 + c4T*e13*ek21*k22^3 - 2*c4*e13*ek22*k22^3 - c4*e12*ek31*k22^3 + c4T*e12*ek31*k22^3 + 2*c4*e12*ek32*k22^3 + ek12*(3*(c4 - c4T)*ek21*(ek31 + ek32)*(k11 + 2*k12 + k22)^2 + e23*(k11 + 2*k12)*(-((k11 + 2*k12)*((3*c4 - c4T)*k11 + 3*(c4 - c4T)*k12)) + 2*((-3*c4 + 2*c4T)*k11 + (-3*c4 + 5*c4T)*k12)*k22 + (-3*c4 + 5*c4T)*k22^2) + (c4 - c4T)*ek22*(2*(ek31 + ek32)*(k11 + 2*k12)^2 + 4*(ek31 + ek32)*(k11 + 2*k12)*k22 + 3*ek31*k22^2)) + ek11*(e23*(-((k11 + 2*k12)^2*(2*c4*k11 + (c4 - c4T)*k12)) - (k11 + 2*k12)*((3*c4 - c4T)*k11 - 4*c4T*k12)*k22 + (2*c4T*k11 + (3*c4 + 5*c4T)*k12)*k22^2 + 2*c4*k22^3) + (c4 - c4T)*ek22*(ek31*(2*k12 + k22)*(2*(k11 + k12) + k22) + ek32*(k11 + 2*k12)*(k11 + 2*(k12 + k22))) + (c4 - c4T)*ek21*(2*ek31*(2*k12 + k22)*(2*(k11 + k12) + k22) + ek32*(3*k11^2 + 4*k11*(2*k12 + k22) + 2*(2*k12 + k22)^2)))) + (I/6)*c5T*c6T*(16*e13*ek22*k11^3 - 8*e12*ek32*k11^3 - 16*e13*ek21*k11^2*k12 + 40*e13*ek22*k11^2*k12 + 8*e12*ek31*k11^2*k12 - 7*e12*ek32*k11^2*k12 - 32*e13*ek21*k11*k12^2 + 50*e13*ek22*k11*k12^2 + 7*e12*ek31*k11*k12^2 - 7*e12*ek32*k11*k12^2 - 32*e13*ek21*k12^3 + 18*e13*ek22*k12^3 + (7*e12*k12*(ek31*(k11 - k12) + ek32*(k11 + k12)) + e13*(ek22*(k11 + k12)*(16*k11 + 25*k12) - 2*ek21*(4*k11^2 + 17*k11*k12 + 25*k12^2)))*k22 + (e12*(-7*ek31 + 8*ek32)*k12 + e13*(8*ek22*(k11 + k12) - 3*ek21*(3*k11 + 11*k12)))*k22^2 - 8*(e13*ek21 + e12*ek31)*k22^3 + ek12*(7*ek21*(ek31 + ek32)*(k11^2 + 4*k12^2 + 3*k12*k22 + k22^2 + k11*(3*k12 + k22)) + 7*ek22*(-(ek32*k11*(k11 + 2*k12)) + ek31*(2*k12^2 + k12*k22 + k22^2)) - e23*(k11 + 2*k12)*(8*k11^2 + k11*(17*k12 + 9*k22) + 8*(2*k12^2 + 2*k12*k22 + k22^2))) + ek11*(e23*(k12*(k11 + 2*k12)*(8*k11 + 9*k12) + (k11 + 2*k12)*(8*k11 + 25*k12)*k22 + 8*(2*k11 + 5*k12)*k22^2 + 16*k22^3) + 7*ek21*(ek32*(k11^2 + k11*k12 + 2*k12^2) - ek31*k22*(2*k12 + k22)) + 7*ek22*(ek31*(-2*(k11 + k12)^2 - (2*k11 + 3*k12)*k22 - k22^2) - ek32*(k11^2 + 2*(k12 + k22)^2 + k11*(3*k12 + 2*k22))))) - (I/3)*c3^3*(e12*(ek31 + ek32)*k12*(k11 + 2*k12)^2 + 2*e12*(ek31 + ek32)*k12*(k11 + 2*k12)*k22 + (e12*(ek31 + ek32)*k12 + e13*ek22*(k11 + k12))*k22^2 + ek12*(ek21*(ek31 + ek32)*(k11 + 2*k12 + k22)*(k11 + 4*k12 + k22) + ek22*((ek31 + ek32)*(k11 + 2*k12)*(k11 + 6*k12) + 2*(3*ek32*(k11 + 2*k12) + ek31*(2*k11 + 5*k12))*k22 + ek31*k22^2)) + ek11*(e23*k11^2*(k12 + k22) + ek22*(ek32*(5*k11^2 + 18*k11*k12 + 14*k12^2 + 2*(7*k11 + 8*k12)*k22 + 5*k22^2) + ek31*(5*k11^2 + 16*k11*k12 + 14*k12^2 + 2*(7*k11 + 9*k12)*k22 + 5*k22^2)) + ek21*(ek31*(2*k12 + k22)*(6*(k11 + k12) + k22) + ek32*(k11^2 + (2*k12 + k22)*(6*k12 + k22) + 2*k11*(5*k12 + 2*k22))))) - (I/3)*c3^2*c5T*(2*e13*ek22*k11^3 + 2*e12*ek31*k11^3 + e12*ek32*k11^3 - 6*e13*ek21*k11^2*k12 + 3*e13*ek22*k11^2*k12 + e12*ek31*k11^2*k12 + 2*e12*ek32*k11^2*k12 - 12*e13*ek21*k11*k12^2 - 8*e13*ek22*k11*k12^2 + 2*e12*ek31*k11*k12^2 + 2*e12*ek32*k11*k12^2 - 12*e13*ek21*k12^3 - 12*e13*ek22*k12^3 + 4*e12*ek31*k12^3 + 4*e12*ek32*k12^3 - ((3*e13*ek21 + 2*e12*(2*ek31 + ek32))*k11^2 + 2*(5*e13*(ek21 + ek22) + 2*e12*(ek31 + ek32))*k11*k12 + 2*(e13*(8*ek21 + 11*ek22) - e12*(ek31 + ek32))*k12^2)*k22 - (e12*(2*(ek31 + 2*ek32)*k11 - (2*ek31 + ek32)*k12) + e13*(ek21*(2*k11 + 7*k12) + ek22*(k11 + 11*k12)))*k22^2 + (-(e13*(ek21 + 2*ek22)) + e12*(ek31 + 2*ek32))*k22^3 + ek11*(-(e23*(2*k11^3 + k11^2*(11*k12 + k22) + (2*k12 - k22)*(2*k12 + k22)*(3*k12 + 2*k22) + 2*k11*k12*(11*k12 + 5*k22))) + ek21*(2*ek31*(2*k12 + k22)*(3*(k11 + k12) + k22) + ek32*(k11^2 + 14*k11*k12 + 20*k12^2 + 2*(2*k11 + 9*k12)*k22 + 6*k22^2)) + ek22*(ek32*(k11*(-5*k11 + 2*k12) + 6*(k11 + k12)*k22) + ek31*((2*k12 - 5*k22)*k22 + 6*k11*(k12 + k22)))) + ek12*(ek21*(ek31 + ek32)*(k11^2 + 8*k12^2 + 2*k11*(k12 - k22) + 2*k12*k22 + k22^2) - e23*(k11 + 2*k12)*(k11^2 + 5*k11*k12 + 6*k12^2 + 2*(k11 + 3*k12)*k22 + 3*k22^2) + ek22*(2*ek32*(k11 + 2*k12)*(k11 + 3*(k12 + k22)) + ek31*(6*k11^2 + 20*k12^2 + 14*k12*k22 + k22^2 + 2*k11*(9*k12 + 2*k22))))) + (I/60)*c3*c5T^2*(8*e13*ek22*k11^3 + 20*e12*ek31*k11^3 - 57*e12*ek32*k11^3 - 338*e13*ek21*k11^2*k12 - 145*e13*ek22*k11^2*k12 + 207*e12*ek31*k11^2*k12 + 20*e12*ek32*k11^2*k12 - 676*e13*ek21*k11*k12^2 - 156*e13*ek22*k11*k12^2 + 533*e12*ek31*k11*k12^2 + 283*e12*ek32*k11*k12^2 - 368*e13*ek21*k12^3 - 18*e13*ek22*k12^3 + 380*e12*ek31*k12^3 + 380*e12*ek32*k12^3 + ((-(e13*(169*ek21 + 176*ek22)) + e12*(177*ek31 + 115*ek32))*k11^2 + 2*(-25*e13*(11*ek21 + 6*ek22) + 236*e12*(ek31 + ek32))*k11*k12 + (e13*(-426*ek21 + 55*ek22) + e12*(283*ek31 + 533*ek32))*k12^2)*k22 + (-(e13*(2*(53*ek21 + 15*ek22)*k11 + (275*ek21 - 87*ek22)*k12)) + e12*(5*ek31*(23*k11 + 4*k12) + 3*ek32*(59*k11 + 69*k12)))*k22^2 - (e13*(77*ek21 + 20*ek22) + e12*(57*ek31 - 20*ek32))*k22^3 + ek12*(-(e23*(k11 + 2*k12)*(77*k11^2 + 184*k12^2 + 338*k12*k22 + 169*k22^2 + k11*(121*k12 + 106*k22))) + ek21*(ek31 + ek32)*(107*k11^2 - 12*k12^2 + 119*k12*k22 + 107*k22^2 + k11*(119*k12 + 376*k22)) + ek22*(ek31*(69*k11^2 + 110*k11*k12 + 122*k12^2 + (443*k11 + 253*k12)*k22 + 107*k22^2) - ek32*(k11 + 2*k12)*(271*k11 + 28*(k12 + k22)))) + ek11*(-(e23*(20*k11^3 - 87*k11^2*k12 - 55*k11*k12^2 + 18*k12^3 + 6*(5*k11^2 + 50*k11*k12 + 26*k12^2)*k22 + (176*k11 + 145*k12)*k22^2 - 8*k22^3)) + ek21*(-(ek31*(2*k12 + k22)*(28*(k11 + k12) + 271*k22)) + ek32*(107*k11^2 + 253*k11*k12 + 122*k12^2 + (443*k11 + 110*k12)*k22 + 69*k22^2)) + ek22*(ek31*(12*k11^2 + 238*k12^2 - 4*k11*(k12 - 39*k22) + 139*k12*k22 + 50*k22^2) + ek32*(50*k11^2 + 238*k12^2 - 4*k12*k22 + 12*k22^2 + k11*(139*k12 + 156*k22))))) + (I/120)*c5T^3*(288*e13*ek22*k11^3 - 102*e12*ek32*k11^3 + 332*e13*ek21*k11^2*k12 + 1030*e13*ek22*k11^2*k12 + 162*e12*ek31*k11^2*k12 - 270*e12*ek32*k11^2*k12 + 664*e13*ek21*k11*k12^2 + 1334*e13*ek22*k11*k12^2 - 97*e12*ek31*k11*k12^2 - 317*e12*ek32*k11*k12^2 + 472*e13*ek21*k12^3 + 662*e13*ek22*k12^3 - 180*e12*ek31*k12^3 - 180*e12*ek32*k12^3 + ((2*e13*(83*ek21 + 252*ek22) - e12*(23*ek31 + 195*ek32))*k11^2 + 2*(10*e13*(12*ek21 + 55*ek22) - 79*e12*(ek31 + ek32))*k11*k12 + (e13*(284*ek21 + 745*ek22) - e12*(317*ek31 + 97*ek32))*k12^2)*k22 - ((e13*(46*ek21 - 185*ek22) + e12*(195*ek31 + 23*ek32))*k11 + 18*(e13*(10*ek21 - 9*ek22) + 3*e12*(5*ek31 - 3*ek32))*k12)*k22^2 - 102*(e13*ek21 + e12*ek31)*k22^3 + ek12*(-2*e23*(k11 + 2*k12)*(51*k11^2 - 118*k12^2 - 166*k12*k22 - 83*k22^2 + k11*(-12*k12 + 23*k22)) + ek21*(ek31 + ek32)*(162*k11^2 - 132*k12^2 + 169*k12*k22 + 162*k22^2 + k11*(169*k12 + 526*k22)) + ek22*(ek31*(69*k11^2 - 150*k11*k12 - 398*k12^2 + (393*k11 - 97*k12)*k22 + 162*k22^2) - ek32*(k11 + 2*k12)*(311*k11 + 288*(k12 + k22)))) + ek11*(e23*(k12*(162*k11^2 + 745*k11*k12 + 662*k12^2) + (185*k11^2 + 1100*k11*k12 + 1334*k12^2)*k22 + 2*(252*k11 + 515*k12)*k22^2 + 288*k22^3) + ek21*(-(ek31*(2*k12 + k22)*(288*(k11 + k12) + 311*k22)) + ek32*(162*k11^2 - 97*k11*k12 - 398*k12^2 + 3*(131*k11 - 50*k12)*k22 + 69*k22^2)) - ek22*(ek32*(185*k11^2 + 602*k12^2 + 844*k12*k22 + 278*k22^2 + k11*(791*k12 + 444*k22)) + ek31*(278*k11^2 + 602*k12^2 + 791*k12*k22 + 185*k22^2 + k11*(844*k12 + 444*k22)))))

M(9)3=(I/36)*c3*c6T*((k12^2 - k11*k22)*(-(e13*ek22*k22^2) + e12*(ek31 + ek32)*(k11 + 2*k12 + k22)^2) + ek12*(-(ek21*(ek31 + ek32)*k12*(k11 + 2*k12 + k22)^2) + ek22*((ek31 + ek32)*k11*(k11 + 2*k12)^2 + 2*(ek31 + ek32)*k11*(k11 + 2*k12)*k22 + ek31*(k11 + k12)*k22^2)) + ek11*(e23*k11^2*(-k12^2 + k11*k22) + ek22*(-((k11 + k12)*(ek32*k11^2 + 4*(ek31 + ek32)*k12^2)) - 2*(ek31 + ek32)*k12*(k11 + 2*k12)*k22 - ek31*k12*k22^2 - ek31*k22^3) + ek21*(ek31*k22*(2*k12 + k22)*(2*(k11 + k12) + k22) + ek32*(k11^2*(k12 + k22) + 2*k11*k22*(2*k12 + k22) + k22*(2*k12 + k22)^2)))) - (I/120)*c5T^3*(8*e13*ek22*k11^4 - 7*e12*ek32*k11^4 + 62*e13*ek21*k11^3*k12 + 63*e13*ek22*k11^3*k12 + 7*e12*ek31*k11^3*k12 - 42*e12*ek32*k11^3*k12 + 186*e13*ek21*k11^2*k12^2 + 158*e13*ek22*k11^2*k12^2 - 30*e12*ek31*k11^2*k12^2 - 78*e12*ek32*k11^2*k12^2 + 228*e13*ek21*k11*k12^3 + 180*e13*ek22*k11*k12^3 - 96*e12*ek31*k11*k12^3 - 104*e12*ek32*k11*k12^3 + 104*e13*ek21*k12^4 + 44*e13*ek22*k12^4 - 60*e12*ek31*k12^4 - 60*e12*ek32*k12^4 + ((e13*(31*ek21 + 43*ek22) + 2*e12*(ek31 - 18*ek32))*k11^3 + (e13*(131*ek21 + 165*ek22) - 76*e12*ek32)*k11^2*k12 + 4*(e13*(58*ek21 + 68*ek22) - 29*e12*(ek31 + ek32))*k11*k12^2 + 4*(9*e13*(5*ek21 + 3*ek22) - 2*e12*(13*ek31 + 12*ek32))*k12^3)*k22 + (2*e12*(3*(ek31 + ek32)*k11^2 - 38*ek31*k11*k12 - 3*(13*ek31 + 5*ek32)*k12^2) + e13*(3*ek22*(k11 + k12)*(13*k11 + 24*k12) + ek21*(19*k11^2 + 25*k11*k12 + 78*k12^2)))*k22^2 + ((e13*(-17*ek21 + 5*ek22) + 2*e12*(-18*ek31 + ek32))*k11 + 7*(e13*(-ek21 + ek22) + e12*(-6*ek31 + ek32))*k12)*k22^3 - 7*(e13*ek21 + e12*ek31)*k22^4 + ek12*(-(e23*(k11 + 2*k12)*(7*k11^3 + k11^2*(-7*k12 + 17*k22) - k11*(64*k12^2 + 59*k12*k22 + 19*k22^2) - (k12 + k22)*(52*k12^2 + 62*k12*k22 + 31*k22^2))) + ek21*(ek31*(7*k11^3 - 4*k11^2*k12 - 20*k11*k12^2 - 44*k12^3 + (67*k11 - 42*k12)*(k11 + 2*k12)*k22 + 3*(17*k11 - 12*k12)*k22^2 + 7*k22^3) + ek32*(7*k11^3 - 36*k11^2*k12 - 84*k11*k12^2 - 44*k12^3 + (51*k11 - 10*k12)*(k11 + 2*k12)*k22 + (67*k11 - 4*k12)*k22^2 + 7*k22^3)) + ek22*(ek31*(4*(k11^3 - 14*k11^2*k12 - 27*k11*k12^2 - 9*k12^3) + 4*(5*k11 - 9*k12)*(k11 + 2*k12)*k22 + 6*(9*k11 - 5*k12)*k22^2 + 7*k22^3) - 2*ek32*(k11 + 2*k12)*(8*k11^2 + 28*k12^2 + 38*k12*k22 + 19*k22^2 + k11*(50*k12 + 41*k22)))) + ek11*(e23*(44*k12^4 + 180*k12^3*k22 + 158*k12^2*k22^2 + 63*k12*k22^3 + 8*k22^4 + k11^3*(7*k12 + 5*k22) + 3*k11^2*(k12 + k22)*(24*k12 + 13*k22) + k11*(108*k12^3 + 272*k12^2*k22 + 165*k12*k22^2 + 43*k22^3)) + ek22*(-(ek31*(8*k11^3 + 24*k12^3 + 144*k12^2*k22 + 96*k12*k22^2 + 5*k22^3 + k11^2*(62*k12 + 43*k22) + k11*(60*k12^2 + 128*k12*k22 + 39*k22^2))) - ek32*(5*k11^3 + 24*k12^3 + 60*k12^2*k22 + 62*k12*k22^2 + 8*k22^3 + k11^2*(96*k12 + 39*k22) + k11*(144*k12^2 + 128*k12*k22 + 43*k22^2))) + ek21*(-2*ek31*(2*k12 + k22)*(19*k11^2 + 28*k12^2 + 50*k12*k22 + 8*k22^2 + k11*(38*k12 + 41*k22)) + ek32*(7*k11^3 - 4*k11*(9*k12 - 5*k22)*(2*k12 + k22) + 6*k11^2*(-5*k12 + 9*k22) - 4*(9*k12^3 + 27*k12^2*k22 + 14*k12*k22^2 - k22^3))))) - (I/12)*c5T*c6T*(2*(e13*(k11 + k12)*(k11^2 + 2*k11*k12 + 4*k12^2)*(-2*ek21*k12 + ek22*(2*k11 + k12)) + e12*k11*(ek31*k12*(k11^2 + 2*k11*k12 + 2*k12^2) - ek32*(k11^3 + 2*k11^2*k12 + 4*k11*k12^2 + 2*k12^3))) + (e12*(-(ek32*(k11 - 2*k12)*(k11 + k12)*(k11 + 2*k12)) + ek31*k12*(5*k11^2 + 4*k11*k12 - 4*k12^2)) + e13*(3*ek22*(2*k11 + k12)*(k11 + 2*k12)^2 - 2*ek21*(k11^3 + 6*k11^2*k12 + 18*k11*k12^2 + 16*k12^3)))*k22 + (e12*(ek32*(k11 + k12)*(k11 + 4*k12) + ek31*(k11^2 - k11*k12 - 8*k12^2)) + e13*(-3*ek21*(k11 + 2*k12)*(k11 + 4*k12) + ek22*(6*k11^2 + 15*k11*k12 + 8*k12^2)))*k22^2 - (e12*(-2*ek32*k12 + ek31*(k11 + 4*k12)) + e13*(-2*ek22*(k11 + k12) + ek21*(3*k11 + 10*k12)))*k22^3 - 2*(e13*ek21 + e12*ek31)*k22^4 + ek11*(2*e23*k12*(k11 + 2*k12)*(k11^2 + 2*k11*k12 + 2*k12^2) + 2*ek21*ek32*(k11^3 + 2*k11^2*k12 + 6*k11*k12^2 + 4*k12^3) + (e23*(k11 + 2*k12)^2*(2*k11 + 7*k12) + ek21*(-8*ek31*k12*(k11 + k12) + ek32*(k11 + 2*k12)^2))*k22 + (k11 + 2*k12)*(-(ek21*(4*ek31 + ek32)) + 3*e23*(2*k11 + 5*k12))*k22^2 + 2*(-(ek21*ek31) + e23*(3*k11 + 7*k12))*k22^3 + 4*e23*k22^4 + 2*ek22*(-(ek31*(2*(k11 + k12) + k22)*(k11^2 + k11*(2*k12 + k22) + (k12 + k22)*(2*k12 + k22))) - ek32*(k11 + 2*(k12 + k22))*(k11^2 + 2*k12^2 + 2*k12*k22 + k22^2 + k11*(3*k12 + k22)))) + ek12*(e23*(k11 + 2*k12)*(-2*k11^3 - 3*k11^2*(2*k12 + k22) - 3*k11*(2*k12 + k22)^2 - 2*(k12 + k22)*(4*k12^2 + 2*k12*k22 + k22^2)) + ek21*(ek31 + ek32)*(2*k11^3 + k11^2*(8*k12 + 3*k22) + k11*(2*k12 + k22)*(10*k12 + 3*k22) + 2*(8*k12^3 + 10*k12^2*k22 + 4*k12*k22^2 + k22^3)) + ek22*(-2*ek32*k11*(k11 + 2*k12)*(k11 + 2*(k12 + k22)) + ek31*(-(k11^2*(2*k12 + k22)) + k11*(2*k12 + k22)^2 + 2*(4*k12^3 + 6*k12^2*k22 + 2*k12*k22^2 + k22^3))))) - (I/60)*c3*c5T^2*(-12*e13*ek22*k11^4 - 7*e12*ek32*k11^4 - 58*e13*ek21*k11^3*k12 - 77*e13*ek22*k11^3*k12 + 7*e12*ek31*k11^3*k12 - 22*e12*ek32*k11^3*k12 - 174*e13*ek21*k11^2*k12^2 - 162*e13*ek22*k11^2*k12^2 + 80*e12*ek31*k11^2*k12^2 + 2*e12*ek32*k11^2*k12^2 - 212*e13*ek21*k11*k12^3 - 160*e13*ek22*k11*k12^3 + 134*e12*ek31*k11*k12^3 + 86*e12*ek32*k11*k12^3 - 96*e13*ek21*k12^4 - 76*e13*ek22*k12^4 + 80*e12*ek31*k12^4 + 80*e12*ek32*k12^4 + ((-(e13*(29*ek21 + 57*ek22)) + 4*e12*(3*ek31 + ek32))*k11^3 + (-3*e13*(43*ek21 + 65*ek22) + 2*e12*(35*ek31 + 17*ek32))*k11^2*k12 + 2*(-2*e13*(57*ek21 + 52*ek22) + 57*e12*(ek31 + ek32))*k11*k12^2 + 2*(-(e13*(70*ek21 + 51*ek22)) + e12*(43*ek31 + 67*ek32))*k12^3)*k22 + (2*e12*(18*(ek31 + ek32)*k11^2 + (17*ek31 + 35*ek32)*k11*k12 + (ek31 + 40*ek32)*k12^2) + e13*(-(ek22*(k11 + k12)*(61*k11 + 38*k12)) - 3*ek21*(7*k11^2 + 25*k11*k12 + 24*k12^2)))*k22^2 + (e12*(4*(ek31 + 3*ek32)*k11 + (-22*ek31 + 7*ek32)*k12) - e13*(ek22*(5*k11 - 7*k12) + ek21*(7*k11 + 27*k12)))*k22^3 - 7*(e13*ek21 + e12*ek31)*k22^4 + ek12*(-(e23*(k11 + 2*k12)*(7*k11^3 + k11^2*(13*k12 + 7*k22) + k11*(46*k12^2 + 61*k12*k22 + 21*k22^2) + (k12 + k22)*(48*k12^2 + 58*k12*k22 + 29*k22^2))) + ek21*(ek31*(7*k11^3 + 6*k11^2*k12 + 30*k11*k12^2 + 16*k12^3 + (37*k11^2 + 62*k11*k12 + 6*k12^2)*k22 + (31*k11 - 6*k12)*k22^2 + 7*k22^3) + ek32*(7*k11^3 - 6*k11^2*k12 + 6*k11*k12^2 + 16*k12^3 + (31*k11^2 + 62*k11*k12 + 30*k12^2)*k22 + (37*k11 + 6*k12)*k22^2 + 7*k22^3)) + ek22*(-2*ek32*(k11 + 2*k12)*(13*k11^2 - 12*k12^2 - 22*k12*k22 - 11*k22^2 + k11*(15*k12 + 16*k22)) + ek31*(14*k11^3 + 124*k12^3 + 178*k12^2*k22 + 80*k12*k22^2 + 7*k22^3 + k11^2*(44*k12 + 50*k22) + 2*k11*(66*k12^2 + 87*k12*k22 + 37*k22^2)))) + ek11*(e23*(-76*k12^4 + k11^3*(7*k12 - 5*k22) - 160*k12^3*k22 - 162*k12^2*k22^2 - 77*k12*k22^3 - 12*k22^4 - k11^2*(k12 + k22)*(38*k12 + 61*k22) - k11*(102*k12^3 + 208*k12^2*k22 + 195*k12*k22^2 + 57*k22^3)) + ek22*(ek31*(2*(6*k11^3 + 29*k11^2*k12 + 80*k11*k12^2 + 58*k12^3) + 3*(19*k11^2 + 54*k11*k12 + 42*k12^2)*k22 + (61*k11 + 54*k12)*k22^2 + 5*k22^3) + ek32*(5*k11^3 + k11^2*(54*k12 + 61*k22) + 3*k11*(42*k12^2 + 54*k12*k22 + 19*k22^2) + 2*(58*k12^3 + 80*k12^2*k22 + 29*k12*k22^2 + 6*k22^3))) + ek21*(2*ek31*(2*k12 + k22)*(11*k11^2 + 12*k12^2 + 2*k11*(11*k12 - 8*k22) - 15*k12*k22 - 13*k22^2) + ek32*(7*k11^3 + k11^2*(80*k12 + 74*k22) + 2*k11*(89*k12^2 + 87*k12*k22 + 25*k22^2) + 2*(62*k12^3 + 66*k12^2*k22 + 22*k12*k22^2 + 7*k22^3)))))

4-point

M(0)4=72*c4T^2*(e14*e23 + e13*e24 + e12*e34)

M(2)4=12*c4T*c6T*(e24*ek13*ek31 + e14*(ek23*ek32 - ek22*ek33) + e23*ek13*ek41 + e13*ek22*ek41 + e12*ek33*ek41 + ek12*(e34*ek21 - e23*ek41) - e13*ek21*ek42 - e13*ek23*ek42 + e12*ek33*ek42 + (e13*ek22 - e12*(ek31 + ek32))*ek43 - ek11*(e34*ek22 + e24*ek33 + e23*(-ek42 + ek43))) + 4*c4^2*(e34*ek13*ek21 + e34*ek13*ek22 - 2*e34*ek13*ek23 - 2*e24*ek13*ek31 - 2*e14*ek21*ek31 - e14*ek22*ek31 + e14*ek23*ek31 + e24*ek13*ek32 - e14*ek21*ek32 + 2*e14*ek22*ek32 - 2*e14*ek23*ek32 + 2*e24*ek13*ek33 + e14*ek21*ek33 - 6*e14*ek22*ek33 + 2*e14*ek23*ek33 + 2*e13*ek21*ek41 - 4*e13*ek22*ek41 - 3*e13*ek23*ek41 + 2*e12*ek31*ek41 + 3*e12*ek32*ek41 + 4*e12*ek33*ek41 - 3*e23*ek13*ek42 - 4*e13*ek22*ek42 + 3*e12*ek31*ek42 + 2*e12*ek32*ek42 + 4*e12*ek33*ek42 + 2*e23*ek13*ek43 - 3*e13*ek21*ek43 + 4*e13*ek22*ek43 + 2*e13*ek23*ek43 - 4*e12*ek33*ek43 + ek12*(2*e34*ek21 + 2*e34*ek22 + e34*ek23 - e24*ek31 - 2*e24*ek32 + e24*ek33 + 2*e23*ek42 - 3*e23*ek43) + ek11*(2*e34*ek21 + 6*e34*ek22 + e34*ek23 + 2*e24*ek31 - e24*ek32 - 6*e24*ek33 - 4*e23*ek41 - 4*e23*ek42 + 4*e23*ek43) + 2*e14*e23*k11 - 2*e13*e24*k11 - 2*e12*e34*k11 + 2*e14*e23*k12 + 2*e13*e24*k12 - 6*e12*e34*k12 - 2*e14*e23*k13 + 6*e13*e24*k13 - 2*e12*e34*k13 - 2*e14*e23*k22 + 2*e13*e24*k22 - 2*e12*e34*k22 + 6*e14*e23*k23 - 2*e13*e24*k23 - 2*e12*e34*k23 - 2*e14*e23*k33 - 2*e13*e24*k33 + 2*e12*e34*k33) + 4*c4*c4T*(-10*e34*ek11*ek22 + 3*e34*ek11*ek23 - 6*e14*ek21*ek31 - 3*e14*ek22*ek31 + 3*e14*ek23*ek31 - 3*e24*ek11*ek32 - 3*e14*ek21*ek32 - 16*e14*ek23*ek32 + 10*e24*ek11*ek33 + 3*e14*ek21*ek33 + 10*e14*ek22*ek33 - 6*e23*ek11*ek41 + 10*e13*ek22*ek41 - 3*e13*ek23*ek41 + 3*e12*ek32*ek41 - 10*e12*ek33*ek41 + 10*e23*ek11*ek42 - 16*e13*ek21*ek42 - 6*e13*ek22*ek42 + 16*e13*ek23*ek42 + 3*e12*ek31*ek42 - 10*e12*ek33*ek42 + ek13*(3*e34*ek21 + 3*e34*ek22 - 6*e34*ek23 - 16*e24*ek31 + 3*e24*ek32 + 16*e23*ek41 - 3*e23*ek42) - 10*e23*ek11*ek43 - 3*e13*ek21*ek43 - 10*e13*ek22*ek43 + 16*e12*ek31*ek43 + 16*e12*ek32*ek43 - 6*e12*ek33*ek43 + ek12*(16*e34*ek21 + 3*e34*ek23 - 3*e24*ek31 - 6*e24*ek32 + 3*e24*ek33 - 16*e23*ek41 - 3*e23*ek43) + 6*e14*e23*k11 + 3*e13*e24*k11 + 3*e12*e34*k11 + 6*e14*e23*k12 + 6*e13*e24*k12 - 6*e14*e23*k13 - 6*e12*e34*k13 + 3*e14*e23*k22 + 6*e13*e24*k22 + 3*e12*e34*k22 - 6*e13*e24*k23 - 6*e12*e34*k23 + 3*e14*e23*k33 + 3*e13*e24*k33 + 6*e12*e34*k33) + 4*c4T^2*(3*e34*ek13*ek21 + 3*e34*ek13*ek22 - 6*e34*ek13*ek23 - 20*e24*ek13*ek31 - 6*e14*ek21*ek31 - 3*e14*ek22*ek31 + 3*e14*ek23*ek31 + 3*e24*ek13*ek32 - 3*e14*ek21*ek32 + e14*ek22*ek32 - 20*e14*ek23*ek32 + e24*ek13*ek33 + 3*e14*ek21*ek33 + e14*ek23*ek33 + 19*e23*ek13*ek41 + e13*ek21*ek41 + e13*ek22*ek41 - 4*e13*ek23*ek41 + e12*ek31*ek41 + 4*e12*ek32*ek41 - e12*ek33*ek41 - 4*e23*ek13*ek42 - 19*e13*ek21*ek42 - 18*e13*ek22*ek42 + 19*e13*ek23*ek42 + 4*e12*ek31*ek42 + e12*ek32*ek42 - e12*ek33*ek42 + e23*ek13*ek43 - 4*e13*ek21*ek43 - e13*ek22*ek43 + e13*ek23*ek43 + 19*e12*ek31*ek43 + 19*e12*ek32*ek43 - 18*e12*ek33*ek43 + ek12*(20*e34*ek21 + e34*ek22 + 3*e34*ek23 - 3*e24*ek31 - 6*e24*ek32 + 3*e24*ek33 - 19*e23*ek41 + e23*ek42 - 4*e23*ek43) + ek11*(e34*ek21 + 3*e34*ek23 + e24*ek31 - 3*e24*ek32 - 18*e23*ek41 + e23*ek42 - e23*ek43) + 18*e14*e23*k11 - 5*e13*e24*k11 - 5*e12*e34*k11 + 18*e14*e23*k12 + 18*e13*e24*k12 - 28*e12*e34*k12 - 18*e14*e23*k13 + 28*e13*e24*k13 - 18*e12*e34*k13 - 5*e14*e23*k22 + 18*e13*e24*k22 - 5*e12*e34*k22 + 28*e14*e23*k23 - 18*e13*e24*k23 - 18*e12*e34*k23 - 5*e14*e23*k33 - 5*e13*e24*k33 + 18*e12*e34*k33)

M(4)4=(c6T^2*(-10*ek11*ek23*ek32*ek41 - 2*ek11*ek22*ek33*ek41 + 5*ek11*ek23*ek31*ek42 + ek11*ek23*ek32*ek42 + ek11*ek21*ek33*ek42 - 2*ek11*ek22*ek33*ek42 + ek11*ek23*ek33*ek42 + ek11*ek22*ek31*ek43 + 5*ek11*ek21*ek32*ek43 + ek11*ek22*ek32*ek43 - ek11*ek23*ek32*ek43 - 4*e14*ek23*ek32*k11 - 2*e14*ek22*ek33*k11 + 2*e13*ek23*ek42*k11 + e12*ek33*ek42*k11 + e13*ek22*ek43*k11 + 2*e12*ek32*ek43*k11 - 2*e34*ek11*ek23*k12 + 4*e14*ek23*ek31*k12 - 2*e14*ek23*ek32*k12 - e24*ek11*ek33*k12 + 2*e14*ek21*ek33*k12 - e14*ek22*ek33*k12 + 3*e14*ek23*ek33*k12 - 2*e13*ek23*ek41*k12 - e12*ek33*ek41*k12 + 3*e13*ek23*ek42*k12 - e12*ek33*ek42*k12 + 3*e23*ek11*ek43*k12 - e13*ek21*ek43*k12 + 3*e13*ek22*ek43*k12 - 3*e13*ek23*ek43*k12 - 2*e12*ek31*ek43*k12 - 2*e12*ek32*ek43*k12 - e34*ek11*ek22*k13 + 2*e14*ek22*ek31*k13 - 2*e24*ek11*ek32*k13 + 4*e14*ek21*ek32*k13 + 3*e14*ek22*ek32*k13 - 2*e14*ek23*ek32*k13 - e14*ek22*ek33*k13 - e13*ek22*ek41*k13 - 2*e12*ek32*ek41*k13 + 3*e23*ek11*ek42*k13 - 2*e13*ek21*ek42*k13 - 6*e13*ek22*ek42*k13 + 2*e13*ek23*ek42*k13 - e12*ek31*ek42*k13 + 3*e12*ek32*ek42*k13 - e12*ek33*ek42*k13 + e13*ek22*ek43*k13 + e12*ek32*ek43*k13 + 8*e14*e23*k12*k13 - 4*e13*e24*k12*k13 - 4*e12*e34*k12*k13 + e34*ek11*ek23*k22 + 2*e14*ek23*ek31*k22 - 2*e24*ek11*ek33*k22 + e14*ek21*ek33*k22 - 3*e13*ek23*ek41*k22 + e12*ek33*ek41*k22 + e23*ek11*ek43*k22 - 3*e13*ek21*ek43*k22 + 2*e12*ek31*ek43*k22 + 4*e14*e23*k13*k22 - 8*e13*e24*k13*k22 + 4*e12*e34*k13*k22 + 3*e34*ek11*ek21*k23 - e34*ek11*ek22*k23 + 3*e24*ek11*ek31*k23 - 6*e14*ek21*ek31*k23 - 2*e14*ek22*ek31*k23 - e14*ek23*ek31*k23 + 2*e24*ek11*ek32*k23 - e14*ek21*ek32*k23 + e24*ek11*ek33*k23 - 2*e14*ek21*ek33*k23 - 6*e23*ek11*ek41*k23 + 3*e13*ek21*ek41*k23 + 3*e13*ek22*ek41*k23 + e13*ek23*ek41*k23 + 3*e12*ek31*ek41*k23 - e12*ek32*ek41*k23 + e12*ek33*ek41*k23 - e23*ek11*ek42*k23 + 3*e13*ek21*ek42*k23 - 2*e12*ek31*ek42*k23 - e23*ek11*ek43*k23 + 2*e13*ek21*ek43*k23 - e12*ek31*ek43*k23 - 8*e14*e23*k11*k23 + 4*e13*e24*k11*k23 + 4*e12*e34*k11*k23 - 4*e14*e23*k12*k23 + 8*e13*e24*k12*k23 - 4*e12*e34*k12*k23 - 4*e14*e23*k13*k23 + 4*e13*e24*k13*k23 + ek13*(-4*ek23*ek32*ek41 + 4*ek23*ek31*ek42 + 2*e24*ek32*k11 - 3*e23*ek42*k11 + ek22*((5*ek32 - ek33)*ek41 + ek31*(ek41 - 10*ek42 + ek43) + e34*(k11 - 2*k12)) - 2*e24*ek31*k12 + 4*e24*ek32*k12 - 3*e24*ek33*k12 + 3*e23*ek41*k12 - 2*e23*ek42*k12 + 3*e23*ek43*k12 + e24*ek32*k13 - e23*ek42*k13 + ek21*(-((6*ek31 + 5*ek33)*ek42) + 5*ek32*(ek41 + ek42 + ek43) - e34*(k12 - 2*k22)) - 4*e24*ek31*k22 + 2*e23*ek41*k22 + 2*(e24*ek31 - e23*ek41)*k23) + (ek11*(-(e24*ek32) + e23*ek42) + e12*(-(ek32*ek41) + ek31*ek42) + e14*(ek22*ek31 + 2*ek21*ek32 + 4*e23*k12) - e13*(ek22*ek41 + 2*ek21*ek42 + 4*e24*k12))*k33 + ek12*(ek22*ek33*ek41 + 5*ek22*ek31*ek43 + e24*ek33*k11 - 3*e23*ek43*k11 + ek23*((-6*ek32 + 5*ek33)*ek41 + 5*ek31*(ek41 + ek42 - ek43) + e34*(2*k11 - k12)) + 2*e24*ek33*k12 - e23*ek43*k12 + 3*e34*ek22*k13 - e24*ek31*k13 - 6*e24*ek32*k13 + 2*e24*ek33*k13 + 3*e23*ek41*k13 + 3*e23*ek42*k13 - 2*e23*ek43*k13 + 4*e24*ek31*k23 - 2*e23*ek41*k23 + ek21*(ek33*(ek41 + ek42) - 6*(ek31 + ek32)*ek43 - 2*e34*(k13 + k23)) - 2*e24*ek31*k33 + 2*e23*ek41*k33)))/2 + (2*c4*c4T*(10*ek13*ek21*ek31*ek41 - 36*ek13*ek22*ek31*ek41 - 10*ek13*ek23*ek31*ek41 - 8*ek13*ek21*ek32*ek41 - 26*ek13*ek22*ek32*ek41 - 62*ek13*ek23*ek32*ek41 + 8*ek13*ek21*ek33*ek41 + 54*ek13*ek22*ek33*ek41 - 26*ek13*ek23*ek33*ek41 + 62*ek13*ek21*ek31*ek42 + 34*ek13*ek22*ek31*ek42 - 62*ek13*ek23*ek31*ek42 - 8*ek13*ek21*ek32*ek42 - 8*ek13*ek22*ek32*ek42 - 10*ek13*ek23*ek32*ek42 + 26*ek13*ek21*ek33*ek42 + 26*ek13*ek22*ek33*ek42 - 26*ek13*ek23*ek33*ek42 - 10*ek13*ek21*ek31*ek43 + 36*ek13*ek22*ek31*ek43 + 10*ek13*ek23*ek31*ek43 + 8*ek13*ek21*ek32*ek43 + 8*ek13*ek22*ek32*ek43 + 10*ek13*ek23*ek32*ek43 - 8*ek13*ek21*ek33*ek43 - 8*ek13*ek22*ek33*ek43 + 16*ek13*ek23*ek33*ek43 + 17*e34*ek13*ek21*k11 + 5*e34*ek13*ek22*k11 - 4*e34*ek13*ek23*k11 - 17*e24*ek13*ek31*k11 + 4*e14*ek21*ek31*k11 + 2*e14*ek22*ek31*k11 - 2*e14*ek23*ek31*k11 - 3*e24*ek13*ek32*k11 + 2*e14*ek21*ek32*k11 - 26*e14*ek22*ek32*k11 - 24*e14*ek23*ek32*k11 + 12*e24*ek13*ek33*k11 - 2*e14*ek21*ek33*k11 + 56*e14*ek22*ek33*k11 - 26*e14*ek23*ek33*k11 - 6*e23*ek13*ek41*k11 - 2*e13*ek21*ek41*k11 - 17*e13*ek22*ek41*k11 + e13*ek23*ek41*k11 - 2*e12*ek31*ek41*k11 - e12*ek32*ek41*k11 + 17*e12*ek33*ek41*k11 - 2*e23*ek13*ek42*k11 - 19*e13*ek21*ek42*k11 - 22*e13*ek22*ek42*k11 + 15*e13*ek23*ek42*k11 + 15*e12*ek31*ek42*k11 + 12*e12*ek32*ek42*k11 + 5*e12*ek33*ek42*k11 - 8*e23*ek13*ek43*k11 - 15*e13*ek21*ek43*k11 + 5*e13*ek22*ek43*k11 + 12*e13*ek23*ek43*k11 + 19*e12*ek31*ek43*k11 + 15*e12*ek32*ek43*k11 - 22*e12*ek33*ek43*k11 - 4*e14*e23*k11^2 - 6*e13*e24*k11^2 - 6*e12*e34*k11^2 + 4*e34*ek13*ek21*k12 - 4*e34*ek13*ek22*k12 + 12*e34*ek13*ek23*k12 - 14*e24*ek13*ek31*k12 + 4*e14*ek21*ek31*k12 + 4*e14*ek22*ek31*k12 - 12*e14*ek23*ek31*k12 - 12*e24*ek13*ek32*k12 - 28*e14*ek21*ek32*k12 - 40*e14*ek22*ek32*k12 - 14*e14*ek23*ek32*k12 - 24*e24*ek13*ek33*k12 + 4*e14*ek21*ek33*k12 + 58*e14*ek22*ek33*k12 - 24*e14*ek23*ek33*k12 - 8*e23*ek13*ek41*k12 - 22*e13*ek21*ek41*k12 - 16*e13*ek22*ek41*k12 + 16*e13*ek23*ek41*k12 + 36*e12*ek31*ek41*k12 + 42*e12*ek32*ek41*k12 + 52*e12*ek33*ek41*k12 + 16*e23*ek13*ek42*k12 - 8*e13*ek21*ek42*k12 + 4*e13*ek22*ek42*k12 - 8*e13*ek23*ek42*k12 + 42*e12*ek31*ek42*k12 + 36*e12*ek32*ek42*k12 + 52*e12*ek33*ek42*k12 - 6*e23*ek13*ek43*k12 - 8*e13*ek21*ek43*k12 - 6*e13*ek23*ek43*k12 - 16*e12*ek31*ek43*k12 - 16*e12*ek32*ek43*k12 - 24*e12*ek33*ek43*k12 - 8*e14*e23*k11*k12 + 40*e13*e24*k11*k12 - 64*e12*e34*k11*k12 + 12*e14*e23*k12^2 + 12*e13*e24*k12^2 - 92*e12*e34*k12^2 - 28*e34*ek13*ek21*k13 - 4*e34*ek13*ek22*k13 - 4*e34*ek13*ek23*k13 + 48*e24*ek13*ek31*k13 - 4*e14*ek21*ek31*k13 + 4*e14*ek22*ek31*k13 - 28*e14*ek23*ek31*k13 - 4*e24*ek13*ek32*k13 - 12*e14*ek21*ek32*k13 + 24*e14*ek22*ek32*k13 + 14*e14*ek23*ek32*k13 - 18*e24*ek13*ek33*k13 + 4*e14*ek21*ek33*k13 - 58*e14*ek22*ek33*k13 + 40*e14*ek23*ek33*k13 - 8*e23*ek13*ek41*k13 - 36*e13*ek21*ek41*k13 + 52*e13*ek22*ek41*k13 + 42*e13*ek23*ek41*k13 + 22*e12*ek31*ek41*k13 + 16*e12*ek32*ek41*k13 - 16*e12*ek33*ek41*k13 + 8*e23*ek13*ek42*k13 - 16*e13*ek21*ek42*k13 + 24*e13*ek22*ek42*k13 + 16*e13*ek23*ek42*k13 - 8*e12*ek31*ek42*k13 + 6*e12*ek32*ek42*k13 + 22*e23*ek13*ek43*k13 + 42*e13*ek21*ek43*k13 - 52*e13*ek22*ek43*k13 - 36*e13*ek23*ek43*k13 - 8*e12*ek31*ek43*k13 + 8*e12*ek32*ek43*k13 - 4*e12*ek33*ek43*k13 + 8*e14*e23*k11*k13 + 64*e13*e24*k11*k13 - 40*e12*e34*k11*k13 + 24*e14*e23*k12*k13 - 48*e13*e24*k12*k13 - 48*e12*e34*k12*k13 + 12*e14*e23*k13^2 - 92*e13*e24*k13^2 + 12*e12*e34*k13^2 - 3*e34*ek13*ek21*k22 + e34*ek13*ek22*k22 - 4*e34*ek13*ek23*k22 - 24*e24*ek13*ek31*k22 - 4*e14*ek21*ek31*k22 - e14*ek22*ek31*k22 - 3*e14*ek23*ek31*k22 - 2*e24*ek13*ek32*k22 - 17*e14*ek21*ek32*k22 - 2*e14*ek22*ek32*k22 - 17*e14*ek23*ek32*k22 - 26*e24*ek13*ek33*k22 + 5*e14*ek21*ek33*k22 - 15*e14*ek22*ek33*k22 + 12*e14*ek23*ek33*k22 + 15*e23*ek13*ek41*k22 - 8*e13*ek21*ek41*k22 - 2*e13*ek22*ek41*k22 - 2*e13*ek23*ek41*k22 + 12*e12*ek31*ek41*k22 + 15*e12*ek32*ek41*k22 + 5*e12*ek33*ek41*k22 + e23*ek13*ek42*k22 + 6*e13*ek21*ek42*k22 + 4*e13*ek22*ek42*k22 - 6*e13*ek23*ek42*k22 - e12*ek31*ek42*k22 - 2*e12*ek32*ek42*k22 + 17*e12*ek33*ek42*k22 + 12*e23*ek13*ek43*k22 - 2*e13*ek21*ek43*k22 + 2*e13*ek22*ek43*k22 - 8*e13*ek23*ek43*k22 + 15*e12*ek31*ek43*k22 + 19*e12*ek32*ek43*k22 - 22*e12*ek33*ek43*k22 + 24*e14*e23*k11*k22 + 24*e13*e24*k11*k22 - 28*e12*e34*k11*k22 + 40*e14*e23*k12*k22 - 8*e13*e24*k12*k22 - 64*e12*e34*k12*k22 - 16*e14*e23*k13*k22 - 40*e13*e24*k13*k22 - 16*e12*e34*k13*k22 - 6*e14*e23*k22^2 - 4*e13*e24*k22^2 - 6*e12*e34*k22^2 + 12*e34*ek13*ek21*k23 + 4*e34*ek13*ek22*k23 - 4*e34*ek13*ek23*k23 + 14*e24*ek13*ek31*k23 - 12*e14*ek21*ek31*k23 - 4*e14*ek22*ek31*k23 - 4*e14*ek23*ek31*k23 - 28*e24*ek13*ek32*k23 + 4*e14*ek21*ek32*k23 - 18*e14*ek22*ek32*k23 + 48*e14*ek23*ek32*k23 + 40*e24*ek13*ek33*k23 + 4*e14*ek21*ek33*k23 + 36*e14*ek22*ek33*k23 - 18*e14*ek23*ek33*k23 + 16*e23*ek13*ek41*k23 + 6*e13*ek21*ek41*k23 + 8*e13*ek23*ek41*k23 + 6*e12*ek31*ek41*k23 - 8*e12*ek32*ek41*k23 + 42*e23*ek13*ek42*k23 - 8*e13*ek21*ek42*k23 - 4*e13*ek22*ek42*k23 - 8*e13*ek23*ek42*k23 + 16*e12*ek31*ek42*k23 + 22*e12*ek32*ek42*k23 - 16*e12*ek33*ek42*k23 - 36*e23*ek13*ek43*k23 - 16*e13*ek21*ek43*k23 - 16*e13*ek22*ek43*k23 + 22*e13*ek23*ek43*k23 + 8*e12*ek31*ek43*k23 - 8*e12*ek32*ek43*k23 - 4*e12*ek33*ek43*k23 - 40*e14*e23*k11*k23 - 16*e13*e24*k11*k23 - 16*e12*e34*k11*k23 - 48*e14*e23*k12*k23 + 24*e13*e24*k12*k23 - 48*e12*e34*k12*k23 + 48*e14*e23*k13*k23 + 48*e13*e24*k13*k23 - 24*e12*e34*k13*k23 + 64*e14*e23*k22*k23 + 8*e13*e24*k22*k23 - 40*e12*e34*k22*k23 - 92*e14*e23*k23^2 + 12*e13*e24*k23^2 + 12*e12*e34*k23^2 - 2*e34*ek13*ek21*k33 - 2*e34*ek13*ek22*k33 + 4*e34*ek13*ek23*k33 - 17*e24*ek13*ek31*k33 - 4*e14*ek21*ek31*k33 - 5*e14*ek22*ek31*k33 + 17*e14*ek23*ek31*k33 + 17*e24*ek13*ek32*k33 + 3*e14*ek21*ek32*k33 + 12*e14*ek22*ek32*k33 - 17*e14*ek23*ek32*k33 - 2*e24*ek13*ek33*k33 + e14*ek21*ek33*k33 - 15*e14*ek22*ek33*k33 - 2*e14*ek23*ek33*k33 + 19*e23*ek13*ek41*k33 + 12*e13*ek21*ek41*k33 - 5*e13*ek22*ek41*k33 - 15*e13*ek23*ek41*k33 - 8*e12*ek31*ek41*k33 + 2*e12*ek32*ek41*k33 + 2*e12*ek33*ek41*k33 - 15*e23*ek13*ek42*k33 - 15*e13*ek21*ek42*k33 - 22*e13*ek22*ek42*k33 + 19*e13*ek23*ek42*k33 + 2*e12*ek31*ek42*k33 - 8*e12*ek32*ek42*k33 + 2*e12*ek33*ek42*k33 - 2*e23*ek13*ek43*k33 + e13*ek21*ek43*k33 + 17*e13*ek22*ek43*k33 - 2*e13*ek23*ek43*k33 - 6*e12*ek31*ek43*k33 - 6*e12*ek32*ek43*k33 + 4*e12*ek33*ek43*k33 + 24*e14*e23*k11*k33 - 28*e13*e24*k11*k33 + 24*e12*e34*k11*k33 + 16*e14*e23*k12*k33 + 16*e13*e24*k12*k33 + 40*e12*e34*k12*k33 - 40*e14*e23*k13*k33 + 64*e13*e24*k13*k33 + 8*e12*e34*k13*k33 - 28*e14*e23*k22*k33 + 24*e13*e24*k22*k33 + 24*e12*e34*k22*k33 + 64*e14*e23*k23*k33 - 40*e13*e24*k23*k33 + 8*e12*e34*k23*k33 - 6*e14*e23*k33^2 - 6*e13*e24*k33^2 - 4*e12*e34*k33^2 + ek11*(-8*ek23*ek31*ek41 + 34*ek23*ek32*ek41 + 26*ek23*ek33*ek41 - 26*ek23*ek31*ek42 - 36*ek23*ek32*ek42 + 54*ek23*ek33*ek42 + 8*ek23*ek31*ek43 + 36*ek23*ek32*ek43 - 8*ek23*ek33*ek43 + e34*ek23*k11 - 2*e24*ek31*k11 - e24*ek32*k11 - 15*e24*ek33*k11 + 4*e23*ek41*k11 - 2*e23*ek42*k11 + 2*e23*ek43*k11 - 4*e34*ek23*k12 - 40*e24*ek31*k12 + 4*e24*ek32*k12 + 58*e24*ek33*k12 + 4*e23*ek41*k12 - 16*e23*ek42*k12 + 4*e34*ek23*k13 - 18*e24*ek31*k13 - 4*e24*ek32*k13 + 36*e24*ek33*k13 - 4*e23*ek41*k13 - 16*e23*ek43*k13 + 5*e34*ek23*k22 - 26*e24*ek31*k22 + 2*e24*ek32*k22 + 56*e24*ek33*k22 - 22*e23*ek41*k22 - 17*e23*ek42*k22 + 5*e23*ek43*k22 - 4*e34*ek23*k23 + 24*e24*ek31*k23 + 4*e24*ek32*k23 - 58*e24*ek33*k23 + 24*e23*ek41*k23 + 52*e23*ek42*k23 - 52*e23*ek43*k23 - 2*e34*ek23*k33 + 12*e24*ek31*k33 - 5*e24*ek32*k33 - 15*e24*ek33*k33 - 22*e23*ek41*k33 - 5*e23*ek42*k33 + 17*e23*ek43*k33 + ek22*(-54*ek33*ek41 - 54*ek33*ek42 + ek32*(26*ek41 + 8*ek42 - 54*ek43) + ek31*(8*ek41 + 26*ek42 - 54*ek43) + 54*ek33*ek43 + 15*e34*k11 + 36*e34*k12 + 58*e34*k13 + 15*e34*k22 + 58*e34*k23 - 56*e34*k33) + 2*ek21*(-4*ek33*ek41 - 27*ek33*ek42 + ek31*(8*ek41 + 13*(ek42 - ek43)) + ek32*(4*ek41 + 4*ek42 - 13*ek43) + 13*ek33*ek43 - e34*k11 + 9*e34*k12 + 20*e34*k13 + 6*e34*k22 + 12*e34*k23 - 13*e34*k33)) - ek12*(8*ek23*ek31*ek41 - 62*ek23*ek32*ek41 - 26*ek23*ek33*ek41 + 8*ek23*ek31*ek42 - 10*ek23*ek32*ek42 - 8*ek23*ek33*ek42 - 8*ek23*ek31*ek43 + 10*ek23*ek32*ek43 + 8*ek23*ek33*ek43 + 3*e34*ek23*k11 + 17*e24*ek31*k11 + 4*e24*ek32*k11 - 5*e24*ek33*k11 - 6*e23*ek41*k11 + 8*e23*ek42*k11 + 2*e23*ek43*k11 - 4*e34*ek23*k12 + 28*e24*ek31*k12 - 4*e24*ek32*k12 - 4*e24*ek33*k12 + 8*e23*ek41*k12 + 22*e23*ek42*k12 + 8*e23*ek43*k12 - 12*e34*ek23*k13 - 4*e24*ek31*k13 + 12*e24*ek32*k13 - 4*e24*ek33*k13 + 8*e23*ek41*k13 - 6*e23*ek42*k13 + 16*e23*ek43*k13 - 17*e34*ek23*k22 - 2*e24*ek31*k22 - 4*e24*ek32*k22 + 2*e24*ek33*k22 + 19*e23*ek41*k22 + 2*e23*ek42*k22 + 15*e23*ek43*k22 + 28*e34*ek23*k23 + 12*e24*ek31*k23 + 4*e24*ek32*k23 - 4*e24*ek33*k23 + 16*e23*ek41*k23 + 36*e23*ek42*k23 - 42*e23*ek43*k23 + 2*e34*ek23*k33 - 3*e24*ek31*k33 + 4*e24*ek32*k33 - e24*ek33*k33 + 15*e23*ek41*k33 - 12*e23*ek42*k33 - e23*ek43*k33 + ek21*(36*ek33*ek41 + 36*ek33*ek42 + 2*ek31*(5*ek41 + 5*ek42 - 31*ek43) + 2*ek32*(5*ek41 + 5*ek42 - 31*ek43) + 34*ek33*ek43 - 17*e34*k11 - 48*e34*k12 + 14*e34*k13 - 17*e34*k22 + 14*e34*k23 - 24*e34*k33) - 2*ek22*(-27*ek33*ek41 - 4*ek33*ek42 + ek31*(4*ek41 + 4*ek42 - 13*ek43) + ek32*(13*ek41 + 8*ek42 - 13*ek43) + 13*ek33*ek43 + 6*e34*k11 + 9*e34*k12 + 12*e34*k13 - e34*k22 + 20*e34*k23 - 13*e34*k33))))/3 + (c4^2*(24*ek13*ek21*ek31*ek41 - 52*ek13*ek22*ek31*ek41 - 24*ek13*ek23*ek31*ek41 + 4*ek13*ek21*ek32*ek41 - 28*ek13*ek22*ek32*ek41 - 48*ek13*ek23*ek32*ek41 + 8*ek13*ek21*ek33*ek41 + 84*ek13*ek22*ek33*ek41 - 40*ek13*ek23*ek33*ek41 + 48*ek13*ek21*ek31*ek42 - 8*ek13*ek22*ek31*ek42 - 48*ek13*ek23*ek31*ek42 + 4*ek13*ek21*ek32*ek42 - 8*ek13*ek22*ek32*ek42 - 24*ek13*ek23*ek32*ek42 + 28*ek13*ek21*ek33*ek42 + 40*ek13*ek22*ek33*ek42 - 40*ek13*ek23*ek33*ek42 - 24*ek13*ek21*ek31*ek43 + 52*ek13*ek22*ek31*ek43 + 24*ek13*ek23*ek31*ek43 - 4*ek13*ek21*ek32*ek43 + 8*ek13*ek22*ek32*ek43 + 24*ek13*ek23*ek32*ek43 - 8*ek13*ek21*ek33*ek43 - 8*ek13*ek22*ek33*ek43 + 16*ek13*ek23*ek33*ek43 + 5*e34*ek13*ek21*k11 + 28*e34*ek13*ek22*k11 + 3*e34*ek13*ek23*k11 - 4*e24*ek13*ek31*k11 + 10*e14*ek21*ek31*k11 + 5*e14*ek22*ek31*k11 - 5*e14*ek23*ek31*k11 - 4*e24*ek13*ek32*k11 + 5*e14*ek21*ek32*k11 - 3*e14*ek22*ek32*k11 - 4*e14*ek23*ek32*k11 - 20*e24*ek13*ek33*k11 - 5*e14*ek21*ek33*k11 - 68*e14*ek22*ek33*k11 - 3*e14*ek23*ek33*k11 - 25*e23*ek13*ek41*k11 - 25*e13*ek21*ek41*k11 + 15*e13*ek22*ek41*k11 + 28*e13*ek23*ek41*k11 - 25*e12*ek31*ek41*k11 - 28*e12*ek32*ek41*k11 - 15*e12*ek33*ek41*k11 - 24*e23*ek13*ek42*k11 - 29*e13*ek21*ek42*k11 - 9*e13*ek22*ek42*k11 + 28*e13*ek23*ek42*k11 - 20*e12*ek31*ek42*k11 - 20*e12*ek32*ek42*k11 + 8*e12*ek33*ek42*k11 + 21*e23*ek13*ek43*k11 + 20*e13*ek21*ek43*k11 + 8*e13*ek22*ek43*k11 - 20*e13*ek23*ek43*k11 + 29*e12*ek31*ek43*k11 + 28*e12*ek32*ek43*k11 - 9*e12*ek33*ek43*k11 - 10*e14*e23*k11^2 + 25*e13*e24*k11^2 + 25*e12*e34*k11^2 - 2*e34*ek13*ek21*k12 + 22*e34*ek13*ek22*k12 + 12*e34*ek13*ek23*k12 + 10*e14*ek21*ek31*k12 + 8*e14*ek22*ek31*k12 - 10*e14*ek23*ek31*k12 - 10*e24*ek13*ek32*k12 - 8*e14*ek21*ek32*k12 - 8*e14*ek22*ek32*k12 - 30*e24*ek13*ek33*k12 + 54*e14*ek21*ek33*k12 - 40*e14*ek22*ek33*k12 - 30*e14*ek23*ek33*k12 + 2*e23*ek13*ek41*k12 + 16*e13*ek21*ek41*k12 + 4*e13*ek22*ek41*k12 + 12*e13*ek23*ek41*k12 - 42*e12*ek31*ek41*k12 - 40*e12*ek32*ek41*k12 - 78*e12*ek33*ek41*k12 + 12*e23*ek13*ek42*k12 + 20*e13*ek21*ek42*k12 + 34*e13*ek22*ek42*k12 + 2*e13*ek23*ek42*k12 - 40*e12*ek31*ek42*k12 - 42*e12*ek32*ek42*k12 - 78*e12*ek33*ek42*k12 - 6*e23*ek13*ek43*k12 - 28*e13*ek21*ek43*k12 + 18*e13*ek22*ek43*k12 - 6*e13*ek23*ek43*k12 + 50*e12*ek31*ek43*k12 + 50*e12*ek32*ek43*k12 + 60*e12*ek33*ek43*k12 - 20*e14*e23*k11*k12 + 10*e13*e24*k11*k12 + 90*e12*e34*k11*k12 + 80*e12*e34*k12^2 - 8*e34*ek13*ek21*k13 - 54*e34*ek13*ek22*k13 - 10*e34*ek13*ek23*k13 + 12*e24*ek13*ek31*k13 - 10*e14*ek21*ek31*k13 + 54*e14*ek22*ek31*k13 - 8*e14*ek23*ek31*k13 + 2*e24*ek13*ek32*k13 - 10*e14*ek21*ek32*k13 + 30*e14*ek22*ek32*k13 + 66*e24*ek13*ek33*k13 + 8*e14*ek21*ek33*k13 + 40*e14*ek22*ek33*k13 + 8*e14*ek23*ek33*k13 + 20*e23*ek13*ek41*k13 + 42*e13*ek21*ek41*k13 - 78*e13*ek22*ek41*k13 - 40*e13*ek23*ek41*k13 - 16*e12*ek31*ek41*k13 + 12*e12*ek32*ek41*k13 + 4*e12*ek33*ek41*k13 + 28*e23*ek13*ek42*k13 + 50*e13*ek21*ek42*k13 - 60*e13*ek22*ek42*k13 - 50*e13*ek23*ek42*k13 - 28*e12*ek31*ek42*k13 + 6*e12*ek32*ek42*k13 - 18*e12*ek33*ek42*k13 - 16*e23*ek13*ek43*k13 - 40*e13*ek21*ek43*k13 + 78*e13*ek22*ek43*k13 + 42*e13*ek23*ek43*k13 + 20*e12*ek31*ek43*k13 - 2*e12*ek32*ek43*k13 - 34*e12*ek33*ek43*k13 + 20*e14*e23*k11*k13 - 90*e13*e24*k11*k13 - 10*e12*e34*k11*k13 + 8*e14*e23*k12*k13 - 4*e13*e24*k12*k13 - 4*e12*e34*k12*k13 + 80*e13*e24*k13^2 - 4*e34*ek13*ek21*k22 - 3*e34*ek13*ek22*k22 + 3*e34*ek13*ek23*k22 - 4*e24*ek13*ek31*k22 + 3*e14*ek21*ek31*k22 + 3*e14*ek22*ek31*k22 - 4*e14*ek23*ek31*k22 - 5*e24*ek13*ek32*k22 - 5*e14*ek21*ek32*k22 - 25*e14*ek22*ek32*k22 - 4*e14*ek23*ek32*k22 - 3*e24*ek13*ek33*k22 + 28*e14*ek21*ek33*k22 + 40*e14*ek22*ek33*k22 - 20*e14*ek23*ek33*k22 + 28*e23*ek13*ek41*k22 + 21*e13*ek21*ek41*k22 + 9*e13*ek22*ek41*k22 - 24*e13*ek23*ek41*k22 - 20*e12*ek31*ek41*k22 - 20*e12*ek32*ek41*k22 + 8*e12*ek33*ek41*k22 + 28*e23*ek13*ek42*k22 + 25*e13*ek21*ek42*k22 + 34*e13*ek22*ek42*k22 - 25*e13*ek23*ek42*k22 - 28*e12*ek31*ek42*k22 - 25*e12*ek32*ek42*k22 - 15*e12*ek33*ek42*k22 - 20*e23*ek13*ek43*k22 - 24*e13*ek21*ek43*k22 - 9*e13*ek22*ek43*k22 + 21*e13*ek23*ek43*k22 + 28*e12*ek31*ek43*k22 + 29*e12*ek32*ek43*k22 - 9*e12*ek33*ek43*k22 + 40*e12*e34*k11*k22 + 10*e14*e23*k12*k22 - 20*e13*e24*k12*k22 + 90*e12*e34*k12*k22 - 6*e14*e23*k13*k22 + 12*e13*e24*k13*k22 - 6*e12*e34*k13*k22 + 25*e14*e23*k22^2 - 10*e13*e24*k22^2 + 25*e12*e34*k22^2 + 10*e34*ek13*ek21*k23 + 8*e34*ek13*ek22*k23 - 10*e34*ek13*ek23*k23 - 12*e14*ek21*ek31*k23 + 22*e14*ek22*ek31*k23 + 2*e14*ek23*ek31*k23 - 8*e24*ek13*ek32*k23 - 2*e14*ek21*ek32*k23 + 66*e14*ek22*ek32*k23 + 12*e14*ek23*ek32*k23 + 8*e24*ek13*ek33*k23 - 22*e14*ek21*ek33*k23 - 92*e14*ek22*ek33*k23 + 66*e14*ek23*ek33*k23 - 50*e23*ek13*ek41*k23 + 6*e13*ek21*ek41*k23 + 18*e13*ek22*ek41*k23 + 28*e13*ek23*ek41*k23 + 6*e12*ek31*ek41*k23 - 28*e12*ek32*ek41*k23 - 18*e12*ek33*ek41*k23 - 40*e23*ek13*ek42*k23 + 2*e13*ek21*ek42*k23 - 34*e13*ek22*ek42*k23 + 20*e13*ek23*ek42*k23 + 12*e12*ek31*ek42*k23 - 16*e12*ek32*ek42*k23 + 4*e12*ek33*ek42*k23 + 42*e23*ek13*ek43*k23 - 12*e13*ek21*ek43*k23 + 4*e13*ek22*ek43*k23 - 16*e13*ek23*ek43*k23 - 2*e12*ek31*ek43*k23 + 20*e12*ek32*ek43*k23 - 34*e12*ek33*ek43*k23 + 12*e14*e23*k11*k23 - 6*e13*e24*k11*k23 - 6*e12*e34*k11*k23 - 4*e14*e23*k12*k23 + 8*e13*e24*k12*k23 - 4*e12*e34*k12*k23 + 4*e14*e23*k13*k23 + 4*e13*e24*k13*k23 - 8*e12*e34*k13*k23 - 90*e14*e23*k22*k23 + 20*e13*e24*k22*k23 - 10*e12*e34*k22*k23 + 80*e14*e23*k23^2 - 5*e34*ek13*ek21*k33 - 5*e34*ek13*ek22*k33 + 10*e34*ek13*ek23*k33 - 4*e24*ek13*ek31*k33 + 3*e14*ek21*ek31*k33 - 28*e14*ek22*ek31*k33 + 5*e14*ek23*ek31*k33 + 5*e24*ek13*ek32*k33 + 4*e14*ek21*ek32*k33 - 20*e14*ek22*ek32*k33 - 4*e14*ek23*ek32*k33 - 25*e24*ek13*ek33*k33 - 3*e14*ek21*ek33*k33 + 40*e14*ek22*ek33*k33 - 25*e14*ek23*ek33*k33 + 29*e23*ek13*ek41*k33 - 20*e13*ek21*ek41*k33 - 8*e13*ek22*ek41*k33 + 20*e13*ek23*ek41*k33 + 21*e12*ek31*ek41*k33 + 24*e12*ek32*ek41*k33 - 9*e12*ek33*ek41*k33 + 20*e23*ek13*ek42*k33 - 28*e13*ek21*ek42*k33 - 9*e13*ek22*ek42*k33 + 29*e13*ek23*ek42*k33 + 24*e12*ek31*ek42*k33 + 21*e12*ek32*ek42*k33 - 9*e12*ek33*ek42*k33 - 25*e23*ek13*ek43*k33 + 28*e13*ek21*ek43*k33 - 15*e13*ek22*ek43*k33 - 25*e13*ek23*ek43*k33 - 25*e12*ek31*ek43*k33 - 25*e12*ek32*ek43*k33 + 34*e12*ek33*ek43*k33 + 40*e13*e24*k11*k33 + 6*e14*e23*k12*k33 + 6*e13*e24*k12*k33 - 12*e12*e34*k12*k33 - 10*e14*e23*k13*k33 - 90*e13*e24*k13*k33 + 20*e12*e34*k13*k33 + 40*e14*e23*k22*k33 - 90*e14*e23*k23*k33 - 10*e13*e24*k23*k33 + 20*e12*e34*k23*k33 + 25*e14*e23*k33^2 + 25*e13*e24*k33^2 - 10*e12*e34*k33^2 + ek12*(4*ek23*ek31*ek41 + 48*ek23*ek32*ek41 + 28*ek23*ek33*ek41 + 4*ek23*ek31*ek42 + 24*ek23*ek32*ek42 + 8*ek23*ek33*ek42 - 4*ek23*ek31*ek43 - 24*ek23*ek32*ek43 - 8*ek23*ek33*ek43 - 4*e34*ek23*k11 - 5*e24*ek31*k11 + 3*e24*ek32*k11 + 28*e24*ek33*k11 + 25*e23*ek41*k11 + 21*e23*ek42*k11 - 24*e23*ek43*k11 - 2*e34*ek23*k12 - 8*e24*ek31*k12 + 10*e24*ek32*k12 + 54*e24*ek33*k12 + 20*e23*ek41*k12 + 16*e23*ek42*k12 - 28*e23*ek43*k12 + 10*e34*ek23*k13 - 2*e24*ek31*k13 - 12*e24*ek32*k13 - 22*e24*ek33*k13 + 2*e23*ek41*k13 + 6*e23*ek42*k13 - 12*e23*ek43*k13 + 5*e34*ek23*k22 + 5*e24*ek31*k22 + 10*e24*ek32*k22 - 5*e24*ek33*k22 - 29*e23*ek41*k22 - 25*e23*ek42*k22 + 20*e23*ek43*k22 - 8*e34*ek23*k23 - 10*e24*ek31*k23 - 10*e24*ek32*k23 + 8*e24*ek33*k23 + 50*e23*ek41*k23 + 42*e23*ek42*k23 - 40*e23*ek43*k23 - 5*e34*ek23*k33 + 4*e24*ek31*k33 + 3*e24*ek32*k33 - 3*e24*ek33*k33 - 28*e23*ek41*k33 - 20*e23*ek42*k33 + 28*e23*ek43*k33 + ek22*(-84*ek33*ek41 - 8*ek33*ek42 + 4*ek31*(2*ek41 + 2*ek42 - 7*ek43) + 8*ek32*(5*ek41 + 2*ek42 - 5*ek43) + 40*ek33*ek43 - 20*e34*k11 - 66*e34*k12 + 30*e34*k13 - 25*e34*k22 + 8*e34*k23 - 3*e34*k33) - 4*ek21*(13*ek33*ek41 + 13*ek33*ek42 + 6*ek31*(ek41 + ek42 - 2*ek43) + 6*ek32*(ek41 + ek42 - 2*ek43) - 2*ek33*ek43 - e34*k11 - 3*e34*k12 - e34*k22 - e34*k33)) + ek11*(-8*ek23*ek31*ek41 - 8*ek23*ek32*ek41 + 40*ek23*ek33*ek41 - 28*ek23*ek31*ek42 - 52*ek23*ek32*ek42 + 84*ek23*ek33*ek42 + 8*ek23*ek31*ek43 + 52*ek23*ek32*ek43 - 8*ek23*ek33*ek43 - 3*e34*ek23*k11 - 25*e24*ek31*k11 + 3*e24*ek32*k11 + 40*e24*ek33*k11 + 34*e23*ek41*k11 + 9*e23*ek42*k11 - 9*e23*ek43*k11 + 22*e34*ek23*k12 - 8*e24*ek31*k12 + 8*e24*ek32*k12 - 40*e24*ek33*k12 + 34*e23*ek41*k12 + 4*e23*ek42*k12 + 18*e23*ek43*k12 + 8*e34*ek23*k13 + 66*e24*ek31*k13 + 22*e24*ek32*k13 - 92*e24*ek33*k13 - 34*e23*ek41*k13 + 18*e23*ek42*k13 + 4*e23*ek43*k13 + 28*e34*ek23*k22 - 3*e24*ek31*k22 + 5*e24*ek32*k22 - 68*e24*ek33*k22 - 9*e23*ek41*k22 + 15*e23*ek42*k22 + 8*e23*ek43*k22 - 54*e34*ek23*k23 + 30*e24*ek31*k23 + 54*e24*ek32*k23 + 40*e24*ek33*k23 - 60*e23*ek41*k23 - 78*e23*ek42*k23 + 78*e23*ek43*k23 - 5*e34*ek23*k33 - 20*e24*ek31*k33 - 28*e24*ek32*k33 + 40*e24*ek33*k33 - 9*e23*ek41*k33 - 8*e23*ek42*k33 - 15*e23*ek43*k33 + ek21*(-8*ek33*ek41 - 84*ek33*ek42 + 4*ek32*(2*ek41 + 2*ek42 - 7*ek43) + 8*ek31*(2*ek41 + 5*ek42 - 5*ek43) + 40*ek33*ek43 - 25*e34*k11 - 66*e34*k12 + 8*e34*k13 - 20*e34*k22 + 30*e34*k23 - 3*e34*k33) + 4*ek22*(58*ek33*ek41 + 58*ek33*ek42 + ek32*(10*ek41 + 2*ek42 - 21*ek43) + ek31*(2*ek41 + 10*ek42 - 21*ek43) - 58*ek33*ek43 - 10*e34*k11 - 23*e34*k12 - 10*e34*k13 - 10*e34*k22 - 10*e34*k23 + 17*e34*k33))))/3 - (2*c4T^2*(2*ek13*ek21*ek31*ek41 - 2*ek13*ek22*ek31*ek41 - 2*ek13*ek23*ek31*ek41 + 16*ek13*ek21*ek32*ek41 + 18*ek13*ek22*ek32*ek41 + 50*ek13*ek23*ek32*ek41 - 4*ek13*ek21*ek33*ek41 + 6*ek13*ek23*ek33*ek41 - 50*ek13*ek21*ek31*ek42 - 68*ek13*ek22*ek31*ek42 + 50*ek13*ek23*ek31*ek42 + 16*ek13*ek21*ek32*ek42 + 4*ek13*ek22*ek32*ek42 - 2*ek13*ek23*ek32*ek42 - 18*ek13*ek21*ek33*ek42 - 6*ek13*ek22*ek33*ek42 + 6*ek13*ek23*ek33*ek42 - 2*ek13*ek21*ek31*ek43 + 2*ek13*ek22*ek31*ek43 + 2*ek13*ek23*ek31*ek43 - 16*ek13*ek21*ek32*ek43 - 4*ek13*ek22*ek32*ek43 + 2*ek13*ek23*ek32*ek43 + 4*ek13*ek21*ek33*ek43 + 4*ek13*ek22*ek33*ek43 - 8*ek13*ek23*ek33*ek43 - 4*e34*ek13*ek21*k11 + e34*ek13*ek22*k11 - 8*e34*ek13*ek23*k11 - 15*e24*ek13*ek31*k11 - 8*e14*ek21*ek31*k11 - 4*e14*ek22*ek31*k11 + 4*e14*ek23*ek31*k11 + 8*e24*ek13*ek32*k11 - 4*e14*ek21*ek32*k11 + 11*e14*ek22*ek32*k11 + 38*e14*ek23*ek32*k11 - 3*e24*ek13*ek33*k11 + 4*e14*ek21*ek33*k11 + 4*e14*ek22*ek33*k11 + 11*e14*ek23*ek33*k11 + e23*ek13*ek41*k11 + 4*e13*ek21*ek41*k11 + 4*e13*ek22*ek41*k11 - 9*e13*ek23*ek41*k11 + 4*e12*ek31*ek41*k11 + 9*e12*ek32*ek41*k11 - 4*e12*ek33*ek41*k11 - 9*e23*ek13*ek42*k11 - 11*e13*ek21*ek42*k11 - 14*e13*ek22*ek42*k11 + 14*e13*ek23*ek42*k11 - 3*e12*ek32*ek42*k11 + e12*ek33*ek42*k11 + 5*e23*ek13*ek43*k11 + e13*ek22*ek43*k11 - 3*e13*ek23*ek43*k11 + 11*e12*ek31*ek43*k11 + 14*e12*ek32*ek43*k11 - 14*e12*ek33*ek43*k11 - 4*e14*e23*k11^2 - 6*e13*e24*k11^2 - 6*e12*e34*k11^2 + 2*e34*ek13*ek22*k12 - 8*e34*ek13*ek23*k12 + 34*e24*ek13*ek31*k12 - 8*e14*ek21*ek31*k12 - 6*e14*ek22*ek31*k12 + 12*e14*ek23*ek31*k12 + 12*e24*ek13*ek32*k12 + 12*e14*ek21*ek32*k12 + 18*e14*ek22*ek32*k12 + 34*e14*ek23*ek32*k12 + 10*e24*ek13*ek33*k12 - 2*e14*ek21*ek33*k12 + 2*e14*ek22*ek33*k12 + 10*e14*ek23*ek33*k12 + 2*e23*ek13*ek41*k12 + 12*e13*ek21*ek41*k12 + 12*e13*ek22*ek41*k12 - 20*e13*ek23*ek41*k12 - 10*e12*ek31*ek41*k12 - 6*e12*ek32*ek41*k12 + 12*e12*ek33*ek41*k12 - 20*e23*ek13*ek42*k12 + 6*e13*ek21*ek42*k12 + 4*e13*ek22*ek42*k12 + 2*e13*ek23*ek42*k12 - 6*e12*ek31*ek42*k12 - 10*e12*ek32*ek42*k12 + 12*e12*ek33*ek42*k12 + 4*e23*ek13*ek43*k12 - 4*e13*ek21*ek43*k12 - 4*e13*ek22*ek43*k12 + 4*e13*ek23*ek43*k12 + 74*e12*ek31*ek43*k12 + 74*e12*ek32*ek43*k12 - 92*e12*ek33*ek43*k12 - 8*e14*e23*k11*k12 - 5*e13*e24*k11*k12 - 19*e12*e34*k11*k12 - 18*e14*e23*k12^2 - 18*e13*e24*k12^2 - 32*e12*e34*k12^2 + 12*e34*ek13*ek21*k13 + 2*e34*ek13*ek22*k13 + 8*e34*ek13*ek23*k13 + 24*e24*ek13*ek31*k13 + 8*e14*ek21*ek31*k13 - 2*e14*ek22*ek31*k13 + 12*e14*ek23*ek31*k13 + 12*e14*ek21*ek32*k13 - 10*e14*ek22*ek32*k13 - 34*e14*ek23*ek32*k13 + 4*e24*ek13*ek33*k13 - 6*e14*ek21*ek33*k13 - 2*e14*ek22*ek33*k13 - 18*e14*ek23*ek33*k13 + 6*e23*ek13*ek41*k13 + 10*e13*ek21*ek41*k13 + 12*e13*ek22*ek41*k13 - 6*e13*ek23*ek41*k13 - 12*e12*ek31*ek41*k13 - 20*e12*ek32*ek41*k13 + 12*e12*ek33*ek41*k13 + 4*e23*ek13*ek42*k13 + 74*e13*ek21*ek42*k13 + 92*e13*ek22*ek42*k13 - 74*e13*ek23*ek42*k13 - 4*e12*ek31*ek42*k13 - 4*e12*ek32*ek42*k13 + 4*e12*ek33*ek42*k13 - 12*e23*ek13*ek43*k13 - 6*e13*ek21*ek43*k13 - 12*e13*ek22*ek43*k13 + 10*e13*ek23*ek43*k13 + 6*e12*ek31*ek43*k13 - 2*e12*ek32*ek43*k13 - 4*e12*ek33*ek43*k13 + 8*e14*e23*k11*k13 + 19*e13*e24*k11*k13 + 5*e12*e34*k11*k13 - 20*e14*e23*k12*k13 - 62*e13*e24*k12*k13 - 62*e12*e34*k12*k13 - 18*e14*e23*k13^2 - 32*e13*e24*k13^2 - 18*e12*e34*k13^2 + 8*e34*ek13*ek21*k22 + 5*e34*ek13*ek22*k22 - 8*e34*ek13*ek23*k22 + 38*e24*ek13*ek31*k22 - 8*e14*ek21*ek31*k22 - 5*e14*ek22*ek31*k22 + 8*e14*ek23*ek31*k22 + 4*e24*ek13*ek32*k22 + 4*e14*ek21*ek32*k22 + 4*e14*ek22*ek32*k22 - 15*e14*ek23*ek32*k22 + 11*e24*ek13*ek33*k22 + e14*ek21*ek33*k22 - 3*e14*ek23*ek33*k22 + 14*e23*ek13*ek41*k22 + 5*e13*ek21*ek41*k22 + 5*e13*ek22*ek41*k22 - 9*e13*ek23*ek41*k22 - 3*e12*ek31*ek41*k22 + e12*ek33*ek41*k22 - 9*e23*ek13*ek42*k22 - e13*ek21*ek42*k22 + 4*e13*ek22*ek42*k22 + e13*ek23*ek42*k22 + 9*e12*ek31*ek42*k22 + 4*e12*ek32*ek42*k22 - 4*e12*ek33*ek42*k22 - 3*e23*ek13*ek43*k22 - 9*e13*ek21*ek43*k22 - 5*e13*ek22*ek43*k22 + 5*e13*ek23*ek43*k22 + 14*e12*ek31*ek43*k22 + 11*e12*ek32*ek43*k22 - 14*e12*ek33*ek43*k22 + 9*e14*e23*k11*k22 + 9*e13*e24*k11*k22 + 2*e12*e34*k11*k22 - 5*e14*e23*k12*k22 - 8*e13*e24*k12*k22 - 19*e12*e34*k12*k22 - 23*e14*e23*k13*k22 - 62*e13*e24*k13*k22 - 23*e12*e34*k13*k22 - 6*e14*e23*k22^2 - 4*e13*e24*k22^2 - 6*e12*e34*k22^2 - 12*e34*ek13*ek21*k23 - 6*e34*ek13*ek22*k23 + 8*e34*ek13*ek23*k23 - 34*e24*ek13*ek31*k23 + 8*e14*ek21*ek31*k23 + 2*e14*ek22*ek31*k23 + 12*e24*ek13*ek32*k23 + 4*e14*ek22*ek32*k23 + 24*e14*ek23*ek32*k23 - 18*e24*ek13*ek33*k23 - 2*e14*ek21*ek33*k23 + 4*e14*ek23*ek33*k23 - 74*e23*ek13*ek41*k23 - 4*e13*ek21*ek41*k23 - 4*e13*ek22*ek41*k23 + 4*e13*ek23*ek41*k23 - 4*e12*ek31*ek41*k23 - 4*e12*ek32*ek41*k23 + 4*e12*ek33*ek41*k23 - 6*e23*ek13*ek42*k23 + 2*e13*ek21*ek42*k23 - 4*e13*ek22*ek42*k23 + 6*e13*ek23*ek42*k23 - 20*e12*ek31*ek42*k23 - 12*e12*ek32*ek42*k23 + 12*e12*ek33*ek42*k23 + 10*e23*ek13*ek43*k23 + 20*e13*ek21*ek43*k23 + 12*e13*ek22*ek43*k23 - 12*e13*ek23*ek43*k23 - 2*e12*ek31*ek43*k23 + 6*e12*ek32*ek43*k23 - 4*e12*ek33*ek43*k23 - 62*e14*e23*k11*k23 - 23*e13*e24*k11*k23 - 23*e12*e34*k11*k23 - 62*e14*e23*k12*k23 - 20*e13*e24*k12*k23 - 62*e12*e34*k12*k23 + 62*e14*e23*k13*k23 + 62*e13*e24*k13*k23 + 20*e12*e34*k13*k23 + 19*e14*e23*k22*k23 + 8*e13*e24*k22*k23 + 5*e12*e34*k22*k23 - 32*e14*e23*k23^2 - 18*e13*e24*k23^2 - 18*e12*e34*k23^2 + 4*e34*ek13*ek21*k33 + 4*e34*ek13*ek22*k33 - 8*e34*ek13*ek23*k33 - 15*e24*ek13*ek31*k33 - 8*e14*ek21*ek31*k33 - e14*ek22*ek31*k33 - 4*e14*ek23*ek31*k33 - 4*e24*ek13*ek32*k33 - 8*e14*ek21*ek32*k33 - 3*e14*ek22*ek32*k33 - 15*e14*ek23*ek32*k33 + 4*e24*ek13*ek33*k33 + 5*e14*ek21*ek33*k33 + 4*e14*ek23*ek33*k33 + 11*e23*ek13*ek41*k33 - 3*e13*ek21*ek41*k33 - e13*ek22*ek41*k33 + 5*e12*ek31*ek41*k33 + 9*e12*ek32*ek41*k33 - 5*e12*ek33*ek41*k33 - 14*e13*ek21*ek42*k33 - 14*e13*ek22*ek42*k33 + 11*e13*ek23*ek42*k33 + 9*e12*ek31*ek42*k33 + 5*e12*ek32*ek42*k33 - 5*e12*ek33*ek42*k33 + 4*e23*ek13*ek43*k33 - 9*e13*ek21*ek43*k33 - 4*e13*ek22*ek43*k33 + 4*e13*ek23*ek43*k33 + e12*ek31*ek43*k33 + e12*ek32*ek43*k33 + 4*e12*ek33*ek43*k33 + 9*e14*e23*k11*k33 + 2*e13*e24*k11*k33 + 9*e12*e34*k11*k33 + 23*e14*e23*k12*k33 + 23*e13*e24*k12*k33 + 62*e12*e34*k12*k33 + 5*e14*e23*k13*k33 + 19*e13*e24*k13*k33 + 8*e12*e34*k13*k33 + 2*e14*e23*k22*k33 + 9*e13*e24*k22*k33 + 9*e12*e34*k22*k33 + 19*e14*e23*k23*k33 + 5*e13*e24*k23*k33 + 8*e12*e34*k23*k33 - 6*e14*e23*k33^2 - 6*e13*e24*k33^2 - 4*e12*e34*k33^2 - ek11*(-4*ek23*ek31*ek41 + 68*ek23*ek32*ek41 + 6*ek23*ek33*ek41 - 18*ek23*ek31*ek42 + 2*ek23*ek32*ek42 + 4*ek23*ek31*ek43 - 2*ek23*ek32*ek43 - 4*ek23*ek33*ek43 - 5*e34*ek23*k11 - 4*e24*ek31*k11 + 5*e24*ek32*k11 - 4*e23*ek41*k11 - 5*e23*ek42*k11 + 5*e23*ek43*k11 - 2*e34*ek23*k12 - 18*e24*ek31*k12 + 6*e24*ek32*k12 - 2*e24*ek33*k12 - 4*e23*ek41*k12 - 12*e23*ek42*k12 + 4*e23*ek43*k12 + 6*e34*ek23*k13 - 4*e24*ek31*k13 - 2*e24*ek32*k13 + 4*e23*ek41*k13 + 4*e23*ek42*k13 - 12*e23*ek43*k13 - e34*ek23*k22 - 11*e24*ek31*k22 + 4*e24*ek32*k22 - 4*e24*ek33*k22 + 14*e23*ek41*k22 - 4*e23*ek42*k22 - e23*ek43*k22 - 2*e34*ek23*k23 + 10*e24*ek31*k23 + 2*e24*ek32*k23 + 2*e24*ek33*k23 - 92*e23*ek41*k23 - 12*e23*ek42*k23 + 12*e23*ek43*k23 - 4*e34*ek23*k33 + 3*e24*ek31*k33 + e24*ek32*k33 + 14*e23*ek41*k33 + e23*ek42*k33 + 4*e23*ek43*k33 + ek21*(-4*ek33*ek41 + 2*ek32*(2*ek41 + 2*ek42 - 9*ek43) + ek31*(8*ek41 + 6*ek42 - 6*ek43) + 6*ek33*ek43 - 4*e34*k11 + 4*e34*k12 + 18*e34*k13 + 3*e34*k22 + 10*e34*k23 - 11*e34*k33) + ek22*(4*ek33*ek41 + 4*ek33*ek42 + ek32*(6*ek41 + 4*ek42) + ek31*(4*ek41 + 6*ek42) - 4*ek33*ek43 - 2*e34*k13 - 2*e34*k23 + 4*e34*k33)) - ek12*(-16*ek23*ek31*ek41 + 50*ek23*ek32*ek41 + 18*ek23*ek33*ek41 - 16*ek23*ek31*ek42 - 2*ek23*ek32*ek42 + 4*ek23*ek33*ek42 + 16*ek23*ek31*ek43 + 2*ek23*ek32*ek43 - 4*ek23*ek33*ek43 - 8*e34*ek23*k11 - 4*e24*ek31*k11 + 8*e24*ek32*k11 - e24*ek33*k11 + e23*ek41*k11 - 5*e23*ek42*k11 + 9*e23*ek43*k11 - 12*e24*ek31*k12 + 8*e24*ek32*k12 + 2*e24*ek33*k12 - 6*e23*ek41*k12 - 12*e23*ek42*k12 + 4*e23*ek43*k12 + 12*e34*ek23*k13 - 8*e24*ek32*k13 + 2*e24*ek33*k13 - 2*e23*ek41*k13 + 4*e23*ek42*k13 - 20*e23*ek43*k13 + 4*e34*ek23*k22 + 4*e24*ek31*k22 + 8*e24*ek32*k22 - 4*e24*ek33*k22 + 11*e23*ek41*k22 - 4*e23*ek42*k22 - 12*e34*ek23*k23 - 12*e24*ek31*k23 - 8*e24*ek32*k23 + 6*e24*ek33*k23 - 74*e23*ek41*k23 - 10*e23*ek42*k23 + 6*e23*ek43*k23 - 4*e34*ek23*k33 + 8*e24*ek31*k33 + 8*e24*ek32*k33 - 5*e24*ek33*k33 + 14*e23*ek41*k33 + 3*e23*ek42*k33 + 9*e23*ek43*k33 + ek22*(-4*ek33*ek42 + 2*ek31*(2*ek41 + 2*ek42 - 9*ek43) + ek32*(6*ek41 + 8*ek42 - 6*ek43) + 6*ek33*ek43 + 3*e34*k11 + 4*e34*k12 + 10*e34*k13 - 4*e34*k22 + 18*e34*k23 - 11*e34*k33) + ek21*(2*ek33*ek41 + 2*ek33*ek42 - 68*ek33*ek43 + 2*ek31*(ek41 + ek42 + 25*ek43) + 2*ek32*(ek41 + ek42 + 25*ek43) - 15*e34*k11 - 24*e34*k12 - 34*e34*k13 - 15*e34*k22 - 34*e34*k23 + 38*e34*k33))))/3 - (c6T*(-9*c4*ek11*ek22*ek32*ek41 - 6*c4T*ek11*ek22*ek32*ek41 + 78*c4*ek11*ek23*ek32*ek41 + 180*c4T*ek11*ek23*ek32*ek41 + 96*c4*ek11*ek22*ek33*ek41 - 48*c4T*ek11*ek22*ek33*ek41 - 33*c4*ek11*ek23*ek33*ek41 - 6*c4T*ek11*ek23*ek33*ek41 - 9*c4*ek11*ek21*ek31*ek42 - 6*c4T*ek11*ek21*ek31*ek42 - 9*c4*ek11*ek22*ek31*ek42 - 6*c4T*ek11*ek22*ek31*ek42 - 51*c4*ek11*ek23*ek31*ek42 - 75*c4T*ek11*ek23*ek31*ek42 - 45*c4*ek11*ek23*ek32*ek42 - 9*c4T*ek11*ek23*ek32*ek42 - 36*c4*ek11*ek21*ek33*ek42 - 15*c4T*ek11*ek21*ek33*ek42 + 120*c4*ek11*ek22*ek33*ek42 - 36*c4T*ek11*ek22*ek33*ek42 - 66*c4*ek11*ek23*ek33*ek42 - 27*c4T*ek11*ek23*ek33*ek42 - 9*c4*ek11*ek21*ek31*ek43 - 6*c4T*ek11*ek21*ek31*ek43 - 30*c4*ek11*ek22*ek31*ek43 - 15*c4T*ek11*ek22*ek31*ek43 + 6*c4*ek11*ek23*ek31*ek43 - 51*c4*ek11*ek21*ek32*ek43 - 81*c4T*ek11*ek21*ek32*ek43 - 78*c4*ek11*ek22*ek32*ek43 - 27*c4T*ek11*ek22*ek32*ek43 + 27*c4*ek11*ek23*ek32*ek43 + 27*c4T*ek11*ek23*ek32*ek43 + 3*c4*ek11*ek21*ek33*ek43 + 36*c4*ek11*ek22*ek33*ek43 - 24*c4T*ek11*ek22*ek33*ek43 - 12*c4*e34*ek11*ek22*k11 - 4*c4T*e34*ek11*ek22*k11 + 3*c4*e34*ek11*ek23*k11 - 6*c4T*e34*ek11*ek23*k11 + 3*c4*e24*ek11*ek32*k11 - 6*c4T*e24*ek11*ek32*k11 - 6*c4*e14*ek22*ek32*k11 - 60*c4*e14*ek23*ek32*k11 - 168*c4T*e14*ek23*ek32*k11 - 12*c4*e24*ek11*ek33*k11 - 4*c4T*e24*ek11*ek33*k11 - 24*c4*e14*ek22*ek33*k11 + 24*c4T*e14*ek22*ek33*k11 + 18*c4*e14*ek23*ek33*k11 + 12*c4*e13*ek22*ek41*k11 + 4*c4T*e13*ek22*ek41*k11 - 3*c4*e13*ek23*ek41*k11 + 6*c4T*e13*ek23*ek41*k11 - 3*c4*e12*ek32*ek41*k11 + 6*c4T*e12*ek32*ek41*k11 + 12*c4*e12*ek33*ek41*k11 + 4*c4T*e12*ek33*ek41*k11 + 9*c4*e23*ek11*ek42*k11 - 6*c4T*e23*ek11*ek42*k11 + 2*c4T*e13*ek21*ek42*k11 + 9*c4*e13*ek22*ek42*k11 + 24*c4T*e13*ek22*ek42*k11 + 27*c4*e13*ek23*ek42*k11 + 62*c4T*e13*ek23*ek42*k11 - 6*c4T*e12*ek31*ek42*k11 - 3*c4*e12*ek32*ek42*k11 + 15*c4*e12*ek33*ek42*k11 + 7*c4T*e12*ek33*ek42*k11 + 9*c4*e23*ek11*ek43*k11 - 6*c4T*e23*ek11*ek43*k11 - 6*c4T*e13*ek21*ek43*k11 + 9*c4*e13*ek22*ek43*k11 + 7*c4T*e13*ek22*ek43*k11 - 9*c4*e13*ek23*ek43*k11 + 2*c4T*e12*ek31*ek43*k11 + 27*c4*e12*ek32*ek43*k11 + 68*c4T*e12*ek32*ek43*k11 - 3*c4*e12*ek33*ek43*k11 + 18*c4T*e12*ek33*ek43*k11 + 12*c4*e34*ek11*ek21*k12 + 6*c4T*e34*ek11*ek21*k12 - 26*c4T*e34*ek11*ek22*k12 - 12*c4*e34*ek11*ek23*k12 - 57*c4T*e34*ek11*ek23*k12 - 3*c4*e24*ek11*ek31*k12 + 6*c4*e14*ek22*ek31*k12 - 12*c4T*e14*ek22*ek31*k12 + 60*c4*e14*ek23*ek31*k12 + 108*c4T*e14*ek23*ek31*k12 + 6*c4*e24*ek11*ek32*k12 - 12*c4T*e24*ek11*ek32*k12 + 12*c4T*e14*ek21*ek32*k12 - 3*c4*e14*ek22*ek32*k12 - 36*c4*e14*ek23*ek32*k12 - 108*c4T*e14*ek23*ek32*k12 - 30*c4*e24*ek11*ek33*k12 + 27*c4T*e24*ek11*ek33*k12 + 6*c4*e14*ek21*ek33*k12 + 18*c4T*e14*ek21*ek33*k12 - 30*c4*e14*ek22*ek33*k12 + 21*c4T*e14*ek22*ek33*k12 + 45*c4*e14*ek23*ek33*k12 + 69*c4T*e14*ek23*ek33*k12 - 12*c4*e13*ek21*ek41*k12 - 6*c4T*e13*ek21*ek41*k12 + 12*c4*e13*ek22*ek41*k12 - 24*c4T*e13*ek22*ek41*k12 - 30*c4*e13*ek23*ek41*k12 - 51*c4T*e13*ek23*ek41*k12 + 3*c4*e12*ek31*ek41*k12 + 3*c4*e12*ek32*ek41*k12 - 3*c4*e12*ek33*ek41*k12 + 35*c4T*e12*ek33*ek41*k12 + 12*c4*e23*ek11*ek42*k12 - 24*c4T*e23*ek11*ek42*k12 - 6*c4*e13*ek21*ek42*k12 - 12*c4T*e13*ek21*ek42*k12 + 48*c4*e13*ek23*ek42*k12 + 69*c4T*e13*ek23*ek42*k12 + 3*c4*e12*ek31*ek42*k12 + 3*c4*e12*ek32*ek42*k12 - 9*c4*e12*ek33*ek42*k12 + 41*c4T*e12*ek33*ek42*k12 + 24*c4*e23*ek11*ek43*k12 + 69*c4T*e23*ek11*ek43*k12 - 18*c4T*e13*ek21*ek43*k12 + 48*c4*e13*ek22*ek43*k12 + 27*c4T*e13*ek22*ek43*k12 - 12*c4*e13*ek23*ek43*k12 - 33*c4T*e13*ek23*ek43*k12 - 27*c4*e12*ek31*ek43*k12 - 92*c4T*e12*ek31*ek43*k12 - 9*c4*e12*ek32*ek43*k12 - 74*c4T*e12*ek32*ek43*k12 - 42*c4*e12*ek33*ek43*k12 - 12*c4T*e12*ek33*ek43*k12 - 6*c4*e14*e23*k12^2 + 18*c4T*e14*e23*k12^2 - 6*c4*e13*e24*k12^2 + 18*c4T*e13*e24*k12^2 - 6*c4*e12*e34*k12^2 + 18*c4T*e12*e34*k12^2 - 3*c4*e34*ek11*ek21*k13 - 24*c4*e34*ek11*ek22*k13 + 27*c4T*e34*ek11*ek22*k13 + 12*c4*e34*ek11*ek23*k13 - 12*c4T*e34*ek11*ek23*k13 + 12*c4*e24*ek11*ek31*k13 + 6*c4T*e24*ek11*ek31*k13 - 6*c4*e14*ek22*ek31*k13 + 18*c4T*e14*ek22*ek31*k13 - 12*c4*e14*ek23*ek31*k13 + 12*c4T*e14*ek23*ek31*k13 - 12*c4*e24*ek11*ek32*k13 - 63*c4T*e24*ek11*ek32*k13 + 60*c4*e14*ek21*ek32*k13 + 120*c4T*e14*ek21*ek32*k13 + 45*c4*e14*ek22*ek32*k13 + 69*c4T*e14*ek22*ek32*k13 - 36*c4*e14*ek23*ek32*k13 - 60*c4T*e14*ek23*ek32*k13 + 12*c4*e24*ek11*ek33*k13 - 20*c4T*e24*ek11*ek33*k13 - 18*c4*e14*ek21*ek33*k13 - 24*c4T*e14*ek21*ek33*k13 - 30*c4*e14*ek22*ek33*k13 - 27*c4T*e14*ek22*ek33*k13 - 3*c4*e14*ek23*ek33*k13 + 3*c4*e13*ek21*ek41*k13 + 3*c4*e13*ek22*ek41*k13 + 35*c4T*e13*ek22*ek41*k13 + 9*c4*e13*ek23*ek41*k13 - 12*c4*e12*ek31*ek41*k13 - 6*c4T*e12*ek31*ek41*k13 - 30*c4*e12*ek32*ek41*k13 - 57*c4T*e12*ek32*ek41*k13 + 24*c4*e12*ek33*ek41*k13 - 18*c4T*e12*ek33*ek41*k13 + 24*c4*e23*ek11*ek42*k13 + 69*c4T*e23*ek11*ek42*k13 - 27*c4*e13*ek21*ek42*k13 - 92*c4T*e13*ek21*ek42*k13 - 60*c4*e13*ek22*ek42*k13 - 66*c4T*e13*ek22*ek42*k13 + 21*c4*e13*ek23*ek42*k13 - 8*c4T*e13*ek23*ek42*k13 - 18*c4T*e12*ek31*ek42*k13 + 6*c4*e12*ek32*ek42*k13 + 21*c4T*e12*ek32*ek42*k13 + 12*c4*e12*ek33*ek42*k13 - 33*c4T*e12*ek33*ek42*k13 + 12*c4*e23*ek11*ek43*k13 - 24*c4T*e23*ek11*ek43*k13 + 9*c4*e13*ek21*ek43*k13 + 6*c4T*e13*ek21*ek43*k13 - 21*c4*e13*ek22*ek43*k13 + 29*c4T*e13*ek22*ek43*k13 + 3*c4*e13*ek23*ek43*k13 - 6*c4T*e12*ek31*ek43*k13 + 66*c4*e12*ek32*ek43*k13 + 75*c4T*e12*ek32*ek43*k13 - 36*c4*e14*e23*k12*k13 - 156*c4T*e14*e23*k12*k13 + 30*c4*e13*e24*k12*k13 + 66*c4T*e13*e24*k12*k13 + 30*c4*e12*e34*k12*k13 + 66*c4T*e12*e34*k12*k13 - 6*c4*e14*e23*k13^2 + 18*c4T*e14*e23*k13^2 - 12*c4*e13*e24*k13^2 + 12*c4T*e13*e24*k13^2 - 12*c4*e12*e34*k13^2 + 12*c4T*e12*e34*k13^2 - 3*c4*e34*ek11*ek21*k22 + 18*c4T*e34*ek11*ek21*k22 - 12*c4*e34*ek11*ek22*k22 - 4*c4T*e34*ek11*ek22*k22 + 21*c4*e34*ek11*ek23*k22 + 9*c4T*e34*ek11*ek23*k22 - 6*c4*e24*ek11*ek31*k22 + 3*c4*e14*ek22*ek31*k22 - 6*c4T*e14*ek22*ek31*k22 + 36*c4*e14*ek23*ek31*k22 + 60*c4T*e14*ek23*ek31*k22 + 6*c4T*e14*ek21*ek32*k22 - 2*c4T*e14*ek23*ek32*k22 - 48*c4*e24*ek11*ek33*k22 + 12*c4T*e24*ek11*ek33*k22 + 9*c4*e14*ek21*ek33*k22 + 15*c4T*e14*ek21*ek33*k22 - 12*c4*e14*ek22*ek33*k22 - 4*c4T*e14*ek22*ek33*k22 + 21*c4*e14*ek23*ek33*k22 - 6*c4T*e14*ek23*ek33*k22 + 9*c4*e23*ek11*ek41*k22 + 24*c4T*e23*ek11*ek41*k22 - 15*c4*e13*ek21*ek41*k22 + 12*c4T*e13*ek21*ek41*k22 + 9*c4*e13*ek22*ek41*k22 - 6*c4T*e13*ek22*ek41*k22 - 57*c4*e13*ek23*ek41*k22 - 54*c4T*e13*ek23*ek41*k22 - 3*c4*e12*ek31*ek41*k22 - 6*c4T*e12*ek32*ek41*k22 + 21*c4*e12*ek33*ek41*k22 + 13*c4T*e12*ek33*ek41*k22 + 12*c4*e23*ek11*ek42*k22 + 4*c4T*e23*ek11*ek42*k22 - 9*c4*e13*ek21*ek42*k22 + 6*c4T*e13*ek21*ek42*k22 - 9*c4*e13*ek23*ek42*k22 + 6*c4T*e13*ek23*ek42*k22 - 3*c4*e12*ek31*ek42*k22 + 6*c4T*e12*ek31*ek42*k22 + 12*c4*e12*ek33*ek42*k22 + 4*c4T*e12*ek33*ek42*k22 + 9*c4*e23*ek11*ek43*k22 - 13*c4T*e23*ek11*ek43*k22 - 21*c4*e13*ek21*ek43*k22 - 36*c4T*e13*ek21*ek43*k22 + 9*c4*e13*ek22*ek43*k22 - 6*c4T*e13*ek22*ek43*k22 - 3*c4*e13*ek23*ek43*k22 + 18*c4T*e13*ek23*ek43*k22 + 9*c4*e12*ek31*ek43*k22 + 26*c4T*e12*ek31*ek43*k22 + 2*c4T*e12*ek32*ek43*k22 - 21*c4*e12*ek33*ek43*k22 + 6*c4T*e12*ek33*ek43*k22 + 6*c4*e14*e23*k11*k22 - 18*c4T*e14*e23*k11*k22 + 6*c4*e13*e24*k11*k22 - 18*c4T*e13*e24*k11*k22 + 6*c4*e12*e34*k11*k22 - 18*c4T*e12*e34*k11*k22 - 36*c4*e14*e23*k13*k22 - 72*c4T*e14*e23*k13*k22 + 72*c4*e13*e24*k13*k22 + 78*c4T*e13*e24*k13*k22 - 18*c4*e12*e34*k13*k22 - 36*c4T*e12*e34*k13*k22 + 27*c4*e34*ek11*ek21*k23 + 63*c4T*e34*ek11*ek21*k23 + 27*c4T*e34*ek11*ek22*k23 + 6*c4*e34*ek11*ek23*k23 - 30*c4T*e34*ek11*ek23*k23 + 27*c4*e24*ek11*ek31*k23 + 63*c4T*e24*ek11*ek31*k23 - 36*c4*e14*ek21*ek31*k23 - 120*c4T*e14*ek21*ek31*k23 - 30*c4*e14*ek22*ek31*k23 - 63*c4T*e14*ek22*ek31*k23 + 6*c4*e14*ek23*ek31*k23 + 6*c4T*e14*ek23*ek31*k23 + 18*c4*e24*ek11*ek32*k23 - 18*c4T*e24*ek11*ek32*k23 + 6*c4*e14*ek21*ek32*k23 + 6*c4T*e14*ek21*ek32*k23 + 12*c4*e14*ek22*ek32*k23 + 6*c4T*e14*ek22*ek32*k23 - 18*c4*e14*ek23*ek32*k23 - 2*c4T*e14*ek23*ek32*k23 + 39*c4T*e24*ek11*ek33*k23 - 30*c4*e14*ek21*ek33*k23 - 63*c4T*e14*ek21*ek33*k23 - 24*c4*e14*ek22*ek33*k23 + 14*c4T*e14*ek22*ek33*k23 + 12*c4*e14*ek23*ek33*k23 + 6*c4T*e14*ek23*ek33*k23 - 30*c4*e23*ek11*ek41*k23 - 144*c4T*e23*ek11*ek41*k23 + 18*c4*e13*ek21*ek41*k23 + 57*c4T*e13*ek21*ek41*k23 + 30*c4*e13*ek22*ek41*k23 + 45*c4T*e13*ek22*ek41*k23 + 6*c4*e13*ek23*ek41*k23 + 24*c4T*e13*ek23*ek41*k23 + 18*c4*e12*ek31*ek41*k23 + 57*c4T*e12*ek31*ek41*k23 - 6*c4*e12*ek32*ek41*k23 + 12*c4T*e12*ek32*ek41*k23 + 30*c4*e12*ek33*ek41*k23 + 33*c4T*e12*ek33*ek41*k23 + 3*c4*e23*ek11*ek42*k23 + 7*c4T*e23*ek11*ek42*k23 + 12*c4*e13*ek21*ek42*k23 + 15*c4T*e13*ek21*ek42*k23 + 24*c4*e13*ek23*ek42*k23 - 18*c4T*e13*ek23*ek42*k23 - 12*c4*e12*ek31*ek42*k23 - 39*c4T*e12*ek31*ek42*k23 - 12*c4*e12*ek32*ek42*k23 - 6*c4T*e12*ek32*ek42*k23 - 6*c4T*e12*ek33*ek42*k23 + 15*c4*e23*ek11*ek43*k23 + 23*c4T*e23*ek11*ek43*k23 + 18*c4*e13*ek21*ek43*k23 + 27*c4T*e13*ek21*ek43*k23 - 6*c4T*e13*ek22*ek43*k23 - 12*c4*e13*ek23*ek43*k23 - 6*c4T*e13*ek23*ek43*k23 - 24*c4*e12*ek31*ek43*k23 - 45*c4T*e12*ek31*ek43*k23 + 24*c4*e12*ek32*ek43*k23 - 18*c4T*e12*ek32*ek43*k23 + 36*c4*e14*e23*k11*k23 + 156*c4T*e14*e23*k11*k23 - 30*c4*e13*e24*k11*k23 - 66*c4T*e13*e24*k11*k23 - 30*c4*e12*e34*k11*k23 - 66*c4T*e12*e34*k11*k23 + 36*c4*e14*e23*k12*k23 + 72*c4T*e14*e23*k12*k23 - 72*c4*e13*e24*k12*k23 - 78*c4T*e13*e24*k12*k23 + 18*c4*e12*e34*k12*k23 + 36*c4T*e12*e34*k12*k23 + 36*c4*e14*e23*k13*k23 + 72*c4T*e14*e23*k13*k23 - 12*c4*e13*e24*k13*k23 - 30*c4T*e13*e24*k13*k23 - 42*c4*e12*e34*k13*k23 - 12*c4T*e12*e34*k13*k23 + 18*c4*e14*e23*k23^2 - 6*c4T*e14*e23*k23^2 - 12*c4*e13*e24*k23^2 + 12*c4T*e13*e24*k23^2 - 12*c4*e12*e34*k23^2 + 12*c4T*e12*e34*k23^2 + (-9*c4*e13*ek21*ek41 - 6*c4T*e13*ek21*ek41 + 9*c4*e13*ek22*ek41 + c4T*e13*ek22*ek41 - 6*c4T*e13*ek23*ek41 - 21*c4*e12*ek31*ek41 + 6*c4T*e12*ek31*ek41 - 57*c4*e12*ek32*ek41 - 42*c4T*e12*ek32*ek41 + 9*c4*e12*ek33*ek41 - 6*c4T*e12*ek33*ek41 - 21*c4*e13*ek21*ek42 - 40*c4T*e13*ek21*ek42 - 21*c4*e13*ek22*ek42 + 6*c4T*e13*ek22*ek42 + 2*c4T*e13*ek23*ek42 + 15*c4*e12*ek31*ek42 + 24*c4T*e12*ek31*ek42 - 3*c4*e12*ek32*ek42 + 18*c4T*e12*ek32*ek42 + 9*c4*e12*ek33*ek42 - 6*c4T*e12*ek33*ek42 - 3*c4*e13*ek21*ek43 + 6*c4T*e13*ek21*ek43 + 12*c4*e13*ek22*ek43 + 4*c4T*e13*ek22*ek43 - 9*c4*e12*ek31*ek43 + 6*c4T*e12*ek31*ek43 - 9*c4*e12*ek32*ek43 + 6*c4T*e12*ek32*ek43 + ek11*(-6*(2*c4 + c4T)*e34*ek21 + 12*(-3*c4 + 2*c4T)*e34*ek22 - 9*c4*e24*ek31 + 12*c4T*e24*ek31 + 21*c4*e24*ek32 - 3*c4T*e24*ek32 - 12*c4*e24*ek33 - 4*c4T*e24*ek33 + 9*c4*e23*ek41 + 24*c4T*e23*ek41 - 3*c4*e23*ek42 + 19*c4T*e23*ek42 + 4*(3*c4 - 7*c4T)*e23*ek43) + 12*c4*e13*e24*k11 - 12*c4T*e13*e24*k11 + 12*c4*e12*e34*k11 - 12*c4T*e12*e34*k11 + 12*c4*e13*e24*k12 + 30*c4T*e13*e24*k12 + 42*c4*e12*e34*k12 + 12*c4T*e12*e34*k12 + 12*(c4 - c4T)*(e13*e24 + e12*e34)*k22 + e14*(6*c4T*ek23*ek31 - 2*c4T*ek23*ek32 + 3*ek21*(4*(c4 + c4T)*ek31 + 4*(3*c4 + 5*c4T)*ek32 + (c4 - 2*c4T)*ek33) + ek22*(3*(3*c4 + 5*c4T)*ek31 + 3*(7*c4 - 2*c4T)*ek32 - 4*(3*c4 + c4T)*ek33) + 6*c4*e23*k11 - 18*c4T*e23*k11 - 36*c4*e23*k12 - 72*c4T*e23*k12 + 6*(-3*c4 + c4T)*e23*k22))*k33 + ek13*(15*c4*ek23*ek31*ek41 + 6*c4T*ek23*ek31*ek41 + 15*c4*ek23*ek32*ek41 + 36*c4T*ek23*ek32*ek41 - 9*c4*ek23*ek33*ek41 - 6*c4T*ek23*ek33*ek41 + 3*c4*ek23*ek31*ek42 + 6*c4T*ek23*ek31*ek42 - 3*c4*ek23*ek32*ek42 + 6*c4T*ek23*ek32*ek42 - 9*c4*ek23*ek33*ek42 - 6*c4T*ek23*ek33*ek42 + 9*c4*ek23*ek31*ek43 + 6*c4T*ek23*ek31*ek43 + 9*c4*ek23*ek32*ek43 + 6*c4T*ek23*ek32*ek43 - 6*c4*e34*ek23*k11 - 2*c4T*e24*ek31*k11 + 30*c4*e24*ek32*k11 + 60*c4T*e24*ek32*k11 - 15*c4*e24*ek33*k11 + 12*c4T*e24*ek33*k11 - 9*c4*e23*ek41*k11 + 6*c4T*e23*ek41*k11 - 15*c4*e23*ek42*k11 - 78*c4T*e23*ek42*k11 - 15*c4*e23*ek43*k11 + 12*c4T*e23*ek43*k11 - 18*c4*e34*ek23*k12 - 36*c4T*e34*ek23*k12 - 30*c4*e24*ek31*k12 - 96*c4T*e24*ek31*k12 + 48*c4*e24*ek32*k12 + 102*c4T*e24*ek32*k12 - 15*c4*e24*ek33*k12 - 21*c4T*e24*ek33*k12 + 6*c4*e23*ek41*k12 + 81*c4T*e23*ek41*k12 - 42*c4*e23*ek42*k12 - 69*c4T*e23*ek42*k12 + 24*c4*e23*ek43*k12 + 63*c4T*e23*ek43*k12 + 12*c4*e24*ek31*k13 - 4*c4T*e24*ek31*k13 - 24*c4*e24*ek32*k13 - 18*c4T*e24*ek32*k13 + 12*c4*e24*ek33*k13 + 6*c4T*e24*ek33*k13 - 6*c4*e23*ek41*k13 - 12*c4T*e23*ek41*k13 + 12*c4*e23*ek42*k13 - 12*c4T*e23*ek42*k13 - 12*c4*e23*ek43*k13 - 6*c4T*e23*ek43*k13 - 6*c4*e34*ek23*k22 - 12*c4T*e34*ek23*k22 - 48*c4*e24*ek31*k22 - 126*c4T*e24*ek31*k22 - 12*c4*e24*ek33*k22 + 6*c4T*e24*ek33*k22 + 39*c4*e23*ek41*k22 + 88*c4T*e23*ek41*k22 - 3*c4*e23*ek42*k22 + 6*c4T*e23*ek42*k22 + 15*c4*e23*ek43*k22 + 6*c4T*e23*ek43*k22 + 24*c4*e24*ek31*k23 + 6*c4T*e24*ek31*k23 + 6*c4*e24*ek32*k23 - 18*c4T*e24*ek32*k23 - 3*c4*e24*ek33*k23 - 51*c4*e23*ek41*k23 - 86*c4T*e23*ek41*k23 - 15*c4*e23*ek42*k23 - 6*c4T*e23*ek42*k23 + 3*c4*e23*ek43*k23 + 3*ek22*(12*c4*ek33*ek41 + 5*c4T*ek33*ek41 + 7*c4*ek33*ek42 - ek32*((9*c4 + 23*c4T)*ek41 + 2*(3*c4 + c4T)*ek43) - ek31*((7*c4 + 3*c4T)*ek41 - 2*(10*c4 + 23*c4T)*ek42 + (11*c4 + 5*c4T)*ek43) - c4*e34*k11 + 3*c4T*e34*k11 - 6*c4*e34*k12 - 13*c4T*e34*k12 + 10*c4*e34*k13 + 10*c4T*e34*k13 + c4*e34*k22 - 2*c4T*e34*k22 + 4*(c4 + 2*c4T)*e34*k23) + 3*ek21*(4*c4*ek33*ek41 + 2*c4T*ek33*ek41 + 9*c4*ek33*ek42 + 13*c4T*ek33*ek42 + ek31*((3*c4 + 2*c4T)*ek41 + 3*(7*c4 + 12*c4T)*ek42 - (c4 + 2*c4T)*ek43) - ek32*((14*c4 + 25*c4T)*ek41 + (8*c4 + 15*c4T)*ek42 + (16*c4 + 25*c4T)*ek43) + 2*c4T*e34*k11 + 4*c4*e34*k12 + 2*c4*e34*k13 + 6*c4T*e34*k13 + 4*c4*e34*k22 + 12*c4T*e34*k22 + 6*(c4 + 2*c4T)*e34*k23) - 2*c4T*(e24*(ek31 - 3*ek32) + e23*(-17*ek41 + 3*ek42))*k33) + ek12*(-9*c4*ek22*ek32*ek41 - 6*c4T*ek22*ek32*ek41 - 48*c4*ek22*ek33*ek41 - 21*c4T*ek22*ek33*ek41 - 15*c4*ek22*ek31*ek43 - 39*c4T*ek22*ek31*ek43 - 9*c4*ek22*ek32*ek43 - 6*c4T*ek22*ek32*ek43 + 21*c4*ek22*ek33*ek43 - 3*c4*e34*ek22*k11 + 18*c4T*e34*ek22*k11 + 6*c4T*e24*ek31*k11 + 3*c4*e24*ek33*k11 + 9*c4T*e24*ek33*k11 - 9*c4*e23*ek41*k11 + 6*c4T*e23*ek41*k11 - 15*c4*e23*ek42*k11 + 12*c4T*e23*ek42*k11 - 15*c4*e23*ek43*k11 - 78*c4T*e23*ek43*k11 + 12*c4*e34*ek22*k12 + 6*c4T*e34*ek22*k12 + 12*c4T*e24*ek31*k12 + 18*c4*e24*ek33*k12 + 18*c4T*e24*ek33*k12 - 6*c4*e23*ek41*k12 - 12*c4T*e23*ek41*k12 - 12*c4*e23*ek42*k12 - 6*c4T*e23*ek42*k12 + 6*c4*e23*ek43*k12 - 6*c4T*e23*ek43*k12 + 3*c4*e34*ek22*k13 + 33*c4T*e34*ek22*k13 + 12*c4*e24*ek31*k13 - 36*c4*e24*ek32*k13 - 90*c4T*e24*ek32*k13 + 18*c4*e24*ek33*k13 + 21*c4T*e24*ek33*k13 + 6*c4*e23*ek41*k13 + 81*c4T*e23*ek41*k13 + 24*c4*e23*ek42*k13 + 63*c4T*e23*ek42*k13 - 48*c4*e23*ek43*k13 - 63*c4T*e23*ek43*k13 + 2*c4T*e23*ek41*k22 - 6*c4T*e23*ek43*k22 - 3*c4*e34*ek22*k23 + 48*c4*e24*ek31*k23 + 102*c4T*e24*ek31*k23 + 12*c4*e24*ek33*k23 + 24*c4T*e24*ek33*k23 - 39*c4*e23*ek41*k23 - 70*c4T*e23*ek41*k23 + 3*c4*e23*ek42*k23 - 15*c4*e23*ek43*k23 - 6*c4T*e23*ek43*k23 - 3*ek23*(13*c4*ek33*ek41 + 23*c4T*ek33*ek41 + 6*c4*ek33*ek42 + 2*c4T*ek33*ek42 - ek32*((29*c4 + 40*c4T)*ek41 + (3*c4 + 2*c4T)*ek42 - (c4 - 2*c4T)*ek43) + ek31*((14*c4 + 23*c4T)*ek41 + (16*c4 + 25*c4T)*ek42 - (8*c4 + 9*c4T)*ek43) - 10*c4*e34*k11 - 18*c4T*e34*k11 + 2*c4*e34*k12 + 4*c4T*e34*k12 - 6*c4*e34*k13 - 12*c4T*e34*k13 - 2*c4T*e34*k22 - 2*(c4 - 3*c4T)*e34*k23) + (6*(-2*c4 + c4T)*e34*ek22 - 3*e24*(8*(c4 + c4T)*ek31 + 2*(c4 + 2*c4T)*ek32 - (c4 - 2*c4T)*ek33) + e23*((51*c4 + 56*c4T)*ek41 + 3*(5*c4 + 2*c4T)*ek42 - 3*(c4 - 2*c4T)*ek43))*k33 + ek21*(-27*c4*ek33*ek41 - 9*c4T*ek33*ek41 - 33*c4*ek33*ek42 - 15*c4T*ek33*ek42 + 18*c4*ek33*ek43 + 60*c4T*ek33*ek43 + 3*ek31*((3*c4 + 2*c4T)*(ek41 + ek42) + 3*(7*c4 + 12*c4T)*ek43) + 3*ek32*((3*c4 + 2*c4T)*(ek41 + ek42) + (17*c4 + 26*c4T)*ek43) - 2*c4T*e34*k11 + 6*c4*e34*k12 - 10*c4T*e34*k12 - 30*c4*e34*k13 - 96*c4T*e34*k13 - 2*c4T*e34*k22 - 12*c4*e34*k23 - 54*c4T*e34*k23 - 6*(3*c4 + 10*c4T)*e34*k33))))/3

M(6)4=(2*c4*c4T*(10*ek13*ek21*ek31*ek41 - 36*ek13*ek22*ek31*ek41 - 10*ek13*ek23*ek31*ek41 - 8*ek13*ek21*ek32*ek41 - 26*ek13*ek22*ek32*ek41 - 62*ek13*ek23*ek32*ek41 + 8*ek13*ek21*ek33*ek41 + 54*ek13*ek22*ek33*ek41 - 26*ek13*ek23*ek33*ek41 + 62*ek13*ek21*ek31*ek42 + 34*ek13*ek22*ek31*ek42 - 62*ek13*ek23*ek31*ek42 - 8*ek13*ek21*ek32*ek42 - 8*ek13*ek22*ek32*ek42 - 10*ek13*ek23*ek32*ek42 + 26*ek13*ek21*ek33*ek42 + 26*ek13*ek22*ek33*ek42 - 26*ek13*ek23*ek33*ek42 - 10*ek13*ek21*ek31*ek43 + 36*ek13*ek22*ek31*ek43 + 10*ek13*ek23*ek31*ek43 + 8*ek13*ek21*ek32*ek43 + 8*ek13*ek22*ek32*ek43 + 10*ek13*ek23*ek32*ek43 - 8*ek13*ek21*ek33*ek43 - 8*ek13*ek22*ek33*ek43 + 16*ek13*ek23*ek33*ek43 + 17*e34*ek13*ek21*k11 + 5*e34*ek13*ek22*k11 - 4*e34*ek13*ek23*k11 - 17*e24*ek13*ek31*k11 + 4*e14*ek21*ek31*k11 + 2*e14*ek22*ek31*k11 - 2*e14*ek23*ek31*k11 - 3*e24*ek13*ek32*k11 + 2*e14*ek21*ek32*k11 - 26*e14*ek22*ek32*k11 - 24*e14*ek23*ek32*k11 + 12*e24*ek13*ek33*k11 - 2*e14*ek21*ek33*k11 + 56*e14*ek22*ek33*k11 - 26*e14*ek23*ek33*k11 - 6*e23*ek13*ek41*k11 - 2*e13*ek21*ek41*k11 - 17*e13*ek22*ek41*k11 + e13*ek23*ek41*k11 - 2*e12*ek31*ek41*k11 - e12*ek32*ek41*k11 + 17*e12*ek33*ek41*k11 - 2*e23*ek13*ek42*k11 - 19*e13*ek21*ek42*k11 - 22*e13*ek22*ek42*k11 + 15*e13*ek23*ek42*k11 + 15*e12*ek31*ek42*k11 + 12*e12*ek32*ek42*k11 + 5*e12*ek33*ek42*k11 - 8*e23*ek13*ek43*k11 - 15*e13*ek21*ek43*k11 + 5*e13*ek22*ek43*k11 + 12*e13*ek23*ek43*k11 + 19*e12*ek31*ek43*k11 + 15*e12*ek32*ek43*k11 - 22*e12*ek33*ek43*k11 - 4*e14*e23*k11^2 - 6*e13*e24*k11^2 - 6*e12*e34*k11^2 + 4*e34*ek13*ek21*k12 - 4*e34*ek13*ek22*k12 + 12*e34*ek13*ek23*k12 - 14*e24*ek13*ek31*k12 + 4*e14*ek21*ek31*k12 + 4*e14*ek22*ek31*k12 - 12*e14*ek23*ek31*k12 - 12*e24*ek13*ek32*k12 - 28*e14*ek21*ek32*k12 - 40*e14*ek22*ek32*k12 - 14*e14*ek23*ek32*k12 - 24*e24*ek13*ek33*k12 + 4*e14*ek21*ek33*k12 + 58*e14*ek22*ek33*k12 - 24*e14*ek23*ek33*k12 - 8*e23*ek13*ek41*k12 - 22*e13*ek21*ek41*k12 - 16*e13*ek22*ek41*k12 + 16*e13*ek23*ek41*k12 + 36*e12*ek31*ek41*k12 + 42*e12*ek32*ek41*k12 + 52*e12*ek33*ek41*k12 + 16*e23*ek13*ek42*k12 - 8*e13*ek21*ek42*k12 + 4*e13*ek22*ek42*k12 - 8*e13*ek23*ek42*k12 + 42*e12*ek31*ek42*k12 + 36*e12*ek32*ek42*k12 + 52*e12*ek33*ek42*k12 - 6*e23*ek13*ek43*k12 - 8*e13*ek21*ek43*k12 - 6*e13*ek23*ek43*k12 - 16*e12*ek31*ek43*k12 - 16*e12*ek32*ek43*k12 - 24*e12*ek33*ek43*k12 - 8*e14*e23*k11*k12 + 40*e13*e24*k11*k12 - 64*e12*e34*k11*k12 + 12*e14*e23*k12^2 + 12*e13*e24*k12^2 - 92*e12*e34*k12^2 - 28*e34*ek13*ek21*k13 - 4*e34*ek13*ek22*k13 - 4*e34*ek13*ek23*k13 + 48*e24*ek13*ek31*k13 - 4*e14*ek21*ek31*k13 + 4*e14*ek22*ek31*k13 - 28*e14*ek23*ek31*k13 - 4*e24*ek13*ek32*k13 - 12*e14*ek21*ek32*k13 + 24*e14*ek22*ek32*k13 + 14*e14*ek23*ek32*k13 - 18*e24*ek13*ek33*k13 + 4*e14*ek21*ek33*k13 - 58*e14*ek22*ek33*k13 + 40*e14*ek23*ek33*k13 - 8*e23*ek13*ek41*k13 - 36*e13*ek21*ek41*k13 + 52*e13*ek22*ek41*k13 + 42*e13*ek23*ek41*k13 + 22*e12*ek31*ek41*k13 + 16*e12*ek32*ek41*k13 - 16*e12*ek33*ek41*k13 + 8*e23*ek13*ek42*k13 - 16*e13*ek21*ek42*k13 + 24*e13*ek22*ek42*k13 + 16*e13*ek23*ek42*k13 - 8*e12*ek31*ek42*k13 + 6*e12*ek32*ek42*k13 + 22*e23*ek13*ek43*k13 + 42*e13*ek21*ek43*k13 - 52*e13*ek22*ek43*k13 - 36*e13*ek23*ek43*k13 - 8*e12*ek31*ek43*k13 + 8*e12*ek32*ek43*k13 - 4*e12*ek33*ek43*k13 + 8*e14*e23*k11*k13 + 64*e13*e24*k11*k13 - 40*e12*e34*k11*k13 + 24*e14*e23*k12*k13 - 48*e13*e24*k12*k13 - 48*e12*e34*k12*k13 + 12*e14*e23*k13^2 - 92*e13*e24*k13^2 + 12*e12*e34*k13^2 - 3*e34*ek13*ek21*k22 + e34*ek13*ek22*k22 - 4*e34*ek13*ek23*k22 - 24*e24*ek13*ek31*k22 - 4*e14*ek21*ek31*k22 - e14*ek22*ek31*k22 - 3*e14*ek23*ek31*k22 - 2*e24*ek13*ek32*k22 - 17*e14*ek21*ek32*k22 - 2*e14*ek22*ek32*k22 - 17*e14*ek23*ek32*k22 - 26*e24*ek13*ek33*k22 + 5*e14*ek21*ek33*k22 - 15*e14*ek22*ek33*k22 + 12*e14*ek23*ek33*k22 + 15*e23*ek13*ek41*k22 - 8*e13*ek21*ek41*k22 - 2*e13*ek22*ek41*k22 - 2*e13*ek23*ek41*k22 + 12*e12*ek31*ek41*k22 + 15*e12*ek32*ek41*k22 + 5*e12*ek33*ek41*k22 + e23*ek13*ek42*k22 + 6*e13*ek21*ek42*k22 + 4*e13*ek22*ek42*k22 - 6*e13*ek23*ek42*k22 - e12*ek31*ek42*k22 - 2*e12*ek32*ek42*k22 + 17*e12*ek33*ek42*k22 + 12*e23*ek13*ek43*k22 - 2*e13*ek21*ek43*k22 + 2*e13*ek22*ek43*k22 - 8*e13*ek23*ek43*k22 + 15*e12*ek31*ek43*k22 + 19*e12*ek32*ek43*k22 - 22*e12*ek33*ek43*k22 + 24*e14*e23*k11*k22 + 24*e13*e24*k11*k22 - 28*e12*e34*k11*k22 + 40*e14*e23*k12*k22 - 8*e13*e24*k12*k22 - 64*e12*e34*k12*k22 - 16*e14*e23*k13*k22 - 40*e13*e24*k13*k22 - 16*e12*e34*k13*k22 - 6*e14*e23*k22^2 - 4*e13*e24*k22^2 - 6*e12*e34*k22^2 + 12*e34*ek13*ek21*k23 + 4*e34*ek13*ek22*k23 - 4*e34*ek13*ek23*k23 + 14*e24*ek13*ek31*k23 - 12*e14*ek21*ek31*k23 - 4*e14*ek22*ek31*k23 - 4*e14*ek23*ek31*k23 - 28*e24*ek13*ek32*k23 + 4*e14*ek21*ek32*k23 - 18*e14*ek22*ek32*k23 + 48*e14*ek23*ek32*k23 + 40*e24*ek13*ek33*k23 + 4*e14*ek21*ek33*k23 + 36*e14*ek22*ek33*k23 - 18*e14*ek23*ek33*k23 + 16*e23*ek13*ek41*k23 + 6*e13*ek21*ek41*k23 + 8*e13*ek23*ek41*k23 + 6*e12*ek31*ek41*k23 - 8*e12*ek32*ek41*k23 + 42*e23*ek13*ek42*k23 - 8*e13*ek21*ek42*k23 - 4*e13*ek22*ek42*k23 - 8*e13*ek23*ek42*k23 + 16*e12*ek31*ek42*k23 + 22*e12*ek32*ek42*k23 - 16*e12*ek33*ek42*k23 - 36*e23*ek13*ek43*k23 - 16*e13*ek21*ek43*k23 - 16*e13*ek22*ek43*k23 + 22*e13*ek23*ek43*k23 + 8*e12*ek31*ek43*k23 - 8*e12*ek32*ek43*k23 - 4*e12*ek33*ek43*k23 - 40*e14*e23*k11*k23 - 16*e13*e24*k11*k23 - 16*e12*e34*k11*k23 - 48*e14*e23*k12*k23 + 24*e13*e24*k12*k23 - 48*e12*e34*k12*k23 + 48*e14*e23*k13*k23 + 48*e13*e24*k13*k23 - 24*e12*e34*k13*k23 + 64*e14*e23*k22*k23 + 8*e13*e24*k22*k23 - 40*e12*e34*k22*k23 - 92*e14*e23*k23^2 + 12*e13*e24*k23^2 + 12*e12*e34*k23^2 - 2*e34*ek13*ek21*k33 - 2*e34*ek13*ek22*k33 + 4*e34*ek13*ek23*k33 - 17*e24*ek13*ek31*k33 - 4*e14*ek21*ek31*k33 - 5*e14*ek22*ek31*k33 + 17*e14*ek23*ek31*k33 + 17*e24*ek13*ek32*k33 + 3*e14*ek21*ek32*k33 + 12*e14*ek22*ek32*k33 - 17*e14*ek23*ek32*k33 - 2*e24*ek13*ek33*k33 + e14*ek21*ek33*k33 - 15*e14*ek22*ek33*k33 - 2*e14*ek23*ek33*k33 + 19*e23*ek13*ek41*k33 + 12*e13*ek21*ek41*k33 - 5*e13*ek22*ek41*k33 - 15*e13*ek23*ek41*k33 - 8*e12*ek31*ek41*k33 + 2*e12*ek32*ek41*k33 + 2*e12*ek33*ek41*k33 - 15*e23*ek13*ek42*k33 - 15*e13*ek21*ek42*k33 - 22*e13*ek22*ek42*k33 + 19*e13*ek23*ek42*k33 + 2*e12*ek31*ek42*k33 - 8*e12*ek32*ek42*k33 + 2*e12*ek33*ek42*k33 - 2*e23*ek13*ek43*k33 + e13*ek21*ek43*k33 + 17*e13*ek22*ek43*k33 - 2*e13*ek23*ek43*k33 - 6*e12*ek31*ek43*k33 - 6*e12*ek32*ek43*k33 + 4*e12*ek33*ek43*k33 + 24*e14*e23*k11*k33 - 28*e13*e24*k11*k33 + 24*e12*e34*k11*k33 + 16*e14*e23*k12*k33 + 16*e13*e24*k12*k33 + 40*e12*e34*k12*k33 - 40*e14*e23*k13*k33 + 64*e13*e24*k13*k33 + 8*e12*e34*k13*k33 - 28*e14*e23*k22*k33 + 24*e13*e24*k22*k33 + 24*e12*e34*k22*k33 + 64*e14*e23*k23*k33 - 40*e13*e24*k23*k33 + 8*e12*e34*k23*k33 - 6*e14*e23*k33^2 - 6*e13*e24*k33^2 - 4*e12*e34*k33^2 + ek11*(-8*ek23*ek31*ek41 + 34*ek23*ek32*ek41 + 26*ek23*ek33*ek41 - 26*ek23*ek31*ek42 - 36*ek23*ek32*ek42 + 54*ek23*ek33*ek42 + 8*ek23*ek31*ek43 + 36*ek23*ek32*ek43 - 8*ek23*ek33*ek43 + e34*ek23*k11 - 2*e24*ek31*k11 - e24*ek32*k11 - 15*e24*ek33*k11 + 4*e23*ek41*k11 - 2*e23*ek42*k11 + 2*e23*ek43*k11 - 4*e34*ek23*k12 - 40*e24*ek31*k12 + 4*e24*ek32*k12 + 58*e24*ek33*k12 + 4*e23*ek41*k12 - 16*e23*ek42*k12 + 4*e34*ek23*k13 - 18*e24*ek31*k13 - 4*e24*ek32*k13 + 36*e24*ek33*k13 - 4*e23*ek41*k13 - 16*e23*ek43*k13 + 5*e34*ek23*k22 - 26*e24*ek31*k22 + 2*e24*ek32*k22 + 56*e24*ek33*k22 - 22*e23*ek41*k22 - 17*e23*ek42*k22 + 5*e23*ek43*k22 - 4*e34*ek23*k23 + 24*e24*ek31*k23 + 4*e24*ek32*k23 - 58*e24*ek33*k23 + 24*e23*ek41*k23 + 52*e23*ek42*k23 - 52*e23*ek43*k23 - 2*e34*ek23*k33 + 12*e24*ek31*k33 - 5*e24*ek32*k33 - 15*e24*ek33*k33 - 22*e23*ek41*k33 - 5*e23*ek42*k33 + 17*e23*ek43*k33 + ek22*(-54*ek33*ek41 - 54*ek33*ek42 + ek32*(26*ek41 + 8*ek42 - 54*ek43) + ek31*(8*ek41 + 26*ek42 - 54*ek43) + 54*ek33*ek43 + 15*e34*k11 + 36*e34*k12 + 58*e34*k13 + 15*e34*k22 + 58*e34*k23 - 56*e34*k33) + 2*ek21*(-4*ek33*ek41 - 27*ek33*ek42 + ek31*(8*ek41 + 13*(ek42 - ek43)) + ek32*(4*ek41 + 4*ek42 - 13*ek43) + 13*ek33*ek43 - e34*k11 + 9*e34*k12 + 20*e34*k13 + 6*e34*k22 + 12*e34*k23 - 13*e34*k33)) - ek12*(8*ek23*ek31*ek41 - 62*ek23*ek32*ek41 - 26*ek23*ek33*ek41 + 8*ek23*ek31*ek42 - 10*ek23*ek32*ek42 - 8*ek23*ek33*ek42 - 8*ek23*ek31*ek43 + 10*ek23*ek32*ek43 + 8*ek23*ek33*ek43 + 3*e34*ek23*k11 + 17*e24*ek31*k11 + 4*e24*ek32*k11 - 5*e24*ek33*k11 - 6*e23*ek41*k11 + 8*e23*ek42*k11 + 2*e23*ek43*k11 - 4*e34*ek23*k12 + 28*e24*ek31*k12 - 4*e24*ek32*k12 - 4*e24*ek33*k12 + 8*e23*ek41*k12 + 22*e23*ek42*k12 + 8*e23*ek43*k12 - 12*e34*ek23*k13 - 4*e24*ek31*k13 + 12*e24*ek32*k13 - 4*e24*ek33*k13 + 8*e23*ek41*k13 - 6*e23*ek42*k13 + 16*e23*ek43*k13 - 17*e34*ek23*k22 - 2*e24*ek31*k22 - 4*e24*ek32*k22 + 2*e24*ek33*k22 + 19*e23*ek41*k22 + 2*e23*ek42*k22 + 15*e23*ek43*k22 + 28*e34*ek23*k23 + 12*e24*ek31*k23 + 4*e24*ek32*k23 - 4*e24*ek33*k23 + 16*e23*ek41*k23 + 36*e23*ek42*k23 - 42*e23*ek43*k23 + 2*e34*ek23*k33 - 3*e24*ek31*k33 + 4*e24*ek32*k33 - e24*ek33*k33 + 15*e23*ek41*k33 - 12*e23*ek42*k33 - e23*ek43*k33 + ek21*(36*ek33*ek41 + 36*ek33*ek42 + 2*ek31*(5*ek41 + 5*ek42 - 31*ek43) + 2*ek32*(5*ek41 + 5*ek42 - 31*ek43) + 34*ek33*ek43 - 17*e34*k11 - 48*e34*k12 + 14*e34*k13 - 17*e34*k22 + 14*e34*k23 - 24*e34*k33) - 2*ek22*(-27*ek33*ek41 - 4*ek33*ek42 + ek31*(4*ek41 + 4*ek42 - 13*ek43) + ek32*(13*ek41 + 8*ek42 - 13*ek43) + 13*ek33*ek43 + 6*e34*k11 + 9*e34*k12 + 12*e34*k13 - e34*k22 + 20*e34*k23 - 13*e34*k33))))/3 + (c4^2*(24*ek13*ek21*ek31*ek41 - 52*ek13*ek22*ek31*ek41 - 24*ek13*ek23*ek31*ek41 + 4*ek13*ek21*ek32*ek41 - 28*ek13*ek22*ek32*ek41 - 48*ek13*ek23*ek32*ek41 + 8*ek13*ek21*ek33*ek41 + 84*ek13*ek22*ek33*ek41 - 40*ek13*ek23*ek33*ek41 + 48*ek13*ek21*ek31*ek42 - 8*ek13*ek22*ek31*ek42 - 48*ek13*ek23*ek31*ek42 + 4*ek13*ek21*ek32*ek42 - 8*ek13*ek22*ek32*ek42 - 24*ek13*ek23*ek32*ek42 + 28*ek13*ek21*ek33*ek42 + 40*ek13*ek22*ek33*ek42 - 40*ek13*ek23*ek33*ek42 - 24*ek13*ek21*ek31*ek43 + 52*ek13*ek22*ek31*ek43 + 24*ek13*ek23*ek31*ek43 - 4*ek13*ek21*ek32*ek43 + 8*ek13*ek22*ek32*ek43 + 24*ek13*ek23*ek32*ek43 - 8*ek13*ek21*ek33*ek43 - 8*ek13*ek22*ek33*ek43 + 16*ek13*ek23*ek33*ek43 + 5*e34*ek13*ek21*k11 + 28*e34*ek13*ek22*k11 + 3*e34*ek13*ek23*k11 - 4*e24*ek13*ek31*k11 + 10*e14*ek21*ek31*k11 + 5*e14*ek22*ek31*k11 - 5*e14*ek23*ek31*k11 - 4*e24*ek13*ek32*k11 + 5*e14*ek21*ek32*k11 - 3*e14*ek22*ek32*k11 - 4*e14*ek23*ek32*k11 - 20*e24*ek13*ek33*k11 - 5*e14*ek21*ek33*k11 - 68*e14*ek22*ek33*k11 - 3*e14*ek23*ek33*k11 - 25*e23*ek13*ek41*k11 - 25*e13*ek21*ek41*k11 + 15*e13*ek22*ek41*k11 + 28*e13*ek23*ek41*k11 - 25*e12*ek31*ek41*k11 - 28*e12*ek32*ek41*k11 - 15*e12*ek33*ek41*k11 - 24*e23*ek13*ek42*k11 - 29*e13*ek21*ek42*k11 - 9*e13*ek22*ek42*k11 + 28*e13*ek23*ek42*k11 - 20*e12*ek31*ek42*k11 - 20*e12*ek32*ek42*k11 + 8*e12*ek33*ek42*k11 + 21*e23*ek13*ek43*k11 + 20*e13*ek21*ek43*k11 + 8*e13*ek22*ek43*k11 - 20*e13*ek23*ek43*k11 + 29*e12*ek31*ek43*k11 + 28*e12*ek32*ek43*k11 - 9*e12*ek33*ek43*k11 - 10*e14*e23*k11^2 + 25*e13*e24*k11^2 + 25*e12*e34*k11^2 - 2*e34*ek13*ek21*k12 + 22*e34*ek13*ek22*k12 + 12*e34*ek13*ek23*k12 + 10*e14*ek21*ek31*k12 + 8*e14*ek22*ek31*k12 - 10*e14*ek23*ek31*k12 - 10*e24*ek13*ek32*k12 - 8*e14*ek21*ek32*k12 - 8*e14*ek22*ek32*k12 - 30*e24*ek13*ek33*k12 + 54*e14*ek21*ek33*k12 - 40*e14*ek22*ek33*k12 - 30*e14*ek23*ek33*k12 + 2*e23*ek13*ek41*k12 + 16*e13*ek21*ek41*k12 + 4*e13*ek22*ek41*k12 + 12*e13*ek23*ek41*k12 - 42*e12*ek31*ek41*k12 - 40*e12*ek32*ek41*k12 - 78*e12*ek33*ek41*k12 + 12*e23*ek13*ek42*k12 + 20*e13*ek21*ek42*k12 + 34*e13*ek22*ek42*k12 + 2*e13*ek23*ek42*k12 - 40*e12*ek31*ek42*k12 - 42*e12*ek32*ek42*k12 - 78*e12*ek33*ek42*k12 - 6*e23*ek13*ek43*k12 - 28*e13*ek21*ek43*k12 + 18*e13*ek22*ek43*k12 - 6*e13*ek23*ek43*k12 + 50*e12*ek31*ek43*k12 + 50*e12*ek32*ek43*k12 + 60*e12*ek33*ek43*k12 - 20*e14*e23*k11*k12 + 10*e13*e24*k11*k12 + 90*e12*e34*k11*k12 + 80*e12*e34*k12^2 - 8*e34*ek13*ek21*k13 - 54*e34*ek13*ek22*k13 - 10*e34*ek13*ek23*k13 + 12*e24*ek13*ek31*k13 - 10*e14*ek21*ek31*k13 + 54*e14*ek22*ek31*k13 - 8*e14*ek23*ek31*k13 + 2*e24*ek13*ek32*k13 - 10*e14*ek21*ek32*k13 + 30*e14*ek22*ek32*k13 + 66*e24*ek13*ek33*k13 + 8*e14*ek21*ek33*k13 + 40*e14*ek22*ek33*k13 + 8*e14*ek23*ek33*k13 + 20*e23*ek13*ek41*k13 + 42*e13*ek21*ek41*k13 - 78*e13*ek22*ek41*k13 - 40*e13*ek23*ek41*k13 - 16*e12*ek31*ek41*k13 + 12*e12*ek32*ek41*k13 + 4*e12*ek33*ek41*k13 + 28*e23*ek13*ek42*k13 + 50*e13*ek21*ek42*k13 - 60*e13*ek22*ek42*k13 - 50*e13*ek23*ek42*k13 - 28*e12*ek31*ek42*k13 + 6*e12*ek32*ek42*k13 - 18*e12*ek33*ek42*k13 - 16*e23*ek13*ek43*k13 - 40*e13*ek21*ek43*k13 + 78*e13*ek22*ek43*k13 + 42*e13*ek23*ek43*k13 + 20*e12*ek31*ek43*k13 - 2*e12*ek32*ek43*k13 - 34*e12*ek33*ek43*k13 + 20*e14*e23*k11*k13 - 90*e13*e24*k11*k13 - 10*e12*e34*k11*k13 + 8*e14*e23*k12*k13 - 4*e13*e24*k12*k13 - 4*e12*e34*k12*k13 + 80*e13*e24*k13^2 - 4*e34*ek13*ek21*k22 - 3*e34*ek13*ek22*k22 + 3*e34*ek13*ek23*k22 - 4*e24*ek13*ek31*k22 + 3*e14*ek21*ek31*k22 + 3*e14*ek22*ek31*k22 - 4*e14*ek23*ek31*k22 - 5*e24*ek13*ek32*k22 - 5*e14*ek21*ek32*k22 - 25*e14*ek22*ek32*k22 - 4*e14*ek23*ek32*k22 - 3*e24*ek13*ek33*k22 + 28*e14*ek21*ek33*k22 + 40*e14*ek22*ek33*k22 - 20*e14*ek23*ek33*k22 + 28*e23*ek13*ek41*k22 + 21*e13*ek21*ek41*k22 + 9*e13*ek22*ek41*k22 - 24*e13*ek23*ek41*k22 - 20*e12*ek31*ek41*k22 - 20*e12*ek32*ek41*k22 + 8*e12*ek33*ek41*k22 + 28*e23*ek13*ek42*k22 + 25*e13*ek21*ek42*k22 + 34*e13*ek22*ek42*k22 - 25*e13*ek23*ek42*k22 - 28*e12*ek31*ek42*k22 - 25*e12*ek32*ek42*k22 - 15*e12*ek33*ek42*k22 - 20*e23*ek13*ek43*k22 - 24*e13*ek21*ek43*k22 - 9*e13*ek22*ek43*k22 + 21*e13*ek23*ek43*k22 + 28*e12*ek31*ek43*k22 + 29*e12*ek32*ek43*k22 - 9*e12*ek33*ek43*k22 + 40*e12*e34*k11*k22 + 10*e14*e23*k12*k22 - 20*e13*e24*k12*k22 + 90*e12*e34*k12*k22 - 6*e14*e23*k13*k22 + 12*e13*e24*k13*k22 - 6*e12*e34*k13*k22 + 25*e14*e23*k22^2 - 10*e13*e24*k22^2 + 25*e12*e34*k22^2 + 10*e34*ek13*ek21*k23 + 8*e34*ek13*ek22*k23 - 10*e34*ek13*ek23*k23 - 12*e14*ek21*ek31*k23 + 22*e14*ek22*ek31*k23 + 2*e14*ek23*ek31*k23 - 8*e24*ek13*ek32*k23 - 2*e14*ek21*ek32*k23 + 66*e14*ek22*ek32*k23 + 12*e14*ek23*ek32*k23 + 8*e24*ek13*ek33*k23 - 22*e14*ek21*ek33*k23 - 92*e14*ek22*ek33*k23 + 66*e14*ek23*ek33*k23 - 50*e23*ek13*ek41*k23 + 6*e13*ek21*ek41*k23 + 18*e13*ek22*ek41*k23 + 28*e13*ek23*ek41*k23 + 6*e12*ek31*ek41*k23 - 28*e12*ek32*ek41*k23 - 18*e12*ek33*ek41*k23 - 40*e23*ek13*ek42*k23 + 2*e13*ek21*ek42*k23 - 34*e13*ek22*ek42*k23 + 20*e13*ek23*ek42*k23 + 12*e12*ek31*ek42*k23 - 16*e12*ek32*ek42*k23 + 4*e12*ek33*ek42*k23 + 42*e23*ek13*ek43*k23 - 12*e13*ek21*ek43*k23 + 4*e13*ek22*ek43*k23 - 16*e13*ek23*ek43*k23 - 2*e12*ek31*ek43*k23 + 20*e12*ek32*ek43*k23 - 34*e12*ek33*ek43*k23 + 12*e14*e23*k11*k23 - 6*e13*e24*k11*k23 - 6*e12*e34*k11*k23 - 4*e14*e23*k12*k23 + 8*e13*e24*k12*k23 - 4*e12*e34*k12*k23 + 4*e14*e23*k13*k23 + 4*e13*e24*k13*k23 - 8*e12*e34*k13*k23 - 90*e14*e23*k22*k23 + 20*e13*e24*k22*k23 - 10*e12*e34*k22*k23 + 80*e14*e23*k23^2 - 5*e34*ek13*ek21*k33 - 5*e34*ek13*ek22*k33 + 10*e34*ek13*ek23*k33 - 4*e24*ek13*ek31*k33 + 3*e14*ek21*ek31*k33 - 28*e14*ek22*ek31*k33 + 5*e14*ek23*ek31*k33 + 5*e24*ek13*ek32*k33 + 4*e14*ek21*ek32*k33 - 20*e14*ek22*ek32*k33 - 4*e14*ek23*ek32*k33 - 25*e24*ek13*ek33*k33 - 3*e14*ek21*ek33*k33 + 40*e14*ek22*ek33*k33 - 25*e14*ek23*ek33*k33 + 29*e23*ek13*ek41*k33 - 20*e13*ek21*ek41*k33 - 8*e13*ek22*ek41*k33 + 20*e13*ek23*ek41*k33 + 21*e12*ek31*ek41*k33 + 24*e12*ek32*ek41*k33 - 9*e12*ek33*ek41*k33 + 20*e23*ek13*ek42*k33 - 28*e13*ek21*ek42*k33 - 9*e13*ek22*ek42*k33 + 29*e13*ek23*ek42*k33 + 24*e12*ek31*ek42*k33 + 21*e12*ek32*ek42*k33 - 9*e12*ek33*ek42*k33 - 25*e23*ek13*ek43*k33 + 28*e13*ek21*ek43*k33 - 15*e13*ek22*ek43*k33 - 25*e13*ek23*ek43*k33 - 25*e12*ek31*ek43*k33 - 25*e12*ek32*ek43*k33 + 34*e12*ek33*ek43*k33 + 40*e13*e24*k11*k33 + 6*e14*e23*k12*k33 + 6*e13*e24*k12*k33 - 12*e12*e34*k12*k33 - 10*e14*e23*k13*k33 - 90*e13*e24*k13*k33 + 20*e12*e34*k13*k33 + 40*e14*e23*k22*k33 - 90*e14*e23*k23*k33 - 10*e13*e24*k23*k33 + 20*e12*e34*k23*k33 + 25*e14*e23*k33^2 + 25*e13*e24*k33^2 - 10*e12*e34*k33^2 + ek12*(4*ek23*ek31*ek41 + 48*ek23*ek32*ek41 + 28*ek23*ek33*ek41 + 4*ek23*ek31*ek42 + 24*ek23*ek32*ek42 + 8*ek23*ek33*ek42 - 4*ek23*ek31*ek43 - 24*ek23*ek32*ek43 - 8*ek23*ek33*ek43 - 4*e34*ek23*k11 - 5*e24*ek31*k11 + 3*e24*ek32*k11 + 28*e24*ek33*k11 + 25*e23*ek41*k11 + 21*e23*ek42*k11 - 24*e23*ek43*k11 - 2*e34*ek23*k12 - 8*e24*ek31*k12 + 10*e24*ek32*k12 + 54*e24*ek33*k12 + 20*e23*ek41*k12 + 16*e23*ek42*k12 - 28*e23*ek43*k12 + 10*e34*ek23*k13 - 2*e24*ek31*k13 - 12*e24*ek32*k13 - 22*e24*ek33*k13 + 2*e23*ek41*k13 + 6*e23*ek42*k13 - 12*e23*ek43*k13 + 5*e34*ek23*k22 + 5*e24*ek31*k22 + 10*e24*ek32*k22 - 5*e24*ek33*k22 - 29*e23*ek41*k22 - 25*e23*ek42*k22 + 20*e23*ek43*k22 - 8*e34*ek23*k23 - 10*e24*ek31*k23 - 10*e24*ek32*k23 + 8*e24*ek33*k23 + 50*e23*ek41*k23 + 42*e23*ek42*k23 - 40*e23*ek43*k23 - 5*e34*ek23*k33 + 4*e24*ek31*k33 + 3*e24*ek32*k33 - 3*e24*ek33*k33 - 28*e23*ek41*k33 - 20*e23*ek42*k33 + 28*e23*ek43*k33 + ek22*(-84*ek33*ek41 - 8*ek33*ek42 + 4*ek31*(2*ek41 + 2*ek42 - 7*ek43) + 8*ek32*(5*ek41 + 2*ek42 - 5*ek43) + 40*ek33*ek43 - 20*e34*k11 - 66*e34*k12 + 30*e34*k13 - 25*e34*k22 + 8*e34*k23 - 3*e34*k33) - 4*ek21*(13*ek33*ek41 + 13*ek33*ek42 + 6*ek31*(ek41 + ek42 - 2*ek43) + 6*ek32*(ek41 + ek42 - 2*ek43) - 2*ek33*ek43 - e34*k11 - 3*e34*k12 - e34*k22 - e34*k33)) + ek11*(-8*ek23*ek31*ek41 - 8*ek23*ek32*ek41 + 40*ek23*ek33*ek41 - 28*ek23*ek31*ek42 - 52*ek23*ek32*ek42 + 84*ek23*ek33*ek42 + 8*ek23*ek31*ek43 + 52*ek23*ek32*ek43 - 8*ek23*ek33*ek43 - 3*e34*ek23*k11 - 25*e24*ek31*k11 + 3*e24*ek32*k11 + 40*e24*ek33*k11 + 34*e23*ek41*k11 + 9*e23*ek42*k11 - 9*e23*ek43*k11 + 22*e34*ek23*k12 - 8*e24*ek31*k12 + 8*e24*ek32*k12 - 40*e24*ek33*k12 + 34*e23*ek41*k12 + 4*e23*ek42*k12 + 18*e23*ek43*k12 + 8*e34*ek23*k13 + 66*e24*ek31*k13 + 22*e24*ek32*k13 - 92*e24*ek33*k13 - 34*e23*ek41*k13 + 18*e23*ek42*k13 + 4*e23*ek43*k13 + 28*e34*ek23*k22 - 3*e24*ek31*k22 + 5*e24*ek32*k22 - 68*e24*ek33*k22 - 9*e23*ek41*k22 + 15*e23*ek42*k22 + 8*e23*ek43*k22 - 54*e34*ek23*k23 + 30*e24*ek31*k23 + 54*e24*ek32*k23 + 40*e24*ek33*k23 - 60*e23*ek41*k23 - 78*e23*ek42*k23 + 78*e23*ek43*k23 - 5*e34*ek23*k33 - 20*e24*ek31*k33 - 28*e24*ek32*k33 + 40*e24*ek33*k33 - 9*e23*ek41*k33 - 8*e23*ek42*k33 - 15*e23*ek43*k33 + ek21*(-8*ek33*ek41 - 84*ek33*ek42 + 4*ek32*(2*ek41 + 2*ek42 - 7*ek43) + 8*ek31*(2*ek41 + 5*ek42 - 5*ek43) + 40*ek33*ek43 - 25*e34*k11 - 66*e34*k12 + 8*e34*k13 - 20*e34*k22 + 30*e34*k23 - 3*e34*k33) + 4*ek22*(58*ek33*ek41 + 58*ek33*ek42 + ek32*(10*ek41 + 2*ek42 - 21*ek43) + ek31*(2*ek41 + 10*ek42 - 21*ek43) - 58*ek33*ek43 - 10*e34*k11 - 23*e34*k12 - 10*e34*k13 - 10*e34*k22 - 10*e34*k23 + 17*e34*k33))))/3 - (2*c4T^2*(2*ek13*ek21*ek31*ek41 - 2*ek13*ek22*ek31*ek41 - 2*ek13*ek23*ek31*ek41 + 16*ek13*ek21*ek32*ek41 + 18*ek13*ek22*ek32*ek41 + 50*ek13*ek23*ek32*ek41 - 4*ek13*ek21*ek33*ek41 + 6*ek13*ek23*ek33*ek41 - 50*ek13*ek21*ek31*ek42 - 68*ek13*ek22*ek31*ek42 + 50*ek13*ek23*ek31*ek42 + 16*ek13*ek21*ek32*ek42 + 4*ek13*ek22*ek32*ek42 - 2*ek13*ek23*ek32*ek42 - 18*ek13*ek21*ek33*ek42 - 6*ek13*ek22*ek33*ek42 + 6*ek13*ek23*ek33*ek42 - 2*ek13*ek21*ek31*ek43 + 2*ek13*ek22*ek31*ek43 + 2*ek13*ek23*ek31*ek43 - 16*ek13*ek21*ek32*ek43 - 4*ek13*ek22*ek32*ek43 + 2*ek13*ek23*ek32*ek43 + 4*ek13*ek21*ek33*ek43 + 4*ek13*ek22*ek33*ek43 - 8*ek13*ek23*ek33*ek43 - 4*e34*ek13*ek21*k11 + e34*ek13*ek22*k11 - 8*e34*ek13*ek23*k11 - 15*e24*ek13*ek31*k11 - 8*e14*ek21*ek31*k11 - 4*e14*ek22*ek31*k11 + 4*e14*ek23*ek31*k11 + 8*e24*ek13*ek32*k11 - 4*e14*ek21*ek32*k11 + 11*e14*ek22*ek32*k11 + 38*e14*ek23*ek32*k11 - 3*e24*ek13*ek33*k11 + 4*e14*ek21*ek33*k11 + 4*e14*ek22*ek33*k11 + 11*e14*ek23*ek33*k11 + e23*ek13*ek41*k11 + 4*e13*ek21*ek41*k11 + 4*e13*ek22*ek41*k11 - 9*e13*ek23*ek41*k11 + 4*e12*ek31*ek41*k11 + 9*e12*ek32*ek41*k11 - 4*e12*ek33*ek41*k11 - 9*e23*ek13*ek42*k11 - 11*e13*ek21*ek42*k11 - 14*e13*ek22*ek42*k11 + 14*e13*ek23*ek42*k11 - 3*e12*ek32*ek42*k11 + e12*ek33*ek42*k11 + 5*e23*ek13*ek43*k11 + e13*ek22*ek43*k11 - 3*e13*ek23*ek43*k11 + 11*e12*ek31*ek43*k11 + 14*e12*ek32*ek43*k11 - 14*e12*ek33*ek43*k11 - 4*e14*e23*k11^2 - 6*e13*e24*k11^2 - 6*e12*e34*k11^2 + 2*e34*ek13*ek22*k12 - 8*e34*ek13*ek23*k12 + 34*e24*ek13*ek31*k12 - 8*e14*ek21*ek31*k12 - 6*e14*ek22*ek31*k12 + 12*e14*ek23*ek31*k12 + 12*e24*ek13*ek32*k12 + 12*e14*ek21*ek32*k12 + 18*e14*ek22*ek32*k12 + 34*e14*ek23*ek32*k12 + 10*e24*ek13*ek33*k12 - 2*e14*ek21*ek33*k12 + 2*e14*ek22*ek33*k12 + 10*e14*ek23*ek33*k12 + 2*e23*ek13*ek41*k12 + 12*e13*ek21*ek41*k12 + 12*e13*ek22*ek41*k12 - 20*e13*ek23*ek41*k12 - 10*e12*ek31*ek41*k12 - 6*e12*ek32*ek41*k12 + 12*e12*ek33*ek41*k12 - 20*e23*ek13*ek42*k12 + 6*e13*ek21*ek42*k12 + 4*e13*ek22*ek42*k12 + 2*e13*ek23*ek42*k12 - 6*e12*ek31*ek42*k12 - 10*e12*ek32*ek42*k12 + 12*e12*ek33*ek42*k12 + 4*e23*ek13*ek43*k12 - 4*e13*ek21*ek43*k12 - 4*e13*ek22*ek43*k12 + 4*e13*ek23*ek43*k12 + 74*e12*ek31*ek43*k12 + 74*e12*ek32*ek43*k12 - 92*e12*ek33*ek43*k12 - 8*e14*e23*k11*k12 - 5*e13*e24*k11*k12 - 19*e12*e34*k11*k12 - 18*e14*e23*k12^2 - 18*e13*e24*k12^2 - 32*e12*e34*k12^2 + 12*e34*ek13*ek21*k13 + 2*e34*ek13*ek22*k13 + 8*e34*ek13*ek23*k13 + 24*e24*ek13*ek31*k13 + 8*e14*ek21*ek31*k13 - 2*e14*ek22*ek31*k13 + 12*e14*ek23*ek31*k13 + 12*e14*ek21*ek32*k13 - 10*e14*ek22*ek32*k13 - 34*e14*ek23*ek32*k13 + 4*e24*ek13*ek33*k13 - 6*e14*ek21*ek33*k13 - 2*e14*ek22*ek33*k13 - 18*e14*ek23*ek33*k13 + 6*e23*ek13*ek41*k13 + 10*e13*ek21*ek41*k13 + 12*e13*ek22*ek41*k13 - 6*e13*ek23*ek41*k13 - 12*e12*ek31*ek41*k13 - 20*e12*ek32*ek41*k13 + 12*e12*ek33*ek41*k13 + 4*e23*ek13*ek42*k13 + 74*e13*ek21*ek42*k13 + 92*e13*ek22*ek42*k13 - 74*e13*ek23*ek42*k13 - 4*e12*ek31*ek42*k13 - 4*e12*ek32*ek42*k13 + 4*e12*ek33*ek42*k13 - 12*e23*ek13*ek43*k13 - 6*e13*ek21*ek43*k13 - 12*e13*ek22*ek43*k13 + 10*e13*ek23*ek43*k13 + 6*e12*ek31*ek43*k13 - 2*e12*ek32*ek43*k13 - 4*e12*ek33*ek43*k13 + 8*e14*e23*k11*k13 + 19*e13*e24*k11*k13 + 5*e12*e34*k11*k13 - 20*e14*e23*k12*k13 - 62*e13*e24*k12*k13 - 62*e12*e34*k12*k13 - 18*e14*e23*k13^2 - 32*e13*e24*k13^2 - 18*e12*e34*k13^2 + 8*e34*ek13*ek21*k22 + 5*e34*ek13*ek22*k22 - 8*e34*ek13*ek23*k22 + 38*e24*ek13*ek31*k22 - 8*e14*ek21*ek31*k22 - 5*e14*ek22*ek31*k22 + 8*e14*ek23*ek31*k22 + 4*e24*ek13*ek32*k22 + 4*e14*ek21*ek32*k22 + 4*e14*ek22*ek32*k22 - 15*e14*ek23*ek32*k22 + 11*e24*ek13*ek33*k22 + e14*ek21*ek33*k22 - 3*e14*ek23*ek33*k22 + 14*e23*ek13*ek41*k22 + 5*e13*ek21*ek41*k22 + 5*e13*ek22*ek41*k22 - 9*e13*ek23*ek41*k22 - 3*e12*ek31*ek41*k22 + e12*ek33*ek41*k22 - 9*e23*ek13*ek42*k22 - e13*ek21*ek42*k22 + 4*e13*ek22*ek42*k22 + e13*ek23*ek42*k22 + 9*e12*ek31*ek42*k22 + 4*e12*ek32*ek42*k22 - 4*e12*ek33*ek42*k22 - 3*e23*ek13*ek43*k22 - 9*e13*ek21*ek43*k22 - 5*e13*ek22*ek43*k22 + 5*e13*ek23*ek43*k22 + 14*e12*ek31*ek43*k22 + 11*e12*ek32*ek43*k22 - 14*e12*ek33*ek43*k22 + 9*e14*e23*k11*k22 + 9*e13*e24*k11*k22 + 2*e12*e34*k11*k22 - 5*e14*e23*k12*k22 - 8*e13*e24*k12*k22 - 19*e12*e34*k12*k22 - 23*e14*e23*k13*k22 - 62*e13*e24*k13*k22 - 23*e12*e34*k13*k22 - 6*e14*e23*k22^2 - 4*e13*e24*k22^2 - 6*e12*e34*k22^2 - 12*e34*ek13*ek21*k23 - 6*e34*ek13*ek22*k23 + 8*e34*ek13*ek23*k23 - 34*e24*ek13*ek31*k23 + 8*e14*ek21*ek31*k23 + 2*e14*ek22*ek31*k23 + 12*e24*ek13*ek32*k23 + 4*e14*ek22*ek32*k23 + 24*e14*ek23*ek32*k23 - 18*e24*ek13*ek33*k23 - 2*e14*ek21*ek33*k23 + 4*e14*ek23*ek33*k23 - 74*e23*ek13*ek41*k23 - 4*e13*ek21*ek41*k23 - 4*e13*ek22*ek41*k23 + 4*e13*ek23*ek41*k23 - 4*e12*ek31*ek41*k23 - 4*e12*ek32*ek41*k23 + 4*e12*ek33*ek41*k23 - 6*e23*ek13*ek42*k23 + 2*e13*ek21*ek42*k23 - 4*e13*ek22*ek42*k23 + 6*e13*ek23*ek42*k23 - 20*e12*ek31*ek42*k23 - 12*e12*ek32*ek42*k23 + 12*e12*ek33*ek42*k23 + 10*e23*ek13*ek43*k23 + 20*e13*ek21*ek43*k23 + 12*e13*ek22*ek43*k23 - 12*e13*ek23*ek43*k23 - 2*e12*ek31*ek43*k23 + 6*e12*ek32*ek43*k23 - 4*e12*ek33*ek43*k23 - 62*e14*e23*k11*k23 - 23*e13*e24*k11*k23 - 23*e12*e34*k11*k23 - 62*e14*e23*k12*k23 - 20*e13*e24*k12*k23 - 62*e12*e34*k12*k23 + 62*e14*e23*k13*k23 + 62*e13*e24*k13*k23 + 20*e12*e34*k13*k23 + 19*e14*e23*k22*k23 + 8*e13*e24*k22*k23 + 5*e12*e34*k22*k23 - 32*e14*e23*k23^2 - 18*e13*e24*k23^2 - 18*e12*e34*k23^2 + 4*e34*ek13*ek21*k33 + 4*e34*ek13*ek22*k33 - 8*e34*ek13*ek23*k33 - 15*e24*ek13*ek31*k33 - 8*e14*ek21*ek31*k33 - e14*ek22*ek31*k33 - 4*e14*ek23*ek31*k33 - 4*e24*ek13*ek32*k33 - 8*e14*ek21*ek32*k33 - 3*e14*ek22*ek32*k33 - 15*e14*ek23*ek32*k33 + 4*e24*ek13*ek33*k33 + 5*e14*ek21*ek33*k33 + 4*e14*ek23*ek33*k33 + 11*e23*ek13*ek41*k33 - 3*e13*ek21*ek41*k33 - e13*ek22*ek41*k33 + 5*e12*ek31*ek41*k33 + 9*e12*ek32*ek41*k33 - 5*e12*ek33*ek41*k33 - 14*e13*ek21*ek42*k33 - 14*e13*ek22*ek42*k33 + 11*e13*ek23*ek42*k33 + 9*e12*ek31*ek42*k33 + 5*e12*ek32*ek42*k33 - 5*e12*ek33*ek42*k33 + 4*e23*ek13*ek43*k33 - 9*e13*ek21*ek43*k33 - 4*e13*ek22*ek43*k33 + 4*e13*ek23*ek43*k33 + e12*ek31*ek43*k33 + e12*ek32*ek43*k33 + 4*e12*ek33*ek43*k33 + 9*e14*e23*k11*k33 + 2*e13*e24*k11*k33 + 9*e12*e34*k11*k33 + 23*e14*e23*k12*k33 + 23*e13*e24*k12*k33 + 62*e12*e34*k12*k33 + 5*e14*e23*k13*k33 + 19*e13*e24*k13*k33 + 8*e12*e34*k13*k33 + 2*e14*e23*k22*k33 + 9*e13*e24*k22*k33 + 9*e12*e34*k22*k33 + 19*e14*e23*k23*k33 + 5*e13*e24*k23*k33 + 8*e12*e34*k23*k33 - 6*e14*e23*k33^2 - 6*e13*e24*k33^2 - 4*e12*e34*k33^2 - ek11*(-4*ek23*ek31*ek41 + 68*ek23*ek32*ek41 + 6*ek23*ek33*ek41 - 18*ek23*ek31*ek42 + 2*ek23*ek32*ek42 + 4*ek23*ek31*ek43 - 2*ek23*ek32*ek43 - 4*ek23*ek33*ek43 - 5*e34*ek23*k11 - 4*e24*ek31*k11 + 5*e24*ek32*k11 - 4*e23*ek41*k11 - 5*e23*ek42*k11 + 5*e23*ek43*k11 - 2*e34*ek23*k12 - 18*e24*ek31*k12 + 6*e24*ek32*k12 - 2*e24*ek33*k12 - 4*e23*ek41*k12 - 12*e23*ek42*k12 + 4*e23*ek43*k12 + 6*e34*ek23*k13 - 4*e24*ek31*k13 - 2*e24*ek32*k13 + 4*e23*ek41*k13 + 4*e23*ek42*k13 - 12*e23*ek43*k13 - e34*ek23*k22 - 11*e24*ek31*k22 + 4*e24*ek32*k22 - 4*e24*ek33*k22 + 14*e23*ek41*k22 - 4*e23*ek42*k22 - e23*ek43*k22 - 2*e34*ek23*k23 + 10*e24*ek31*k23 + 2*e24*ek32*k23 + 2*e24*ek33*k23 - 92*e23*ek41*k23 - 12*e23*ek42*k23 + 12*e23*ek43*k23 - 4*e34*ek23*k33 + 3*e24*ek31*k33 + e24*ek32*k33 + 14*e23*ek41*k33 + e23*ek42*k33 + 4*e23*ek43*k33 + ek21*(-4*ek33*ek41 + 2*ek32*(2*ek41 + 2*ek42 - 9*ek43) + ek31*(8*ek41 + 6*ek42 - 6*ek43) + 6*ek33*ek43 - 4*e34*k11 + 4*e34*k12 + 18*e34*k13 + 3*e34*k22 + 10*e34*k23 - 11*e34*k33) + ek22*(4*ek33*ek41 + 4*ek33*ek42 + ek32*(6*ek41 + 4*ek42) + ek31*(4*ek41 + 6*ek42) - 4*ek33*ek43 - 2*e34*k13 - 2*e34*k23 + 4*e34*k33)) - ek12*(-16*ek23*ek31*ek41 + 50*ek23*ek32*ek41 + 18*ek23*ek33*ek41 - 16*ek23*ek31*ek42 - 2*ek23*ek32*ek42 + 4*ek23*ek33*ek42 + 16*ek23*ek31*ek43 + 2*ek23*ek32*ek43 - 4*ek23*ek33*ek43 - 8*e34*ek23*k11 - 4*e24*ek31*k11 + 8*e24*ek32*k11 - e24*ek33*k11 + e23*ek41*k11 - 5*e23*ek42*k11 + 9*e23*ek43*k11 - 12*e24*ek31*k12 + 8*e24*ek32*k12 + 2*e24*ek33*k12 - 6*e23*ek41*k12 - 12*e23*ek42*k12 + 4*e23*ek43*k12 + 12*e34*ek23*k13 - 8*e24*ek32*k13 + 2*e24*ek33*k13 - 2*e23*ek41*k13 + 4*e23*ek42*k13 - 20*e23*ek43*k13 + 4*e34*ek23*k22 + 4*e24*ek31*k22 + 8*e24*ek32*k22 - 4*e24*ek33*k22 + 11*e23*ek41*k22 - 4*e23*ek42*k22 - 12*e34*ek23*k23 - 12*e24*ek31*k23 - 8*e24*ek32*k23 + 6*e24*ek33*k23 - 74*e23*ek41*k23 - 10*e23*ek42*k23 + 6*e23*ek43*k23 - 4*e34*ek23*k33 + 8*e24*ek31*k33 + 8*e24*ek32*k33 - 5*e24*ek33*k33 + 14*e23*ek41*k33 + 3*e23*ek42*k33 + 9*e23*ek43*k33 + ek22*(-4*ek33*ek42 + 2*ek31*(2*ek41 + 2*ek42 - 9*ek43) + ek32*(6*ek41 + 8*ek42 - 6*ek43) + 6*ek33*ek43 + 3*e34*k11 + 4*e34*k12 + 10*e34*k13 - 4*e34*k22 + 18*e34*k23 - 11*e34*k33) + ek21*(2*ek33*ek41 + 2*ek33*ek42 - 68*ek33*ek43 + 2*ek31*(ek41 + ek42 + 25*ek43) + 2*ek32*(ek41 + ek42 + 25*ek43) - 15*e34*k11 - 24*e34*k12 - 34*e34*k13 - 15*e34*k22 - 34*e34*k23 + 38*e34*k33))))/3 - (c6T*(-9*c4*ek11*ek22*ek32*ek41 - 6*c4T*ek11*ek22*ek32*ek41 + 78*c4*ek11*ek23*ek32*ek41 + 180*c4T*ek11*ek23*ek32*ek41 + 96*c4*ek11*ek22*ek33*ek41 - 48*c4T*ek11*ek22*ek33*ek41 - 33*c4*ek11*ek23*ek33*ek41 - 6*c4T*ek11*ek23*ek33*ek41 - 9*c4*ek11*ek21*ek31*ek42 - 6*c4T*ek11*ek21*ek31*ek42 - 9*c4*ek11*ek22*ek31*ek42 - 6*c4T*ek11*ek22*ek31*ek42 - 51*c4*ek11*ek23*ek31*ek42 - 75*c4T*ek11*ek23*ek31*ek42 - 45*c4*ek11*ek23*ek32*ek42 - 9*c4T*ek11*ek23*ek32*ek42 - 36*c4*ek11*ek21*ek33*ek42 - 15*c4T*ek11*ek21*ek33*ek42 + 120*c4*ek11*ek22*ek33*ek42 - 36*c4T*ek11*ek22*ek33*ek42 - 66*c4*ek11*ek23*ek33*ek42 - 27*c4T*ek11*ek23*ek33*ek42 - 9*c4*ek11*ek21*ek31*ek43 - 6*c4T*ek11*ek21*ek31*ek43 - 30*c4*ek11*ek22*ek31*ek43 - 15*c4T*ek11*ek22*ek31*ek43 + 6*c4*ek11*ek23*ek31*ek43 - 51*c4*ek11*ek21*ek32*ek43 - 81*c4T*ek11*ek21*ek32*ek43 - 78*c4*ek11*ek22*ek32*ek43 - 27*c4T*ek11*ek22*ek32*ek43 + 27*c4*ek11*ek23*ek32*ek43 + 27*c4T*ek11*ek23*ek32*ek43 + 3*c4*ek11*ek21*ek33*ek43 + 36*c4*ek11*ek22*ek33*ek43 - 24*c4T*ek11*ek22*ek33*ek43 - 12*c4*e34*ek11*ek22*k11 - 4*c4T*e34*ek11*ek22*k11 + 3*c4*e34*ek11*ek23*k11 - 6*c4T*e34*ek11*ek23*k11 + 3*c4*e24*ek11*ek32*k11 - 6*c4T*e24*ek11*ek32*k11 - 6*c4*e14*ek22*ek32*k11 - 60*c4*e14*ek23*ek32*k11 - 168*c4T*e14*ek23*ek32*k11 - 12*c4*e24*ek11*ek33*k11 - 4*c4T*e24*ek11*ek33*k11 - 24*c4*e14*ek22*ek33*k11 + 24*c4T*e14*ek22*ek33*k11 + 18*c4*e14*ek23*ek33*k11 + 12*c4*e13*ek22*ek41*k11 + 4*c4T*e13*ek22*ek41*k11 - 3*c4*e13*ek23*ek41*k11 + 6*c4T*e13*ek23*ek41*k11 - 3*c4*e12*ek32*ek41*k11 + 6*c4T*e12*ek32*ek41*k11 + 12*c4*e12*ek33*ek41*k11 + 4*c4T*e12*ek33*ek41*k11 + 9*c4*e23*ek11*ek42*k11 - 6*c4T*e23*ek11*ek42*k11 + 2*c4T*e13*ek21*ek42*k11 + 9*c4*e13*ek22*ek42*k11 + 24*c4T*e13*ek22*ek42*k11 + 27*c4*e13*ek23*ek42*k11 + 62*c4T*e13*ek23*ek42*k11 - 6*c4T*e12*ek31*ek42*k11 - 3*c4*e12*ek32*ek42*k11 + 15*c4*e12*ek33*ek42*k11 + 7*c4T*e12*ek33*ek42*k11 + 9*c4*e23*ek11*ek43*k11 - 6*c4T*e23*ek11*ek43*k11 - 6*c4T*e13*ek21*ek43*k11 + 9*c4*e13*ek22*ek43*k11 + 7*c4T*e13*ek22*ek43*k11 - 9*c4*e13*ek23*ek43*k11 + 2*c4T*e12*ek31*ek43*k11 + 27*c4*e12*ek32*ek43*k11 + 68*c4T*e12*ek32*ek43*k11 - 3*c4*e12*ek33*ek43*k11 + 18*c4T*e12*ek33*ek43*k11 + 12*c4*e34*ek11*ek21*k12 + 6*c4T*e34*ek11*ek21*k12 - 26*c4T*e34*ek11*ek22*k12 - 12*c4*e34*ek11*ek23*k12 - 57*c4T*e34*ek11*ek23*k12 - 3*c4*e24*ek11*ek31*k12 + 6*c4*e14*ek22*ek31*k12 - 12*c4T*e14*ek22*ek31*k12 + 60*c4*e14*ek23*ek31*k12 + 108*c4T*e14*ek23*ek31*k12 + 6*c4*e24*ek11*ek32*k12 - 12*c4T*e24*ek11*ek32*k12 + 12*c4T*e14*ek21*ek32*k12 - 3*c4*e14*ek22*ek32*k12 - 36*c4*e14*ek23*ek32*k12 - 108*c4T*e14*ek23*ek32*k12 - 30*c4*e24*ek11*ek33*k12 + 27*c4T*e24*ek11*ek33*k12 + 6*c4*e14*ek21*ek33*k12 + 18*c4T*e14*ek21*ek33*k12 - 30*c4*e14*ek22*ek33*k12 + 21*c4T*e14*ek22*ek33*k12 + 45*c4*e14*ek23*ek33*k12 + 69*c4T*e14*ek23*ek33*k12 - 12*c4*e13*ek21*ek41*k12 - 6*c4T*e13*ek21*ek41*k12 + 12*c4*e13*ek22*ek41*k12 - 24*c4T*e13*ek22*ek41*k12 - 30*c4*e13*ek23*ek41*k12 - 51*c4T*e13*ek23*ek41*k12 + 3*c4*e12*ek31*ek41*k12 + 3*c4*e12*ek32*ek41*k12 - 3*c4*e12*ek33*ek41*k12 + 35*c4T*e12*ek33*ek41*k12 + 12*c4*e23*ek11*ek42*k12 - 24*c4T*e23*ek11*ek42*k12 - 6*c4*e13*ek21*ek42*k12 - 12*c4T*e13*ek21*ek42*k12 + 48*c4*e13*ek23*ek42*k12 + 69*c4T*e13*ek23*ek42*k12 + 3*c4*e12*ek31*ek42*k12 + 3*c4*e12*ek32*ek42*k12 - 9*c4*e12*ek33*ek42*k12 + 41*c4T*e12*ek33*ek42*k12 + 24*c4*e23*ek11*ek43*k12 + 69*c4T*e23*ek11*ek43*k12 - 18*c4T*e13*ek21*ek43*k12 + 48*c4*e13*ek22*ek43*k12 + 27*c4T*e13*ek22*ek43*k12 - 12*c4*e13*ek23*ek43*k12 - 33*c4T*e13*ek23*ek43*k12 - 27*c4*e12*ek31*ek43*k12 - 92*c4T*e12*ek31*ek43*k12 - 9*c4*e12*ek32*ek43*k12 - 74*c4T*e12*ek32*ek43*k12 - 42*c4*e12*ek33*ek43*k12 - 12*c4T*e12*ek33*ek43*k12 - 6*c4*e14*e23*k12^2 + 18*c4T*e14*e23*k12^2 - 6*c4*e13*e24*k12^2 + 18*c4T*e13*e24*k12^2 - 6*c4*e12*e34*k12^2 + 18*c4T*e12*e34*k12^2 - 3*c4*e34*ek11*ek21*k13 - 24*c4*e34*ek11*ek22*k13 + 27*c4T*e34*ek11*ek22*k13 + 12*c4*e34*ek11*ek23*k13 - 12*c4T*e34*ek11*ek23*k13 + 12*c4*e24*ek11*ek31*k13 + 6*c4T*e24*ek11*ek31*k13 - 6*c4*e14*ek22*ek31*k13 + 18*c4T*e14*ek22*ek31*k13 - 12*c4*e14*ek23*ek31*k13 + 12*c4T*e14*ek23*ek31*k13 - 12*c4*e24*ek11*ek32*k13 - 63*c4T*e24*ek11*ek32*k13 + 60*c4*e14*ek21*ek32*k13 + 120*c4T*e14*ek21*ek32*k13 + 45*c4*e14*ek22*ek32*k13 + 69*c4T*e14*ek22*ek32*k13 - 36*c4*e14*ek23*ek32*k13 - 60*c4T*e14*ek23*ek32*k13 + 12*c4*e24*ek11*ek33*k13 - 20*c4T*e24*ek11*ek33*k13 - 18*c4*e14*ek21*ek33*k13 - 24*c4T*e14*ek21*ek33*k13 - 30*c4*e14*ek22*ek33*k13 - 27*c4T*e14*ek22*ek33*k13 - 3*c4*e14*ek23*ek33*k13 + 3*c4*e13*ek21*ek41*k13 + 3*c4*e13*ek22*ek41*k13 + 35*c4T*e13*ek22*ek41*k13 + 9*c4*e13*ek23*ek41*k13 - 12*c4*e12*ek31*ek41*k13 - 6*c4T*e12*ek31*ek41*k13 - 30*c4*e12*ek32*ek41*k13 - 57*c4T*e12*ek32*ek41*k13 + 24*c4*e12*ek33*ek41*k13 - 18*c4T*e12*ek33*ek41*k13 + 24*c4*e23*ek11*ek42*k13 + 69*c4T*e23*ek11*ek42*k13 - 27*c4*e13*ek21*ek42*k13 - 92*c4T*e13*ek21*ek42*k13 - 60*c4*e13*ek22*ek42*k13 - 66*c4T*e13*ek22*ek42*k13 + 21*c4*e13*ek23*ek42*k13 - 8*c4T*e13*ek23*ek42*k13 - 18*c4T*e12*ek31*ek42*k13 + 6*c4*e12*ek32*ek42*k13 + 21*c4T*e12*ek32*ek42*k13 + 12*c4*e12*ek33*ek42*k13 - 33*c4T*e12*ek33*ek42*k13 + 12*c4*e23*ek11*ek43*k13 - 24*c4T*e23*ek11*ek43*k13 + 9*c4*e13*ek21*ek43*k13 + 6*c4T*e13*ek21*ek43*k13 - 21*c4*e13*ek22*ek43*k13 + 29*c4T*e13*ek22*ek43*k13 + 3*c4*e13*ek23*ek43*k13 - 6*c4T*e12*ek31*ek43*k13 + 66*c4*e12*ek32*ek43*k13 + 75*c4T*e12*ek32*ek43*k13 - 36*c4*e14*e23*k12*k13 - 156*c4T*e14*e23*k12*k13 + 30*c4*e13*e24*k12*k13 + 66*c4T*e13*e24*k12*k13 + 30*c4*e12*e34*k12*k13 + 66*c4T*e12*e34*k12*k13 - 6*c4*e14*e23*k13^2 + 18*c4T*e14*e23*k13^2 - 12*c4*e13*e24*k13^2 + 12*c4T*e13*e24*k13^2 - 12*c4*e12*e34*k13^2 + 12*c4T*e12*e34*k13^2 - 3*c4*e34*ek11*ek21*k22 + 18*c4T*e34*ek11*ek21*k22 - 12*c4*e34*ek11*ek22*k22 - 4*c4T*e34*ek11*ek22*k22 + 21*c4*e34*ek11*ek23*k22 + 9*c4T*e34*ek11*ek23*k22 - 6*c4*e24*ek11*ek31*k22 + 3*c4*e14*ek22*ek31*k22 - 6*c4T*e14*ek22*ek31*k22 + 36*c4*e14*ek23*ek31*k22 + 60*c4T*e14*ek23*ek31*k22 + 6*c4T*e14*ek21*ek32*k22 - 2*c4T*e14*ek23*ek32*k22 - 48*c4*e24*ek11*ek33*k22 + 12*c4T*e24*ek11*ek33*k22 + 9*c4*e14*ek21*ek33*k22 + 15*c4T*e14*ek21*ek33*k22 - 12*c4*e14*ek22*ek33*k22 - 4*c4T*e14*ek22*ek33*k22 + 21*c4*e14*ek23*ek33*k22 - 6*c4T*e14*ek23*ek33*k22 + 9*c4*e23*ek11*ek41*k22 + 24*c4T*e23*ek11*ek41*k22 - 15*c4*e13*ek21*ek41*k22 + 12*c4T*e13*ek21*ek41*k22 + 9*c4*e13*ek22*ek41*k22 - 6*c4T*e13*ek22*ek41*k22 - 57*c4*e13*ek23*ek41*k22 - 54*c4T*e13*ek23*ek41*k22 - 3*c4*e12*ek31*ek41*k22 - 6*c4T*e12*ek32*ek41*k22 + 21*c4*e12*ek33*ek41*k22 + 13*c4T*e12*ek33*ek41*k22 + 12*c4*e23*ek11*ek42*k22 + 4*c4T*e23*ek11*ek42*k22 - 9*c4*e13*ek21*ek42*k22 + 6*c4T*e13*ek21*ek42*k22 - 9*c4*e13*ek23*ek42*k22 + 6*c4T*e13*ek23*ek42*k22 - 3*c4*e12*ek31*ek42*k22 + 6*c4T*e12*ek31*ek42*k22 + 12*c4*e12*ek33*ek42*k22 + 4*c4T*e12*ek33*ek42*k22 + 9*c4*e23*ek11*ek43*k22 - 13*c4T*e23*ek11*ek43*k22 - 21*c4*e13*ek21*ek43*k22 - 36*c4T*e13*ek21*ek43*k22 + 9*c4*e13*ek22*ek43*k22 - 6*c4T*e13*ek22*ek43*k22 - 3*c4*e13*ek23*ek43*k22 + 18*c4T*e13*ek23*ek43*k22 + 9*c4*e12*ek31*ek43*k22 + 26*c4T*e12*ek31*ek43*k22 + 2*c4T*e12*ek32*ek43*k22 - 21*c4*e12*ek33*ek43*k22 + 6*c4T*e12*ek33*ek43*k22 + 6*c4*e14*e23*k11*k22 - 18*c4T*e14*e23*k11*k22 + 6*c4*e13*e24*k11*k22 - 18*c4T*e13*e24*k11*k22 + 6*c4*e12*e34*k11*k22 - 18*c4T*e12*e34*k11*k22 - 36*c4*e14*e23*k13*k22 - 72*c4T*e14*e23*k13*k22 + 72*c4*e13*e24*k13*k22 + 78*c4T*e13*e24*k13*k22 - 18*c4*e12*e34*k13*k22 - 36*c4T*e12*e34*k13*k22 + 27*c4*e34*ek11*ek21*k23 + 63*c4T*e34*ek11*ek21*k23 + 27*c4T*e34*ek11*ek22*k23 + 6*c4*e34*ek11*ek23*k23 - 30*c4T*e34*ek11*ek23*k23 + 27*c4*e24*ek11*ek31*k23 + 63*c4T*e24*ek11*ek31*k23 - 36*c4*e14*ek21*ek31*k23 - 120*c4T*e14*ek21*ek31*k23 - 30*c4*e14*ek22*ek31*k23 - 63*c4T*e14*ek22*ek31*k23 + 6*c4*e14*ek23*ek31*k23 + 6*c4T*e14*ek23*ek31*k23 + 18*c4*e24*ek11*ek32*k23 - 18*c4T*e24*ek11*ek32*k23 + 6*c4*e14*ek21*ek32*k23 + 6*c4T*e14*ek21*ek32*k23 + 12*c4*e14*ek22*ek32*k23 + 6*c4T*e14*ek22*ek32*k23 - 18*c4*e14*ek23*ek32*k23 - 2*c4T*e14*ek23*ek32*k23 + 39*c4T*e24*ek11*ek33*k23 - 30*c4*e14*ek21*ek33*k23 - 63*c4T*e14*ek21*ek33*k23 - 24*c4*e14*ek22*ek33*k23 + 14*c4T*e14*ek22*ek33*k23 + 12*c4*e14*ek23*ek33*k23 + 6*c4T*e14*ek23*ek33*k23 - 30*c4*e23*ek11*ek41*k23 - 144*c4T*e23*ek11*ek41*k23 + 18*c4*e13*ek21*ek41*k23 + 57*c4T*e13*ek21*ek41*k23 + 30*c4*e13*ek22*ek41*k23 + 45*c4T*e13*ek22*ek41*k23 + 6*c4*e13*ek23*ek41*k23 + 24*c4T*e13*ek23*ek41*k23 + 18*c4*e12*ek31*ek41*k23 + 57*c4T*e12*ek31*ek41*k23 - 6*c4*e12*ek32*ek41*k23 + 12*c4T*e12*ek32*ek41*k23 + 30*c4*e12*ek33*ek41*k23 + 33*c4T*e12*ek33*ek41*k23 + 3*c4*e23*ek11*ek42*k23 + 7*c4T*e23*ek11*ek42*k23 + 12*c4*e13*ek21*ek42*k23 + 15*c4T*e13*ek21*ek42*k23 + 24*c4*e13*ek23*ek42*k23 - 18*c4T*e13*ek23*ek42*k23 - 12*c4*e12*ek31*ek42*k23 - 39*c4T*e12*ek31*ek42*k23 - 12*c4*e12*ek32*ek42*k23 - 6*c4T*e12*ek32*ek42*k23 - 6*c4T*e12*ek33*ek42*k23 + 15*c4*e23*ek11*ek43*k23 + 23*c4T*e23*ek11*ek43*k23 + 18*c4*e13*ek21*ek43*k23 + 27*c4T*e13*ek21*ek43*k23 - 6*c4T*e13*ek22*ek43*k23 - 12*c4*e13*ek23*ek43*k23 - 6*c4T*e13*ek23*ek43*k23 - 24*c4*e12*ek31*ek43*k23 - 45*c4T*e12*ek31*ek43*k23 + 24*c4*e12*ek32*ek43*k23 - 18*c4T*e12*ek32*ek43*k23 + 36*c4*e14*e23*k11*k23 + 156*c4T*e14*e23*k11*k23 - 30*c4*e13*e24*k11*k23 - 66*c4T*e13*e24*k11*k23 - 30*c4*e12*e34*k11*k23 - 66*c4T*e12*e34*k11*k23 + 36*c4*e14*e23*k12*k23 + 72*c4T*e14*e23*k12*k23 - 72*c4*e13*e24*k12*k23 - 78*c4T*e13*e24*k12*k23 + 18*c4*e12*e34*k12*k23 + 36*c4T*e12*e34*k12*k23 + 36*c4*e14*e23*k13*k23 + 72*c4T*e14*e23*k13*k23 - 12*c4*e13*e24*k13*k23 - 30*c4T*e13*e24*k13*k23 - 42*c4*e12*e34*k13*k23 - 12*c4T*e12*e34*k13*k23 + 18*c4*e14*e23*k23^2 - 6*c4T*e14*e23*k23^2 - 12*c4*e13*e24*k23^2 + 12*c4T*e13*e24*k23^2 - 12*c4*e12*e34*k23^2 + 12*c4T*e12*e34*k23^2 + (-9*c4*e13*ek21*ek41 - 6*c4T*e13*ek21*ek41 + 9*c4*e13*ek22*ek41 + c4T*e13*ek22*ek41 - 6*c4T*e13*ek23*ek41 - 21*c4*e12*ek31*ek41 + 6*c4T*e12*ek31*ek41 - 57*c4*e12*ek32*ek41 - 42*c4T*e12*ek32*ek41 + 9*c4*e12*ek33*ek41 - 6*c4T*e12*ek33*ek41 - 21*c4*e13*ek21*ek42 - 40*c4T*e13*ek21*ek42 - 21*c4*e13*ek22*ek42 + 6*c4T*e13*ek22*ek42 + 2*c4T*e13*ek23*ek42 + 15*c4*e12*ek31*ek42 + 24*c4T*e12*ek31*ek42 - 3*c4*e12*ek32*ek42 + 18*c4T*e12*ek32*ek42 + 9*c4*e12*ek33*ek42 - 6*c4T*e12*ek33*ek42 - 3*c4*e13*ek21*ek43 + 6*c4T*e13*ek21*ek43 + 12*c4*e13*ek22*ek43 + 4*c4T*e13*ek22*ek43 - 9*c4*e12*ek31*ek43 + 6*c4T*e12*ek31*ek43 - 9*c4*e12*ek32*ek43 + 6*c4T*e12*ek32*ek43 + ek11*(-6*(2*c4 + c4T)*e34*ek21 + 12*(-3*c4 + 2*c4T)*e34*ek22 - 9*c4*e24*ek31 + 12*c4T*e24*ek31 + 21*c4*e24*ek32 - 3*c4T*e24*ek32 - 12*c4*e24*ek33 - 4*c4T*e24*ek33 + 9*c4*e23*ek41 + 24*c4T*e23*ek41 - 3*c4*e23*ek42 + 19*c4T*e23*ek42 + 4*(3*c4 - 7*c4T)*e23*ek43) + 12*c4*e13*e24*k11 - 12*c4T*e13*e24*k11 + 12*c4*e12*e34*k11 - 12*c4T*e12*e34*k11 + 12*c4*e13*e24*k12 + 30*c4T*e13*e24*k12 + 42*c4*e12*e34*k12 + 12*c4T*e12*e34*k12 + 12*(c4 - c4T)*(e13*e24 + e12*e34)*k22 + e14*(6*c4T*ek23*ek31 - 2*c4T*ek23*ek32 + 3*ek21*(4*(c4 + c4T)*ek31 + 4*(3*c4 + 5*c4T)*ek32 + (c4 - 2*c4T)*ek33) + ek22*(3*(3*c4 + 5*c4T)*ek31 + 3*(7*c4 - 2*c4T)*ek32 - 4*(3*c4 + c4T)*ek33) + 6*c4*e23*k11 - 18*c4T*e23*k11 - 36*c4*e23*k12 - 72*c4T*e23*k12 + 6*(-3*c4 + c4T)*e23*k22))*k33 + ek13*(15*c4*ek23*ek31*ek41 + 6*c4T*ek23*ek31*ek41 + 15*c4*ek23*ek32*ek41 + 36*c4T*ek23*ek32*ek41 - 9*c4*ek23*ek33*ek41 - 6*c4T*ek23*ek33*ek41 + 3*c4*ek23*ek31*ek42 + 6*c4T*ek23*ek31*ek42 - 3*c4*ek23*ek32*ek42 + 6*c4T*ek23*ek32*ek42 - 9*c4*ek23*ek33*ek42 - 6*c4T*ek23*ek33*ek42 + 9*c4*ek23*ek31*ek43 + 6*c4T*ek23*ek31*ek43 + 9*c4*ek23*ek32*ek43 + 6*c4T*ek23*ek32*ek43 - 6*c4*e34*ek23*k11 - 2*c4T*e24*ek31*k11 + 30*c4*e24*ek32*k11 + 60*c4T*e24*ek32*k11 - 15*c4*e24*ek33*k11 + 12*c4T*e24*ek33*k11 - 9*c4*e23*ek41*k11 + 6*c4T*e23*ek41*k11 - 15*c4*e23*ek42*k11 - 78*c4T*e23*ek42*k11 - 15*c4*e23*ek43*k11 + 12*c4T*e23*ek43*k11 - 18*c4*e34*ek23*k12 - 36*c4T*e34*ek23*k12 - 30*c4*e24*ek31*k12 - 96*c4T*e24*ek31*k12 + 48*c4*e24*ek32*k12 + 102*c4T*e24*ek32*k12 - 15*c4*e24*ek33*k12 - 21*c4T*e24*ek33*k12 + 6*c4*e23*ek41*k12 + 81*c4T*e23*ek41*k12 - 42*c4*e23*ek42*k12 - 69*c4T*e23*ek42*k12 + 24*c4*e23*ek43*k12 + 63*c4T*e23*ek43*k12 + 12*c4*e24*ek31*k13 - 4*c4T*e24*ek31*k13 - 24*c4*e24*ek32*k13 - 18*c4T*e24*ek32*k13 + 12*c4*e24*ek33*k13 + 6*c4T*e24*ek33*k13 - 6*c4*e23*ek41*k13 - 12*c4T*e23*ek41*k13 + 12*c4*e23*ek42*k13 - 12*c4T*e23*ek42*k13 - 12*c4*e23*ek43*k13 - 6*c4T*e23*ek43*k13 - 6*c4*e34*ek23*k22 - 12*c4T*e34*ek23*k22 - 48*c4*e24*ek31*k22 - 126*c4T*e24*ek31*k22 - 12*c4*e24*ek33*k22 + 6*c4T*e24*ek33*k22 + 39*c4*e23*ek41*k22 + 88*c4T*e23*ek41*k22 - 3*c4*e23*ek42*k22 + 6*c4T*e23*ek42*k22 + 15*c4*e23*ek43*k22 + 6*c4T*e23*ek43*k22 + 24*c4*e24*ek31*k23 + 6*c4T*e24*ek31*k23 + 6*c4*e24*ek32*k23 - 18*c4T*e24*ek32*k23 - 3*c4*e24*ek33*k23 - 51*c4*e23*ek41*k23 - 86*c4T*e23*ek41*k23 - 15*c4*e23*ek42*k23 - 6*c4T*e23*ek42*k23 + 3*c4*e23*ek43*k23 + 3*ek22*(12*c4*ek33*ek41 + 5*c4T*ek33*ek41 + 7*c4*ek33*ek42 - ek32*((9*c4 + 23*c4T)*ek41 + 2*(3*c4 + c4T)*ek43) - ek31*((7*c4 + 3*c4T)*ek41 - 2*(10*c4 + 23*c4T)*ek42 + (11*c4 + 5*c4T)*ek43) - c4*e34*k11 + 3*c4T*e34*k11 - 6*c4*e34*k12 - 13*c4T*e34*k12 + 10*c4*e34*k13 + 10*c4T*e34*k13 + c4*e34*k22 - 2*c4T*e34*k22 + 4*(c4 + 2*c4T)*e34*k23) + 3*ek21*(4*c4*ek33*ek41 + 2*c4T*ek33*ek41 + 9*c4*ek33*ek42 + 13*c4T*ek33*ek42 + ek31*((3*c4 + 2*c4T)*ek41 + 3*(7*c4 + 12*c4T)*ek42 - (c4 + 2*c4T)*ek43) - ek32*((14*c4 + 25*c4T)*ek41 + (8*c4 + 15*c4T)*ek42 + (16*c4 + 25*c4T)*ek43) + 2*c4T*e34*k11 + 4*c4*e34*k12 + 2*c4*e34*k13 + 6*c4T*e34*k13 + 4*c4*e34*k22 + 12*c4T*e34*k22 + 6*(c4 + 2*c4T)*e34*k23) - 2*c4T*(e24*(ek31 - 3*ek32) + e23*(-17*ek41 + 3*ek42))*k33) + ek12*(-9*c4*ek22*ek32*ek41 - 6*c4T*ek22*ek32*ek41 - 48*c4*ek22*ek33*ek41 - 21*c4T*ek22*ek33*ek41 - 15*c4*ek22*ek31*ek43 - 39*c4T*ek22*ek31*ek43 - 9*c4*ek22*ek32*ek43 - 6*c4T*ek22*ek32*ek43 + 21*c4*ek22*ek33*ek43 - 3*c4*e34*ek22*k11 + 18*c4T*e34*ek22*k11 + 6*c4T*e24*ek31*k11 + 3*c4*e24*ek33*k11 + 9*c4T*e24*ek33*k11 - 9*c4*e23*ek41*k11 + 6*c4T*e23*ek41*k11 - 15*c4*e23*ek42*k11 + 12*c4T*e23*ek42*k11 - 15*c4*e23*ek43*k11 - 78*c4T*e23*ek43*k11 + 12*c4*e34*ek22*k12 + 6*c4T*e34*ek22*k12 + 12*c4T*e24*ek31*k12 + 18*c4*e24*ek33*k12 + 18*c4T*e24*ek33*k12 - 6*c4*e23*ek41*k12 - 12*c4T*e23*ek41*k12 - 12*c4*e23*ek42*k12 - 6*c4T*e23*ek42*k12 + 6*c4*e23*ek43*k12 - 6*c4T*e23*ek43*k12 + 3*c4*e34*ek22*k13 + 33*c4T*e34*ek22*k13 + 12*c4*e24*ek31*k13 - 36*c4*e24*ek32*k13 - 90*c4T*e24*ek32*k13 + 18*c4*e24*ek33*k13 + 21*c4T*e24*ek33*k13 + 6*c4*e23*ek41*k13 + 81*c4T*e23*ek41*k13 + 24*c4*e23*ek42*k13 + 63*c4T*e23*ek42*k13 - 48*c4*e23*ek43*k13 - 63*c4T*e23*ek43*k13 + 2*c4T*e23*ek41*k22 - 6*c4T*e23*ek43*k22 - 3*c4*e34*ek22*k23 + 48*c4*e24*ek31*k23 + 102*c4T*e24*ek31*k23 + 12*c4*e24*ek33*k23 + 24*c4T*e24*ek33*k23 - 39*c4*e23*ek41*k23 - 70*c4T*e23*ek41*k23 + 3*c4*e23*ek42*k23 - 15*c4*e23*ek43*k23 - 6*c4T*e23*ek43*k23 - 3*ek23*(13*c4*ek33*ek41 + 23*c4T*ek33*ek41 + 6*c4*ek33*ek42 + 2*c4T*ek33*ek42 - ek32*((29*c4 + 40*c4T)*ek41 + (3*c4 + 2*c4T)*ek42 - (c4 - 2*c4T)*ek43) + ek31*((14*c4 + 23*c4T)*ek41 + (16*c4 + 25*c4T)*ek42 - (8*c4 + 9*c4T)*ek43) - 10*c4*e34*k11 - 18*c4T*e34*k11 + 2*c4*e34*k12 + 4*c4T*e34*k12 - 6*c4*e34*k13 - 12*c4T*e34*k13 - 2*c4T*e34*k22 - 2*(c4 - 3*c4T)*e34*k23) + (6*(-2*c4 + c4T)*e34*ek22 - 3*e24*(8*(c4 + c4T)*ek31 + 2*(c4 + 2*c4T)*ek32 - (c4 - 2*c4T)*ek33) + e23*((51*c4 + 56*c4T)*ek41 + 3*(5*c4 + 2*c4T)*ek42 - 3*(c4 - 2*c4T)*ek43))*k33 + ek21*(-27*c4*ek33*ek41 - 9*c4T*ek33*ek41 - 33*c4*ek33*ek42 - 15*c4T*ek33*ek42 + 18*c4*ek33*ek43 + 60*c4T*ek33*ek43 + 3*ek31*((3*c4 + 2*c4T)*(ek41 + ek42) + 3*(7*c4 + 12*c4T)*ek43) + 3*ek32*((3*c4 + 2*c4T)*(ek41 + ek42) + (17*c4 + 26*c4T)*ek43) - 2*c4T*e34*k11 + 6*c4*e34*k12 - 10*c4T*e34*k12 - 30*c4*e34*k13 - 96*c4T*e34*k13 - 2*c4T*e34*k22 - 12*c4*e34*k23 - 54*c4T*e34*k23 - 6*(3*c4 + 10*c4T)*e34*k33))))/3 + (c6T^2*(-30*ek11*ek23*ek32*ek41*k11 - 22*ek11*ek22*ek33*ek41*k11 + 9*ek11*ek23*ek31*ek42*k11 + 11*ek11*ek21*ek33*ek42*k11 - 11*ek11*ek22*ek33*ek42*k11 + 5*ek11*ek23*ek33*ek42*k11 + 11*ek11*ek22*ek31*ek43*k11 + 9*ek11*ek21*ek32*ek43*k11 + 5*ek11*ek22*ek32*ek43*k11 - 11*ek11*ek22*ek33*ek43*k11 + 44*e14*ek23*ek32*k11^2 + 26*e14*ek22*ek33*k11^2 - 16*e13*ek23*ek42*k11^2 - 13*e12*ek33*ek42*k11^2 - 13*e13*ek22*ek43*k11^2 - 16*e12*ek32*ek43*k11^2 + 12*ek11*ek23*ek31*ek41*k12 - 24*ek11*ek23*ek32*ek41*k12 - 22*ek11*ek22*ek33*ek41*k12 + 6*ek11*ek23*ek33*ek41*k12 + 30*ek11*ek23*ek31*ek42*k12 + 9*ek11*ek23*ek32*ek42*k12 - 22*ek11*ek22*ek33*ek42*k12 - 39*ek11*ek23*ek33*ek42*k12 - 6*ek11*ek21*ek31*ek43*k12 + 7*ek11*ek22*ek31*ek43*k12 - 3*ek11*ek23*ek31*ek43*k12 - 6*ek11*ek21*ek32*ek43*k12 + 7*ek11*ek22*ek32*ek43*k12 + 3*ek11*ek23*ek32*ek43*k12 + 24*ek11*ek22*ek33*ek43*k12 + 16*e34*ek11*ek23*k11*k12 - 44*e14*ek23*ek31*k11*k12 + 66*e14*ek23*ek32*k11*k12 + 13*e24*ek11*ek33*k11*k12 - 26*e14*ek21*ek33*k11*k12 + 39*e14*ek22*ek33*k11*k12 - 35*e14*ek23*ek33*k11*k12 + 16*e13*ek23*ek41*k11*k12 + 13*e12*ek33*ek41*k11*k12 - 60*e13*ek23*ek42*k11*k12 - 23*e23*ek11*ek43*k11*k12 + 13*e13*ek21*ek43*k11*k12 - 21*e13*ek22*ek43*k11*k12 + 3*e13*ek23*ek43*k11*k12 + 16*e12*ek31*ek43*k11*k12 + 6*e12*ek32*ek43*k11*k12 + 26*e12*ek33*ek43*k11*k12 - 6*e34*ek11*ek23*k12^2 - 44*e14*ek23*ek31*k12^2 + 35*e14*ek23*ek32*k12^2 + 26*e24*ek11*ek33*k12^2 - 26*e14*ek21*ek33*k12^2 + 26*e14*ek22*ek33*k12^2 + 27*e14*ek23*ek33*k12^2 + 38*e13*ek23*ek41*k12^2 - 38*e13*ek23*ek42*k12^2 - 8*e23*ek11*ek43*k12^2 + 14*e13*ek21*ek43*k12^2 - 8*e13*ek22*ek43*k12^2 - 12*e13*ek23*ek43*k12^2 - 3*e12*ek31*ek43*k12^2 - 3*e12*ek32*ek43*k12^2 - 24*e12*ek33*ek43*k12^2 + 12*ek11*ek21*ek32*ek41*k13 + 6*ek11*ek22*ek32*ek41*k13 - 24*ek11*ek23*ek32*ek41*k13 - 22*ek11*ek22*ek33*ek41*k13 - 6*ek11*ek21*ek31*ek42*k13 - 6*ek11*ek23*ek31*ek42*k13 - 3*ek11*ek21*ek32*ek42*k13 + 3*ek11*ek23*ek32*ek42*k13 + 7*ek11*ek21*ek33*ek42*k13 + 24*ek11*ek22*ek33*ek42*k13 + 7*ek11*ek23*ek33*ek42*k13 + 30*ek11*ek21*ek32*ek43*k13 - 39*ek11*ek22*ek32*ek43*k13 + 9*ek11*ek23*ek32*ek43*k13 - 22*ek11*ek22*ek33*ek43*k13 + 13*e34*ek11*ek22*k11*k13 - 26*e14*ek22*ek31*k11*k13 + 16*e24*ek11*ek32*k11*k13 - 44*e14*ek21*ek32*k11*k13 - 35*e14*ek22*ek32*k11*k13 + 66*e14*ek23*ek32*k11*k13 + 39*e14*ek22*ek33*k11*k13 + 13*e13*ek22*ek41*k11*k13 + 16*e12*ek32*ek41*k11*k13 - 23*e23*ek11*ek42*k11*k13 + 16*e13*ek21*ek42*k11*k13 + 26*e13*ek22*ek42*k11*k13 + 6*e13*ek23*ek42*k11*k13 + 13*e12*ek31*ek42*k11*k13 + 3*e12*ek32*ek42*k11*k13 - 21*e12*ek33*ek42*k11*k13 - 60*e12*ek32*ek43*k11*k13 - 12*e34*ek11*ek21*k12*k13 + 9*e34*ek11*ek22*k12*k13 + 23*e34*ek11*ek23*k12*k13 - 12*e24*ek11*ek31*k12*k13 + 36*e14*ek21*ek31*k12*k13 - 8*e14*ek22*ek31*k12*k13 - 26*e14*ek23*ek31*k12*k13 + 23*e24*ek11*ek32*k12*k13 - 26*e14*ek21*ek32*k12*k13 - 49*e14*ek22*ek32*k12*k13 + 9*e24*ek11*ek33*k12*k13 - 8*e14*ek21*ek33*k12*k13 - 42*e14*ek22*ek33*k12*k13 - 49*e14*ek23*ek33*k12*k13 + 12*e23*ek11*ek41*k12*k13 - 12*e13*ek21*ek41*k12*k13 + 5*e13*ek22*ek41*k12*k13 - 3*e13*ek23*ek41*k12*k13 - 12*e12*ek31*ek41*k12*k13 - 3*e12*ek32*ek41*k12*k13 + 5*e12*ek33*ek41*k12*k13 - 26*e23*ek11*ek42*k12*k13 + 35*e13*ek21*ek42*k12*k13 + 40*e13*ek22*ek42*k12*k13 + 24*e13*ek23*ek42*k12*k13 - 6*e12*ek31*ek42*k12*k13 + 3*e12*ek32*ek42*k12*k13 + 18*e12*ek33*ek42*k12*k13 - 26*e23*ek11*ek43*k12*k13 - 6*e13*ek21*ek43*k12*k13 + 18*e13*ek22*ek43*k12*k13 + 3*e13*ek23*ek43*k12*k13 + 35*e12*ek31*ek43*k12*k13 + 24*e12*ek32*ek43*k12*k13 + 40*e12*ek33*ek43*k12*k13 + 20*e14*e23*k11*k12*k13 - 10*e13*e24*k11*k12*k13 - 10*e12*e34*k11*k12*k13 + 20*e14*e23*k12^2*k13 - 23*e13*e24*k12^2*k13 + 3*e12*e34*k12^2*k13 + 26*e34*ek11*ek22*k13^2 - 26*e14*ek22*ek31*k13^2 - 6*e24*ek11*ek32*k13^2 - 44*e14*ek21*ek32*k13^2 + 27*e14*ek22*ek32*k13^2 + 35*e14*ek23*ek32*k13^2 + 26*e14*ek22*ek33*k13^2 + 38*e12*ek32*ek41*k13^2 - 8*e23*ek11*ek42*k13^2 - 3*e13*ek21*ek42*k13^2 - 24*e13*ek22*ek42*k13^2 - 3*e13*ek23*ek42*k13^2 + 14*e12*ek31*ek42*k13^2 - 12*e12*ek32*ek42*k13^2 - 8*e12*ek33*ek42*k13^2 - 38*e12*ek32*ek43*k13^2 + 20*e14*e23*k12*k13^2 + 3*e13*e24*k12*k13^2 - 23*e12*e34*k12*k13^2 + 6*ek11*ek23*ek31*ek41*k22 - 6*ek11*ek23*ek32*ek41*k22 - 11*ek11*ek22*ek33*ek41*k22 + 54*ek11*ek23*ek33*ek41*k22 + 15*ek11*ek23*ek31*ek42*k22 + 11*ek11*ek23*ek32*ek42*k22 - 22*ek11*ek22*ek33*ek42*k22 + 12*ek11*ek23*ek33*ek42*k22 + 3*ek11*ek21*ek31*ek43*k22 + 5*ek11*ek22*ek31*ek43*k22 - 9*ek11*ek23*ek31*ek43*k22 + 3*ek11*ek21*ek32*ek43*k22 + 11*ek11*ek22*ek32*ek43*k22 + ek11*ek23*ek32*ek43*k22 - 18*ek11*ek21*ek33*ek43*k22 + 11*ek11*ek22*ek33*ek43*k22 - 6*e34*ek11*ek23*k11*k22 - 22*e14*ek23*ek31*k11*k22 + 19*e14*ek23*ek32*k11*k22 + 13*e24*ek11*ek33*k11*k22 - 13*e14*ek21*ek33*k11*k22 + 13*e14*ek22*ek33*k11*k22 - 42*e14*ek23*ek33*k11*k22 + 22*e13*ek23*ek41*k11*k22 - 16*e13*ek23*ek42*k11*k22 - 7*e23*ek11*ek43*k11*k22 + 7*e13*ek21*ek43*k11*k22 - 7*e13*ek22*ek43*k11*k22 + 15*e13*ek23*ek43*k11*k22 - 3*e12*ek31*ek43*k11*k22 - 3*e12*ek32*ek43*k11*k22 + 24*e12*ek33*ek43*k11*k22 - 18*e34*ek11*ek23*k12*k22 - 54*e14*ek23*ek31*k12*k22 + 16*e14*ek23*ek32*k12*k22 + 39*e24*ek11*ek33*k12*k22 - 39*e14*ek21*ek33*k12*k22 + 13*e14*ek22*ek33*k12*k22 - 3*e14*ek23*ek33*k12*k22 + 54*e13*ek23*ek41*k12*k22 - 23*e13*ek23*ek42*k12*k22 + 13*e12*ek33*ek42*k12*k22 - 21*e23*ek11*ek43*k12*k22 + 15*e13*ek21*ek43*k12*k22 - 23*e13*ek22*ek43*k12*k22 + 23*e13*ek23*ek43*k12*k22 + 6*e12*ek31*ek43*k12*k22 + 16*e12*ek32*ek43*k12*k22 - 26*e12*ek33*ek43*k12*k22 + 3*e34*ek11*ek21*k13*k22 + 6*e34*ek11*ek22*k13*k22 - 24*e34*ek11*ek23*k13*k22 - 18*e24*ek11*ek31*k13*k22 + 18*e14*ek21*ek31*k13*k22 + 5*e14*ek22*ek31*k13*k22 + 21*e14*ek23*ek31*k13*k22 + 4*e24*ek11*ek32*k13*k22 - 7*e14*ek21*ek32*k13*k22 - 17*e14*ek22*ek32*k13*k22 + 6*e14*ek23*ek32*k13*k22 - 24*e24*ek11*ek33*k13*k22 + 30*e14*ek21*ek33*k13*k22 - 6*e14*ek22*ek33*k13*k22 + 3*e14*ek23*ek33*k13*k22 + 6*e23*ek11*ek41*k13*k22 - 15*e13*ek21*ek41*k13*k22 - 5*e13*ek22*ek41*k13*k22 - 18*e13*ek23*ek41*k13*k22 + 6*e12*ek31*ek41*k13*k22 + 3*e12*ek32*ek41*k13*k22 - 27*e12*ek33*ek41*k13*k22 - 10*e23*ek11*ek42*k13*k22 + 16*e13*ek21*ek42*k13*k22 + 34*e13*ek22*ek42*k13*k22 - 10*e13*ek23*ek42*k13*k22 - 6*e12*ek31*ek42*k13*k22 - 17*e12*ek32*ek42*k13*k22 + 4*e12*ek33*ek42*k13*k22 + 33*e23*ek11*ek43*k13*k22 - 18*e13*ek21*ek43*k13*k22 + 5*e13*ek22*ek43*k13*k22 - 15*e13*ek23*ek43*k13*k22 - 9*e12*ek31*ek43*k13*k22 - 5*e12*ek32*ek43*k13*k22 + 6*e12*ek33*ek43*k13*k22 + 10*e14*e23*k11*k13*k22 - 7*e13*e24*k11*k13*k22 - 3*e12*e34*k11*k13*k22 + 30*e14*e23*k12*k13*k22 - 30*e13*e24*k12*k13*k22 - 27*e14*e23*k13^2*k22 + 24*e13*e24*k13^2*k22 + 15*e12*e34*k13^2*k22 - 13*e34*ek11*ek23*k22^2 - 16*e14*ek23*ek31*k22^2 + 26*e24*ek11*ek33*k22^2 - 13*e14*ek21*ek33*k22^2 + 23*e13*ek23*ek41*k22^2 - 13*e12*ek33*ek41*k22^2 - 13*e23*ek11*ek43*k22^2 + 23*e13*ek21*ek43*k22^2 - 16*e12*ek31*ek43*k22^2 + 10*e14*e23*k13*k22^2 - 20*e13*e24*k13*k22^2 + 10*e12*e34*k13*k22^2 + 6*ek11*ek23*ek31*ek41*k23 + 6*ek11*ek21*ek32*ek41*k23 - 30*ek11*ek23*ek32*ek41*k23 - 60*ek11*ek22*ek33*ek41*k23 + 3*ek11*ek21*ek31*ek42*k23 + 6*ek11*ek22*ek31*ek42*k23 + 27*ek11*ek23*ek31*ek42*k23 - 6*ek11*ek21*ek32*ek42*k23 - 22*ek11*ek23*ek32*ek42*k23 + 3*ek11*ek21*ek33*ek42*k23 - 2*ek11*ek22*ek33*ek42*k23 + 3*ek11*ek21*ek31*ek43*k23 + 3*ek11*ek22*ek31*ek43*k23 - 6*ek11*ek23*ek31*ek43*k23 + 27*ek11*ek21*ek32*ek43*k23 - 24*ek11*ek22*ek32*ek43*k23 + 22*ek11*ek23*ek32*ek43*k23 + 6*ek11*ek21*ek33*ek43*k23 - 22*ek11*ek22*ek33*ek43*k23 - 17*e34*ek11*ek21*k11*k23 + 6*e34*ek11*ek22*k11*k23 + 5*e34*ek11*ek23*k11*k23 - 17*e24*ek11*ek31*k11*k23 + 34*e14*ek21*ek31*k11*k23 + 4*e14*ek22*ek31*k11*k23 - 5*e14*ek23*ek31*k11*k23 + 5*e24*ek11*ek32*k11*k23 - 5*e14*ek21*ek32*k11*k23 - 18*e14*ek22*ek32*k11*k23 + 30*e14*ek23*ek32*k11*k23 + 6*e24*ek11*ek33*k11*k23 + 4*e14*ek21*ek33*k11*k23 + 48*e14*ek22*ek33*k11*k23 - 18*e14*ek23*ek33*k11*k23 + 34*e23*ek11*ek41*k11*k23 - 17*e13*ek21*ek41*k11*k23 - 10*e13*ek22*ek41*k11*k23 - 6*e13*ek23*ek41*k11*k23 - 17*e12*ek31*ek41*k11*k23 - 6*e12*ek32*ek41*k11*k23 - 10*e12*ek33*ek41*k11*k23 - 5*e23*ek11*ek42*k11*k23 - e13*ek21*ek42*k11*k23 + 6*e13*ek22*ek42*k11*k23 - 27*e13*ek23*ek42*k11*k23 + 3*e12*ek31*ek42*k11*k23 + 6*e12*ek32*ek42*k11*k23 - 9*e12*ek33*ek42*k11*k23 - 5*e23*ek11*ek43*k11*k23 + 3*e13*ek21*ek43*k11*k23 - 9*e13*ek22*ek43*k11*k23 + 6*e13*ek23*ek43*k11*k23 - e12*ek31*ek43*k11*k23 - 27*e12*ek32*ek43*k11*k23 + 6*e12*ek33*ek43*k11*k23 - 20*e14*e23*k11^2*k23 + 10*e13*e24*k11^2*k23 + 10*e12*e34*k11^2*k23 - 6*e34*ek11*ek21*k12*k23 + 9*e34*ek11*ek22*k12*k23 + 15*e34*ek11*ek23*k12*k23 - 49*e24*ek11*ek31*k12*k23 + 52*e14*ek21*ek31*k12*k23 + 23*e14*ek22*ek31*k12*k23 - 36*e14*ek23*ek31*k12*k23 - 8*e24*ek11*ek32*k12*k23 + 20*e14*ek21*ek32*k12*k23 - 12*e14*ek22*ek32*k12*k23 + 9*e14*ek23*ek32*k12*k23 + 36*e24*ek11*ek33*k12*k23 - 21*e14*ek21*ek33*k12*k23 - 3*e14*ek22*ek33*k12*k23 - 6*e14*ek23*ek33*k12*k23 + 40*e23*ek11*ek41*k12*k23 - 40*e13*ek21*ek41*k12*k23 - 26*e13*ek22*ek41*k12*k23 + 18*e13*ek23*ek41*k12*k23 + 3*e12*ek31*ek41*k12*k23 - 6*e12*ek32*ek41*k12*k23 + 18*e12*ek33*ek41*k12*k23 + 5*e23*ek11*ek42*k12*k23 - 8*e13*ek21*ek42*k12*k23 + 12*e13*ek22*ek42*k12*k23 + 2*e13*ek23*ek42*k12*k23 - 3*e12*ek31*ek42*k12*k23 - 12*e12*ek32*ek42*k12*k23 + 7*e12*ek33*ek42*k12*k23 - 24*e23*ek11*ek43*k12*k23 + 6*e13*ek21*ek43*k12*k23 + 32*e13*ek22*ek43*k12*k23 - 40*e13*ek23*ek43*k12*k23 + 12*e12*ek31*ek43*k12*k23 - 23*e12*ek32*ek43*k12*k23 + 40*e12*ek33*ek43*k12*k23 - 30*e14*e23*k11*k12*k23 + 30*e13*e24*k11*k12*k23 - 23*e14*e23*k12^2*k23 + 20*e13*e24*k12^2*k23 + 3*e12*e34*k12^2*k23 - 49*e34*ek11*ek21*k13*k23 + 36*e34*ek11*ek22*k13*k23 - 8*e34*ek11*ek23*k13*k23 - 6*e24*ek11*ek31*k13*k23 + 52*e14*ek21*ek31*k13*k23 - 21*e14*ek22*ek31*k13*k23 + 20*e14*ek23*ek31*k13*k23 + 15*e24*ek11*ek32*k13*k23 - 36*e14*ek21*ek32*k13*k23 + 6*e14*ek22*ek32*k13*k23 - 15*e14*ek23*ek32*k13*k23 + 9*e24*ek11*ek33*k13*k23 + 23*e14*ek21*ek33*k13*k23 + 9*e14*ek22*ek33*k13*k23 - 12*e14*ek23*ek33*k13*k23 + 40*e23*ek11*ek41*k13*k23 + 3*e13*ek21*ek41*k13*k23 + 18*e13*ek22*ek41*k13*k23 - 6*e13*ek23*ek41*k13*k23 - 40*e12*ek31*ek41*k13*k23 + 18*e12*ek32*ek41*k13*k23 - 26*e12*ek33*ek41*k13*k23 - 24*e23*ek11*ek42*k13*k23 + 12*e13*ek21*ek42*k13*k23 - 40*e13*ek22*ek42*k13*k23 + 35*e13*ek23*ek42*k13*k23 + 6*e12*ek31*ek42*k13*k23 + 40*e12*ek32*ek42*k13*k23 - 26*e12*ek33*ek42*k13*k23 + 5*e23*ek11*ek43*k13*k23 - 3*e13*ek21*ek43*k13*k23 + 5*e13*ek22*ek43*k13*k23 + 12*e13*ek23*ek43*k13*k23 - 8*e12*ek31*ek43*k13*k23 - 8*e12*ek32*ek43*k13*k23 - 30*e14*e23*k11*k13*k23 + 30*e12*e34*k11*k13*k23 + 48*e14*e23*k12*k13*k23 - 36*e13*e24*k12*k13*k23 - 36*e12*e34*k12*k13*k23 - 23*e14*e23*k13^2*k23 + 3*e13*e24*k13^2*k23 + 20*e12*e34*k13^2*k23 + 3*e34*ek11*ek21*k22*k23 + 13*e34*ek11*ek22*k22*k23 + 15*e34*ek11*ek23*k22*k23 - 35*e24*ek11*ek31*k22*k23 + 26*e14*ek21*ek31*k22*k23 + 16*e14*ek22*ek31*k22*k23 - 12*e14*ek23*ek31*k22*k23 - 26*e24*ek11*ek32*k22*k23 + 13*e14*ek21*ek32*k22*k23 - 27*e24*ek11*ek33*k22*k23 + 12*e14*ek21*ek33*k22*k23 + 26*e23*ek11*ek41*k22*k23 - 23*e13*ek21*ek41*k22*k23 - 23*e13*ek22*ek41*k22*k23 - 15*e13*ek23*ek41*k22*k23 + 3*e12*ek31*ek41*k22*k23 + 13*e12*ek32*ek41*k22*k23 + 15*e12*ek33*ek41*k22*k23 + 13*e23*ek11*ek42*k22*k23 - 23*e13*ek21*ek42*k22*k23 + 16*e12*ek31*ek42*k22*k23 + 12*e23*ek11*ek43*k22*k23 - 60*e13*ek21*ek43*k22*k23 + 54*e12*ek31*ek43*k22*k23 - 7*e14*e23*k11*k22*k23 + 10*e13*e24*k11*k22*k23 - 3*e12*e34*k11*k22*k23 - 10*e14*e23*k12*k22*k23 + 20*e13*e24*k12*k22*k23 - 10*e12*e34*k12*k22*k23 - 6*e14*e23*k13*k22*k23 + 24*e13*e24*k13*k22*k23 - 18*e12*e34*k13*k22*k23 - 21*e34*ek11*ek21*k23^2 - 2*e34*ek11*ek22*k23^2 - 26*e34*ek11*ek23*k23^2 - 21*e24*ek11*ek31*k23^2 + 24*e14*ek21*ek31*k23^2 + 6*e14*ek22*ek31*k23^2 + 12*e14*ek23*ek31*k23^2 + 26*e24*ek11*ek32*k23^2 - 12*e14*ek21*ek32*k23^2 + 26*e24*ek11*ek33*k23^2 - 6*e14*ek21*ek33*k23^2 + 30*e23*ek11*ek41*k23^2 - 12*e13*ek21*ek41*k23^2 + 8*e13*ek22*ek41*k23^2 + 14*e13*ek23*ek41*k23^2 - 12*e12*ek31*ek41*k23^2 - 14*e12*ek32*ek41*k23^2 - 8*e12*ek33*ek41*k23^2 + 38*e13*ek21*ek42*k23^2 - 38*e12*ek31*ek42*k23^2 + 38*e13*ek21*ek43*k23^2 - 38*e12*ek31*ek43*k23^2 - 30*e14*e23*k11*k23^2 + 21*e13*e24*k11*k23^2 + 21*e12*e34*k11*k23^2 + 3*e14*e23*k12*k23^2 - 14*e13*e24*k12*k23^2 + 11*e12*e34*k12*k23^2 + 3*e14*e23*k13*k23^2 - 23*e13*e24*k13*k23^2 + 20*e12*e34*k13*k23^2 + (22*e12*ek32*ek41*k11 - 3*e13*ek21*ek42*k11 + 24*e13*ek22*ek42*k11 - 3*e13*ek23*ek42*k11 + 7*e12*ek31*ek42*k11 + 15*e12*ek32*ek42*k11 - 7*e12*ek33*ek42*k11 - 16*e12*ek32*ek43*k11 + 6*e13*ek21*ek41*k12 - 27*e13*ek22*ek41*k12 + 3*e13*ek23*ek41*k12 - 15*e12*ek31*ek41*k12 - 18*e12*ek32*ek41*k12 - 5*e12*ek33*ek41*k12 - 9*e13*ek21*ek42*k12 - 12*e13*ek22*ek42*k12 - e13*ek23*ek42*k12 - 18*e12*ek31*ek42*k12 + 3*e12*ek32*ek42*k12 - 5*e12*ek33*ek42*k12 - 6*e13*ek21*ek43*k12 - 10*e13*ek22*ek43*k12 + 11*e13*ek23*ek43*k12 + 16*e12*ek31*ek43*k12 + 16*e12*ek32*ek43*k12 - 3*e13*e24*k11*k12 - 7*e12*e34*k11*k12 + 15*e13*e24*k12^2 + 24*e12*e34*k12^2 + 54*e12*ek32*ek41*k13 + 6*e13*ek21*ek42*k13 + 26*e13*ek22*ek42*k13 - 22*e13*ek23*ek42*k13 + 15*e12*ek31*ek42*k13 - 23*e12*ek32*ek42*k13 + 15*e12*ek33*ek42*k13 - e13*ek22*ek43*k13 - 15*e12*ek32*ek43*k13 - 30*e12*e34*k12*k13 + 21*e13*ek21*ek41*k22 + 7*e13*ek22*ek41*k22 + 7*e13*ek23*ek41*k22 + 21*e12*ek31*ek41*k22 - e12*ek32*ek41*k22 - 7*e12*ek33*ek41*k22 + 22*e13*ek21*ek42*k22 - 16*e12*ek31*ek42*k22 + 22*e13*ek21*ek43*k22 - 16*e12*ek31*ek43*k22 - 24*e13*e24*k11*k22 - 24*e12*e34*k11*k22 - 10*e13*e24*k12*k22 + 7*e12*e34*k12*k22 - 7*e13*e24*k13*k22 + 10*e12*e34*k13*k22 + (e12*(15*(ek32 - ek33)*ek41 + ek31*(-23*ek41 + 54*ek42 + 15*ek43) + 10*e34*(k11 - 3*k12)) + e13*(-((21*ek22 + ek23)*ek41) + ek21*(3*ek41 - 60*ek42 - 22*ek43) + e24*(-3*k11 + 30*k12 + 4*k13)))*k23 + e14*(19*ek23*ek32*k11 - 7*ek23*ek31*k12 - 11*ek23*ek33*k12 + 10*e23*k11*k12 - 27*e23*k12^2 + 22*ek23*ek32*k13 + 30*e23*k12*k13 + 6*ek23*ek31*k22 + 36*e23*k11*k22 + 3*e23*k12*k22 - 3*e23*k13*k22 + ek22*(3*ek32*(-14*k11 - 3*k12 + k13) + ek33*(13*k11 + 6*k12 + k13) + ek31*(-13*k11 + 30*k12 - 39*k13 + 6*k22 - 18*k23)) + (ek23*ek31 - e23*(7*k11 + 4*k13))*k23 + ek21*(ek32*(-22*k11 + 21*k12 - 54*k13 + 12*k23) + 2*ek31*(9*k12 - 9*k22 + 13*k23) + ek33*(5*k12 - 6*k22 + 22*k23))) + ek11*(-6*ek23*ek32*ek41 + 3*ek23*ek31*ek42 + 11*ek23*ek32*ek42 - ek23*ek33*ek42 + ek23*ek32*ek43 - 6*e24*ek32*k11 - 7*e23*ek42*k11 + 4*e34*ek23*k12 + 3*e24*ek31*k12 - 24*e24*ek32*k12 + 6*e24*ek33*k12 + 6*e23*ek41*k12 + 33*e23*ek42*k12 - 10*e23*ek43*k12 - 18*e24*ek32*k13 - 21*e23*ek42*k13 - 13*e34*ek23*k22 + 18*e24*ek31*k22 + e24*ek32*k22 + 13*e24*ek33*k22 - 48*e23*ek41*k22 - 12*e23*ek42*k22 + ek21*((3*ek31 + 5*ek33)*ek42 + 3*ek32*(2*ek41 - 3*ek42 + 5*ek43) + e34*(-18*k12 + 18*k22 - 35*k23)) + (e24*(3*ek31 - 39*ek32 - ek33) + e23*(26*ek41 + ek43))*k23 + ek22*(-18*ek31*ek42 - 11*ek33*(ek41 + ek42) + 6*ek32*(9*ek41 + 4*ek42) + e34*(13*k11 - 24*k12 + 39*k13 - 13*k22 + 39*k23))))*k33 + (ek11*(e24*ek32 - e23*ek42) + 15*e12*(ek32*ek41 - ek31*ek42) - e14*(ek22*ek31 + 22*ek21*ek32 - 4*e23*k12) + e13*(ek22*ek41 + 22*ek21*ek42 - 4*e24*k12))*k33^2 + ek13*(-21*ek23*ek32*ek41*k11 - 5*ek23*ek31*ek42*k11 - 3*ek23*ek32*ek42*k11 + 3*ek23*ek33*ek42*k11 - 9*ek23*ek32*ek43*k11 - 16*e24*ek32*k11^2 + 23*e23*ek42*k11^2 + 9*ek23*ek31*ek41*k12 + 3*ek23*ek33*ek41*k12 + 12*ek23*ek31*ek42*k12 + 3*ek23*ek32*ek42*k12 + 3*ek23*ek33*ek42*k12 - 9*ek23*ek31*ek43*k12 - 9*ek23*ek32*ek43*k12 + 26*e34*ek23*k11*k12 + 16*e24*ek31*k11*k12 - 54*e24*ek32*k11*k12 + 3*e24*ek33*k11*k12 - 23*e23*ek41*k11*k12 + 54*e23*ek42*k11*k12 - 23*e23*ek43*k11*k12 - 12*e34*ek23*k12^2 + 35*e24*ek31*k12^2 - 44*e24*ek32*k12^2 - 15*e24*ek33*k12^2 - 38*e23*ek41*k12^2 + 38*e23*ek42*k12^2 + 24*e23*ek43*k12^2 - 27*ek23*ek32*ek41*k13 - 7*ek23*ek31*ek42*k13 - 6*ek23*ek32*ek42*k13 + 6*ek23*ek33*ek42*k13 - 6*ek23*ek32*ek43*k13 + 12*e24*ek32*k11*k13 + 15*e23*ek42*k11*k13 + 52*e34*ek23*k12*k13 - 15*e24*ek31*k12*k13 + 24*e24*ek32*k12*k13 - 6*e24*ek33*k12*k13 - 8*e23*ek41*k12*k13 - 30*e23*ek42*k12*k13 - 40*e23*ek43*k12*k13 + 12*e24*ek32*k13^2 + 14*e23*ek42*k13^2 - 9*ek23*ek31*ek41*k22 - ek23*ek32*ek41*k22 + 3*ek23*ek33*ek41*k22 + 15*ek23*ek31*ek42*k22 - 9*ek23*ek31*ek43*k22 + 12*e34*ek23*k11*k22 + 19*e24*ek31*k11*k22 - 22*e24*ek32*k11*k22 + 30*e24*ek33*k11*k22 - 16*e23*ek41*k11*k22 + 22*e23*ek42*k11*k22 - 27*e23*ek43*k11*k22 - 26*e34*ek23*k12*k22 + 66*e24*ek31*k12*k22 - 44*e24*ek32*k12*k22 + 35*e24*ek33*k12*k22 - 60*e23*ek41*k12*k22 + 16*e23*ek42*k12*k22 - 3*e23*ek43*k12*k22 + 18*e34*ek23*k13*k22 - 24*e24*ek31*k13*k22 + 5*e24*ek32*k13*k22 - 18*e24*ek33*k13*k22 + 33*e23*ek41*k13*k22 + 6*e23*ek42*k13*k22 + 6*e23*ek43*k13*k22 + 44*e24*ek31*k22^2 - 16*e23*ek41*k22^2 - 6*ek23*ek31*ek41*k23 - 7*ek23*ek32*ek41*k23 - 6*ek23*ek33*ek41*k23 - 27*ek23*ek31*ek42*k23 + 6*ek23*ek31*ek43*k23 + 18*e34*ek23*k11*k23 - 15*e24*ek32*k11*k23 + 3*e24*ek33*k11*k23 + 16*e23*ek41*k11*k23 + 24*e23*ek42*k11*k23 - 15*e23*ek43*k11*k23 + 52*e34*ek23*k12*k23 + 20*e24*ek32*k12*k23 - 49*e24*ek33*k12*k23 - 24*e23*ek41*k12*k23 - 3*e23*ek42*k12*k23 + 3*e23*ek43*k12*k23 - 15*e24*ek31*k13*k23 + 20*e24*ek32*k13*k23 + 12*e24*ek33*k13*k23 + 35*e23*ek41*k13*k23 - 6*e23*ek42*k13*k23 - 12*e23*ek43*k13*k23 - 60*e24*ek31*k22*k23 + 35*e24*ek31*k23^2 - 3*e23*ek41*k23^2 + (10*ek23*(-(ek32*ek41) + ek31*ek42) + e23*(-11*ek43*k12 + ek42*(7*k11 + 3*k12 + k13) - ek41*(k12 + 3*k22 - 22*k23)) + e24*(11*ek33*k12 + ek32*(6*k11 - 7*k12 - k13) + ek31*(19*k22 - 22*k23)))*k33 + ek22*(-30*ek33*ek42*k11 - 13*e34*k11^2 + 33*ek33*ek41*k12 - 18*e34*k11*k12 - 6*e34*k12^2 - 39*e34*k11*k13 - 3*e34*k12*k13 - 26*e34*k13^2 - 5*ek33*ek41*k22 - 6*e34*k11*k22 + 16*e34*k12*k22 - 5*e34*k13*k22 + 7*ek33*ek41*k23 - 24*e34*k11*k23 - 35*e34*k12*k23 - 8*e34*k13*k23 + ek33*ek41*k33 - 13*e34*k11*k33 + 4*e34*k12*k33 + 3*ek32*(ek43*(11*k11 + 3*k12 - 2*k13) + 2*ek42*(k11 + 2*k12 - k13) + ek41*(5*k11 + 10*k12 - 11*k13 + 3*k22 + 2*k23 + k33)) + ek31*(ek43*(11*k11 - 9*k12 + 22*k13 + 9*k23 - k33) - 6*ek42*(k11 + 4*k12 - 4*k13 + 5*k22 - 4*k23 + k33) + ek41*(11*k11 + 9*k12 + 22*k13 + 9*k23 + 11*k33))) + ek21*(3*ek33*ek42*k11 - 6*ek33*ek41*k12 + 9*ek33*ek42*k12 + 6*ek33*ek43*k12 + 13*e34*k11*k12 + 12*e34*k12^2 - 6*ek33*ek42*k13 + 20*e34*k12*k13 - 27*ek33*ek41*k22 - 21*ek33*ek42*k22 + 6*ek33*ek43*k22 + 6*e34*k11*k22 + 12*e34*k12*k22 + 3*e34*k13*k22 - 16*e34*k22^2 - 3*ek33*ek41*k23 + 30*ek33*ek42*k23 - 7*e34*k11*k23 + 24*e34*k12*k23 - 26*e34*k13*k23 + 66*e34*k22*k23 - 44*e34*k23^2 - (15*ek33*ek42 + e34*(5*k12 + 22*k22))*k33 - ek31*(3*ek43*(2*k12 - 3*(k22 + k23)) + ek41*(6*k12 + 9*(k22 + k23)) + ek42*(14*k11 + 27*k12 + 7*k13 + 21*k22 + 12*k23 + 5*k33)) + 3*ek32*(3*ek41*(k11 + 2*k12 + k22 + 2*k23) + ek43*(3*k11 - 10*k12 + 6*k13 - 2*k22 + 5*k33) + ek42*(2*k13 + 3*(k22 - 2*k23 + k33))))) + ek12*(3*ek22*ek31*ek43*k11 + 3*ek22*ek32*ek43*k11 - 30*ek22*ek33*ek43*k11 - 13*e24*ek33*k11^2 + 23*e23*ek43*k11^2 - 6*ek22*ek31*ek43*k12 - 6*ek22*ek32*ek43*k12 - 39*e24*ek33*k11*k12 + 15*e23*ek43*k11*k12 - 26*e24*ek33*k12^2 + 14*e23*ek43*k12^2 - 6*ek22*ek31*ek41*k13 + 3*ek22*ek32*ek41*k13 + 33*ek22*ek33*ek41*k13 + 6*ek22*ek31*ek42*k13 + 6*ek22*ek33*ek42*k13 + 9*ek22*ek31*ek43*k13 + 3*ek22*ek32*ek43*k13 + 6*ek22*ek33*ek43*k13 + 3*e34*ek22*k11*k13 + 13*e24*ek31*k11*k13 + 26*e24*ek32*k11*k13 - 18*e24*ek33*k11*k13 - 23*e23*ek41*k11*k13 - 23*e23*ek42*k11*k13 + 54*e23*ek43*k11*k13 - 6*e34*ek22*k12*k13 + 20*e24*ek31*k12*k13 + 52*e24*ek32*k12*k13 - 3*e24*ek33*k12*k13 - 8*e23*ek41*k12*k13 - 40*e23*ek42*k12*k13 - 30*e23*ek43*k12*k13 - 15*e34*ek22*k13^2 + 12*e24*ek31*k13^2 - 12*e24*ek32*k13^2 - 6*e24*ek33*k13^2 - 38*e23*ek41*k13^2 + 24*e23*ek42*k13^2 + 38*e23*ek43*k13^2 + 11*ek22*ek33*ek41*k22 + 9*ek22*ek31*ek43*k22 - 13*e24*ek33*k11*k22 + 7*e23*ek43*k11*k22 - 26*e24*ek33*k12*k22 + 13*e23*ek43*k12*k22 - 17*e34*ek22*k13*k22 - 5*e24*ek31*k13*k22 + 34*e24*ek32*k13*k22 - 4*e24*ek33*k13*k22 - e23*ek41*k13*k22 - 17*e23*ek42*k13*k22 - 3*e23*ek43*k13*k22 - 3*ek22*ek31*ek41*k23 - 6*ek22*ek32*ek41*k23 - ek22*ek33*ek41*k23 + 12*ek22*ek31*ek42*k23 - 24*ek22*ek31*ek43*k23 + 3*e34*ek22*k11*k23 - 7*e24*ek31*k11*k23 + 18*e24*ek32*k11*k23 - 24*e24*ek33*k11*k23 + 16*e23*ek41*k11*k23 - 15*e23*ek42*k11*k23 + 24*e23*ek43*k11*k23 - 12*e34*ek22*k12*k23 - 26*e24*ek31*k12*k23 + 36*e24*ek32*k12*k23 - 4*e24*ek33*k12*k23 + 35*e23*ek41*k12*k23 - 12*e23*ek42*k12*k23 - 6*e23*ek43*k12*k23 + 37*e34*ek22*k13*k23 + 24*e24*ek31*k13*k23 - 46*e24*ek32*k13*k23 + 23*e24*ek33*k13*k23 - 24*e23*ek41*k13*k23 + 3*e23*ek42*k13*k23 - 3*e23*ek43*k13*k23 - 44*e24*ek31*k22*k23 + 16*e23*ek41*k22*k23 + 38*e24*ek31*k23^2 - 3*e23*ek41*k23^2 + (ek22*((-9*ek32 + 5*ek33)*ek41 - 3*ek31*(9*ek41 + 4*ek42 - 5*ek43) + e34*(30*k11 + 18*k12 - 35*k13)) + e24*(ek33*(-6*k11 + 5*k12 - 22*k13) + 2*ek32*(6*k11 - 3*k12 + 13*k13) + ek31*(6*k11 + 3*k12 + 12*k13 + 22*k22 - 54*k23)) + e23*(3*ek42*(-9*k11 + 2*k12 + k13) + 2*ek43*(11*k11 - 3*k12 + 11*k13) + ek41*(-16*k11 + 33*k12 - 60*k13 + 3*k22 + 6*k23)))*k33 + 22*(e24*ek31 - e23*ek41)*k33^2 + ek23*(15*ek33*ek41*k11 + 33*ek33*ek42*k11 + 6*ek33*ek43*k11 - 16*e34*k11^2 - 33*ek33*ek41*k12 - 6*ek33*ek42*k12 + 6*ek33*ek43*k12 + 12*e34*k11*k12 + 12*e34*k12^2 + 30*ek33*ek41*k13 - 3*ek33*ek42*k13 - 54*e34*k11*k13 + 24*e34*k12*k13 - 44*e34*k13^2 - 3*ek33*ek41*k22 + 6*e34*k11*k22 + 13*e34*k12*k22 + 7*e34*k13*k22 - 6*ek33*ek41*k23 - 15*e34*k11*k23 + 4*e34*k12*k23 - 26*e34*k13*k23 + (15*ek33*ek41 - e34*(22*k11 + 5*k12))*k33 + 3*ek31*(ek42*(3*k11 + 6*k12 - 10*k13 + 3*k22 + 2*k23) + ek43*(2*k12 - 3*k22 + 6*k23 - 5*k33) + 3*ek41*(k11 + 2*(k13 + k23) + k33)) - ek32*(3*ek43*(k11 + 2*k12 - 3*k13) + 3*ek42*(3*k11 + 2*k12 + k13) + ek41*(21*k11 + 27*k12 + 14*k22 - 13*k23 + 5*k33))) + ek21*(-5*ek32*ek43*k11 - 7*ek32*ek43*k12 + 9*ek32*ek41*k13 - 9*ek32*ek42*k13 + 12*ek32*ek43*k13 + 16*e34*k11*k13 - 15*e34*k12*k13 + 35*e34*k13^2 - 14*ek32*ek43*k22 - 6*ek32*ek41*k23 - 6*ek32*ek42*k23 + 39*ek32*ek43*k23 - 15*e34*k12*k23 + 16*e34*k22*k23 - 47*e34*k23^2 + ek33*(ek42*(11*k11 + 22*k12 - 9*k13 + 11*k22 + 3*k23) - 6*ek43*(k11 - 4*k12 + 4*k13 - k22 + 4*k23) + ek41*(11*k11 + 22*k12 + 9*k13 + 11*k22 + 9*k23)) - (3*ek32*(3*ek41 + ek42 + 7*ek43) + e34*(-19*k11 + 24*k12 - 66*k13 + 19*k22 - 66*k23))*k33 - ek31*(ek43*(14*k11 + 7*k12 + 27*k13 + 5*k22 + 12*k23 + 21*k33) + 3*ek42*(2*k13 - 3*(k23 + k33)) + ek41*(6*k13 + 9*(k23 + k33)))))))/6

M(8)4=(2*c4*c4T*(10*ek13*ek21*ek31*ek41 - 36*ek13*ek22*ek31*ek41 - 10*ek13*ek23*ek31*ek41 - 8*ek13*ek21*ek32*ek41 - 26*ek13*ek22*ek32*ek41 - 62*ek13*ek23*ek32*ek41 + 8*ek13*ek21*ek33*ek41 + 54*ek13*ek22*ek33*ek41 - 26*ek13*ek23*ek33*ek41 + 62*ek13*ek21*ek31*ek42 + 34*ek13*ek22*ek31*ek42 - 62*ek13*ek23*ek31*ek42 - 8*ek13*ek21*ek32*ek42 - 8*ek13*ek22*ek32*ek42 - 10*ek13*ek23*ek32*ek42 + 26*ek13*ek21*ek33*ek42 + 26*ek13*ek22*ek33*ek42 - 26*ek13*ek23*ek33*ek42 - 10*ek13*ek21*ek31*ek43 + 36*ek13*ek22*ek31*ek43 + 10*ek13*ek23*ek31*ek43 + 8*ek13*ek21*ek32*ek43 + 8*ek13*ek22*ek32*ek43 + 10*ek13*ek23*ek32*ek43 - 8*ek13*ek21*ek33*ek43 - 8*ek13*ek22*ek33*ek43 + 16*ek13*ek23*ek33*ek43 + 17*e34*ek13*ek21*k11 + 5*e34*ek13*ek22*k11 - 4*e34*ek13*ek23*k11 - 17*e24*ek13*ek31*k11 + 4*e14*ek21*ek31*k11 + 2*e14*ek22*ek31*k11 - 2*e14*ek23*ek31*k11 - 3*e24*ek13*ek32*k11 + 2*e14*ek21*ek32*k11 - 26*e14*ek22*ek32*k11 - 24*e14*ek23*ek32*k11 + 12*e24*ek13*ek33*k11 - 2*e14*ek21*ek33*k11 + 56*e14*ek22*ek33*k11 - 26*e14*ek23*ek33*k11 - 6*e23*ek13*ek41*k11 - 2*e13*ek21*ek41*k11 - 17*e13*ek22*ek41*k11 + e13*ek23*ek41*k11 - 2*e12*ek31*ek41*k11 - e12*ek32*ek41*k11 + 17*e12*ek33*ek41*k11 - 2*e23*ek13*ek42*k11 - 19*e13*ek21*ek42*k11 - 22*e13*ek22*ek42*k11 + 15*e13*ek23*ek42*k11 + 15*e12*ek31*ek42*k11 + 12*e12*ek32*ek42*k11 + 5*e12*ek33*ek42*k11 - 8*e23*ek13*ek43*k11 - 15*e13*ek21*ek43*k11 + 5*e13*ek22*ek43*k11 + 12*e13*ek23*ek43*k11 + 19*e12*ek31*ek43*k11 + 15*e12*ek32*ek43*k11 - 22*e12*ek33*ek43*k11 - 4*e14*e23*k11^2 - 6*e13*e24*k11^2 - 6*e12*e34*k11^2 + 4*e34*ek13*ek21*k12 - 4*e34*ek13*ek22*k12 + 12*e34*ek13*ek23*k12 - 14*e24*ek13*ek31*k12 + 4*e14*ek21*ek31*k12 + 4*e14*ek22*ek31*k12 - 12*e14*ek23*ek31*k12 - 12*e24*ek13*ek32*k12 - 28*e14*ek21*ek32*k12 - 40*e14*ek22*ek32*k12 - 14*e14*ek23*ek32*k12 - 24*e24*ek13*ek33*k12 + 4*e14*ek21*ek33*k12 + 58*e14*ek22*ek33*k12 - 24*e14*ek23*ek33*k12 - 8*e23*ek13*ek41*k12 - 22*e13*ek21*ek41*k12 - 16*e13*ek22*ek41*k12 + 16*e13*ek23*ek41*k12 + 36*e12*ek31*ek41*k12 + 42*e12*ek32*ek41*k12 + 52*e12*ek33*ek41*k12 + 16*e23*ek13*ek42*k12 - 8*e13*ek21*ek42*k12 + 4*e13*ek22*ek42*k12 - 8*e13*ek23*ek42*k12 + 42*e12*ek31*ek42*k12 + 36*e12*ek32*ek42*k12 + 52*e12*ek33*ek42*k12 - 6*e23*ek13*ek43*k12 - 8*e13*ek21*ek43*k12 - 6*e13*ek23*ek43*k12 - 16*e12*ek31*ek43*k12 - 16*e12*ek32*ek43*k12 - 24*e12*ek33*ek43*k12 - 8*e14*e23*k11*k12 + 40*e13*e24*k11*k12 - 64*e12*e34*k11*k12 + 12*e14*e23*k12^2 + 12*e13*e24*k12^2 - 92*e12*e34*k12^2 - 28*e34*ek13*ek21*k13 - 4*e34*ek13*ek22*k13 - 4*e34*ek13*ek23*k13 + 48*e24*ek13*ek31*k13 - 4*e14*ek21*ek31*k13 + 4*e14*ek22*ek31*k13 - 28*e14*ek23*ek31*k13 - 4*e24*ek13*ek32*k13 - 12*e14*ek21*ek32*k13 + 24*e14*ek22*ek32*k13 + 14*e14*ek23*ek32*k13 - 18*e24*ek13*ek33*k13 + 4*e14*ek21*ek33*k13 - 58*e14*ek22*ek33*k13 + 40*e14*ek23*ek33*k13 - 8*e23*ek13*ek41*k13 - 36*e13*ek21*ek41*k13 + 52*e13*ek22*ek41*k13 + 42*e13*ek23*ek41*k13 + 22*e12*ek31*ek41*k13 + 16*e12*ek32*ek41*k13 - 16*e12*ek33*ek41*k13 + 8*e23*ek13*ek42*k13 - 16*e13*ek21*ek42*k13 + 24*e13*ek22*ek42*k13 + 16*e13*ek23*ek42*k13 - 8*e12*ek31*ek42*k13 + 6*e12*ek32*ek42*k13 + 22*e23*ek13*ek43*k13 + 42*e13*ek21*ek43*k13 - 52*e13*ek22*ek43*k13 - 36*e13*ek23*ek43*k13 - 8*e12*ek31*ek43*k13 + 8*e12*ek32*ek43*k13 - 4*e12*ek33*ek43*k13 + 8*e14*e23*k11*k13 + 64*e13*e24*k11*k13 - 40*e12*e34*k11*k13 + 24*e14*e23*k12*k13 - 48*e13*e24*k12*k13 - 48*e12*e34*k12*k13 + 12*e14*e23*k13^2 - 92*e13*e24*k13^2 + 12*e12*e34*k13^2 - 3*e34*ek13*ek21*k22 + e34*ek13*ek22*k22 - 4*e34*ek13*ek23*k22 - 24*e24*ek13*ek31*k22 - 4*e14*ek21*ek31*k22 - e14*ek22*ek31*k22 - 3*e14*ek23*ek31*k22 - 2*e24*ek13*ek32*k22 - 17*e14*ek21*ek32*k22 - 2*e14*ek22*ek32*k22 - 17*e14*ek23*ek32*k22 - 26*e24*ek13*ek33*k22 + 5*e14*ek21*ek33*k22 - 15*e14*ek22*ek33*k22 + 12*e14*ek23*ek33*k22 + 15*e23*ek13*ek41*k22 - 8*e13*ek21*ek41*k22 - 2*e13*ek22*ek41*k22 - 2*e13*ek23*ek41*k22 + 12*e12*ek31*ek41*k22 + 15*e12*ek32*ek41*k22 + 5*e12*ek33*ek41*k22 + e23*ek13*ek42*k22 + 6*e13*ek21*ek42*k22 + 4*e13*ek22*ek42*k22 - 6*e13*ek23*ek42*k22 - e12*ek31*ek42*k22 - 2*e12*ek32*ek42*k22 + 17*e12*ek33*ek42*k22 + 12*e23*ek13*ek43*k22 - 2*e13*ek21*ek43*k22 + 2*e13*ek22*ek43*k22 - 8*e13*ek23*ek43*k22 + 15*e12*ek31*ek43*k22 + 19*e12*ek32*ek43*k22 - 22*e12*ek33*ek43*k22 + 24*e14*e23*k11*k22 + 24*e13*e24*k11*k22 - 28*e12*e34*k11*k22 + 40*e14*e23*k12*k22 - 8*e13*e24*k12*k22 - 64*e12*e34*k12*k22 - 16*e14*e23*k13*k22 - 40*e13*e24*k13*k22 - 16*e12*e34*k13*k22 - 6*e14*e23*k22^2 - 4*e13*e24*k22^2 - 6*e12*e34*k22^2 + 12*e34*ek13*ek21*k23 + 4*e34*ek13*ek22*k23 - 4*e34*ek13*ek23*k23 + 14*e24*ek13*ek31*k23 - 12*e14*ek21*ek31*k23 - 4*e14*ek22*ek31*k23 - 4*e14*ek23*ek31*k23 - 28*e24*ek13*ek32*k23 + 4*e14*ek21*ek32*k23 - 18*e14*ek22*ek32*k23 + 48*e14*ek23*ek32*k23 + 40*e24*ek13*ek33*k23 + 4*e14*ek21*ek33*k23 + 36*e14*ek22*ek33*k23 - 18*e14*ek23*ek33*k23 + 16*e23*ek13*ek41*k23 + 6*e13*ek21*ek41*k23 + 8*e13*ek23*ek41*k23 + 6*e12*ek31*ek41*k23 - 8*e12*ek32*ek41*k23 + 42*e23*ek13*ek42*k23 - 8*e13*ek21*ek42*k23 - 4*e13*ek22*ek42*k23 - 8*e13*ek23*ek42*k23 + 16*e12*ek31*ek42*k23 + 22*e12*ek32*ek42*k23 - 16*e12*ek33*ek42*k23 - 36*e23*ek13*ek43*k23 - 16*e13*ek21*ek43*k23 - 16*e13*ek22*ek43*k23 + 22*e13*ek23*ek43*k23 + 8*e12*ek31*ek43*k23 - 8*e12*ek32*ek43*k23 - 4*e12*ek33*ek43*k23 - 40*e14*e23*k11*k23 - 16*e13*e24*k11*k23 - 16*e12*e34*k11*k23 - 48*e14*e23*k12*k23 + 24*e13*e24*k12*k23 - 48*e12*e34*k12*k23 + 48*e14*e23*k13*k23 + 48*e13*e24*k13*k23 - 24*e12*e34*k13*k23 + 64*e14*e23*k22*k23 + 8*e13*e24*k22*k23 - 40*e12*e34*k22*k23 - 92*e14*e23*k23^2 + 12*e13*e24*k23^2 + 12*e12*e34*k23^2 - 2*e34*ek13*ek21*k33 - 2*e34*ek13*ek22*k33 + 4*e34*ek13*ek23*k33 - 17*e24*ek13*ek31*k33 - 4*e14*ek21*ek31*k33 - 5*e14*ek22*ek31*k33 + 17*e14*ek23*ek31*k33 + 17*e24*ek13*ek32*k33 + 3*e14*ek21*ek32*k33 + 12*e14*ek22*ek32*k33 - 17*e14*ek23*ek32*k33 - 2*e24*ek13*ek33*k33 + e14*ek21*ek33*k33 - 15*e14*ek22*ek33*k33 - 2*e14*ek23*ek33*k33 + 19*e23*ek13*ek41*k33 + 12*e13*ek21*ek41*k33 - 5*e13*ek22*ek41*k33 - 15*e13*ek23*ek41*k33 - 8*e12*ek31*ek41*k33 + 2*e12*ek32*ek41*k33 + 2*e12*ek33*ek41*k33 - 15*e23*ek13*ek42*k33 - 15*e13*ek21*ek42*k33 - 22*e13*ek22*ek42*k33 + 19*e13*ek23*ek42*k33 + 2*e12*ek31*ek42*k33 - 8*e12*ek32*ek42*k33 + 2*e12*ek33*ek42*k33 - 2*e23*ek13*ek43*k33 + e13*ek21*ek43*k33 + 17*e13*ek22*ek43*k33 - 2*e13*ek23*ek43*k33 - 6*e12*ek31*ek43*k33 - 6*e12*ek32*ek43*k33 + 4*e12*ek33*ek43*k33 + 24*e14*e23*k11*k33 - 28*e13*e24*k11*k33 + 24*e12*e34*k11*k33 + 16*e14*e23*k12*k33 + 16*e13*e24*k12*k33 + 40*e12*e34*k12*k33 - 40*e14*e23*k13*k33 + 64*e13*e24*k13*k33 + 8*e12*e34*k13*k33 - 28*e14*e23*k22*k33 + 24*e13*e24*k22*k33 + 24*e12*e34*k22*k33 + 64*e14*e23*k23*k33 - 40*e13*e24*k23*k33 + 8*e12*e34*k23*k33 - 6*e14*e23*k33^2 - 6*e13*e24*k33^2 - 4*e12*e34*k33^2 + ek11*(-8*ek23*ek31*ek41 + 34*ek23*ek32*ek41 + 26*ek23*ek33*ek41 - 26*ek23*ek31*ek42 - 36*ek23*ek32*ek42 + 54*ek23*ek33*ek42 + 8*ek23*ek31*ek43 + 36*ek23*ek32*ek43 - 8*ek23*ek33*ek43 + e34*ek23*k11 - 2*e24*ek31*k11 - e24*ek32*k11 - 15*e24*ek33*k11 + 4*e23*ek41*k11 - 2*e23*ek42*k11 + 2*e23*ek43*k11 - 4*e34*ek23*k12 - 40*e24*ek31*k12 + 4*e24*ek32*k12 + 58*e24*ek33*k12 + 4*e23*ek41*k12 - 16*e23*ek42*k12 + 4*e34*ek23*k13 - 18*e24*ek31*k13 - 4*e24*ek32*k13 + 36*e24*ek33*k13 - 4*e23*ek41*k13 - 16*e23*ek43*k13 + 5*e34*ek23*k22 - 26*e24*ek31*k22 + 2*e24*ek32*k22 + 56*e24*ek33*k22 - 22*e23*ek41*k22 - 17*e23*ek42*k22 + 5*e23*ek43*k22 - 4*e34*ek23*k23 + 24*e24*ek31*k23 + 4*e24*ek32*k23 - 58*e24*ek33*k23 + 24*e23*ek41*k23 + 52*e23*ek42*k23 - 52*e23*ek43*k23 - 2*e34*ek23*k33 + 12*e24*ek31*k33 - 5*e24*ek32*k33 - 15*e24*ek33*k33 - 22*e23*ek41*k33 - 5*e23*ek42*k33 + 17*e23*ek43*k33 + ek22*(-54*ek33*ek41 - 54*ek33*ek42 + ek32*(26*ek41 + 8*ek42 - 54*ek43) + ek31*(8*ek41 + 26*ek42 - 54*ek43) + 54*ek33*ek43 + 15*e34*k11 + 36*e34*k12 + 58*e34*k13 + 15*e34*k22 + 58*e34*k23 - 56*e34*k33) + 2*ek21*(-4*ek33*ek41 - 27*ek33*ek42 + ek31*(8*ek41 + 13*(ek42 - ek43)) + ek32*(4*ek41 + 4*ek42 - 13*ek43) + 13*ek33*ek43 - e34*k11 + 9*e34*k12 + 20*e34*k13 + 6*e34*k22 + 12*e34*k23 - 13*e34*k33)) - ek12*(8*ek23*ek31*ek41 - 62*ek23*ek32*ek41 - 26*ek23*ek33*ek41 + 8*ek23*ek31*ek42 - 10*ek23*ek32*ek42 - 8*ek23*ek33*ek42 - 8*ek23*ek31*ek43 + 10*ek23*ek32*ek43 + 8*ek23*ek33*ek43 + 3*e34*ek23*k11 + 17*e24*ek31*k11 + 4*e24*ek32*k11 - 5*e24*ek33*k11 - 6*e23*ek41*k11 + 8*e23*ek42*k11 + 2*e23*ek43*k11 - 4*e34*ek23*k12 + 28*e24*ek31*k12 - 4*e24*ek32*k12 - 4*e24*ek33*k12 + 8*e23*ek41*k12 + 22*e23*ek42*k12 + 8*e23*ek43*k12 - 12*e34*ek23*k13 - 4*e24*ek31*k13 + 12*e24*ek32*k13 - 4*e24*ek33*k13 + 8*e23*ek41*k13 - 6*e23*ek42*k13 + 16*e23*ek43*k13 - 17*e34*ek23*k22 - 2*e24*ek31*k22 - 4*e24*ek32*k22 + 2*e24*ek33*k22 + 19*e23*ek41*k22 + 2*e23*ek42*k22 + 15*e23*ek43*k22 + 28*e34*ek23*k23 + 12*e24*ek31*k23 + 4*e24*ek32*k23 - 4*e24*ek33*k23 + 16*e23*ek41*k23 + 36*e23*ek42*k23 - 42*e23*ek43*k23 + 2*e34*ek23*k33 - 3*e24*ek31*k33 + 4*e24*ek32*k33 - e24*ek33*k33 + 15*e23*ek41*k33 - 12*e23*ek42*k33 - e23*ek43*k33 + ek21*(36*ek33*ek41 + 36*ek33*ek42 + 2*ek31*(5*ek41 + 5*ek42 - 31*ek43) + 2*ek32*(5*ek41 + 5*ek42 - 31*ek43) + 34*ek33*ek43 - 17*e34*k11 - 48*e34*k12 + 14*e34*k13 - 17*e34*k22 + 14*e34*k23 - 24*e34*k33) - 2*ek22*(-27*ek33*ek41 - 4*ek33*ek42 + ek31*(4*ek41 + 4*ek42 - 13*ek43) + ek32*(13*ek41 + 8*ek42 - 13*ek43) + 13*ek33*ek43 + 6*e34*k11 + 9*e34*k12 + 12*e34*k13 - e34*k22 + 20*e34*k23 - 13*e34*k33))))/3 + (c4^2*(24*ek13*ek21*ek31*ek41 - 52*ek13*ek22*ek31*ek41 - 24*ek13*ek23*ek31*ek41 + 4*ek13*ek21*ek32*ek41 - 28*ek13*ek22*ek32*ek41 - 48*ek13*ek23*ek32*ek41 + 8*ek13*ek21*ek33*ek41 + 84*ek13*ek22*ek33*ek41 - 40*ek13*ek23*ek33*ek41 + 48*ek13*ek21*ek31*ek42 - 8*ek13*ek22*ek31*ek42 - 48*ek13*ek23*ek31*ek42 + 4*ek13*ek21*ek32*ek42 - 8*ek13*ek22*ek32*ek42 - 24*ek13*ek23*ek32*ek42 + 28*ek13*ek21*ek33*ek42 + 40*ek13*ek22*ek33*ek42 - 40*ek13*ek23*ek33*ek42 - 24*ek13*ek21*ek31*ek43 + 52*ek13*ek22*ek31*ek43 + 24*ek13*ek23*ek31*ek43 - 4*ek13*ek21*ek32*ek43 + 8*ek13*ek22*ek32*ek43 + 24*ek13*ek23*ek32*ek43 - 8*ek13*ek21*ek33*ek43 - 8*ek13*ek22*ek33*ek43 + 16*ek13*ek23*ek33*ek43 + 5*e34*ek13*ek21*k11 + 28*e34*ek13*ek22*k11 + 3*e34*ek13*ek23*k11 - 4*e24*ek13*ek31*k11 + 10*e14*ek21*ek31*k11 + 5*e14*ek22*ek31*k11 - 5*e14*ek23*ek31*k11 - 4*e24*ek13*ek32*k11 + 5*e14*ek21*ek32*k11 - 3*e14*ek22*ek32*k11 - 4*e14*ek23*ek32*k11 - 20*e24*ek13*ek33*k11 - 5*e14*ek21*ek33*k11 - 68*e14*ek22*ek33*k11 - 3*e14*ek23*ek33*k11 - 25*e23*ek13*ek41*k11 - 25*e13*ek21*ek41*k11 + 15*e13*ek22*ek41*k11 + 28*e13*ek23*ek41*k11 - 25*e12*ek31*ek41*k11 - 28*e12*ek32*ek41*k11 - 15*e12*ek33*ek41*k11 - 24*e23*ek13*ek42*k11 - 29*e13*ek21*ek42*k11 - 9*e13*ek22*ek42*k11 + 28*e13*ek23*ek42*k11 - 20*e12*ek31*ek42*k11 - 20*e12*ek32*ek42*k11 + 8*e12*ek33*ek42*k11 + 21*e23*ek13*ek43*k11 + 20*e13*ek21*ek43*k11 + 8*e13*ek22*ek43*k11 - 20*e13*ek23*ek43*k11 + 29*e12*ek31*ek43*k11 + 28*e12*ek32*ek43*k11 - 9*e12*ek33*ek43*k11 - 10*e14*e23*k11^2 + 25*e13*e24*k11^2 + 25*e12*e34*k11^2 - 2*e34*ek13*ek21*k12 + 22*e34*ek13*ek22*k12 + 12*e34*ek13*ek23*k12 + 10*e14*ek21*ek31*k12 + 8*e14*ek22*ek31*k12 - 10*e14*ek23*ek31*k12 - 10*e24*ek13*ek32*k12 - 8*e14*ek21*ek32*k12 - 8*e14*ek22*ek32*k12 - 30*e24*ek13*ek33*k12 + 54*e14*ek21*ek33*k12 - 40*e14*ek22*ek33*k12 - 30*e14*ek23*ek33*k12 + 2*e23*ek13*ek41*k12 + 16*e13*ek21*ek41*k12 + 4*e13*ek22*ek41*k12 + 12*e13*ek23*ek41*k12 - 42*e12*ek31*ek41*k12 - 40*e12*ek32*ek41*k12 - 78*e12*ek33*ek41*k12 + 12*e23*ek13*ek42*k12 + 20*e13*ek21*ek42*k12 + 34*e13*ek22*ek42*k12 + 2*e13*ek23*ek42*k12 - 40*e12*ek31*ek42*k12 - 42*e12*ek32*ek42*k12 - 78*e12*ek33*ek42*k12 - 6*e23*ek13*ek43*k12 - 28*e13*ek21*ek43*k12 + 18*e13*ek22*ek43*k12 - 6*e13*ek23*ek43*k12 + 50*e12*ek31*ek43*k12 + 50*e12*ek32*ek43*k12 + 60*e12*ek33*ek43*k12 - 20*e14*e23*k11*k12 + 10*e13*e24*k11*k12 + 90*e12*e34*k11*k12 + 80*e12*e34*k12^2 - 8*e34*ek13*ek21*k13 - 54*e34*ek13*ek22*k13 - 10*e34*ek13*ek23*k13 + 12*e24*ek13*ek31*k13 - 10*e14*ek21*ek31*k13 + 54*e14*ek22*ek31*k13 - 8*e14*ek23*ek31*k13 + 2*e24*ek13*ek32*k13 - 10*e14*ek21*ek32*k13 + 30*e14*ek22*ek32*k13 + 66*e24*ek13*ek33*k13 + 8*e14*ek21*ek33*k13 + 40*e14*ek22*ek33*k13 + 8*e14*ek23*ek33*k13 + 20*e23*ek13*ek41*k13 + 42*e13*ek21*ek41*k13 - 78*e13*ek22*ek41*k13 - 40*e13*ek23*ek41*k13 - 16*e12*ek31*ek41*k13 + 12*e12*ek32*ek41*k13 + 4*e12*ek33*ek41*k13 + 28*e23*ek13*ek42*k13 + 50*e13*ek21*ek42*k13 - 60*e13*ek22*ek42*k13 - 50*e13*ek23*ek42*k13 - 28*e12*ek31*ek42*k13 + 6*e12*ek32*ek42*k13 - 18*e12*ek33*ek42*k13 - 16*e23*ek13*ek43*k13 - 40*e13*ek21*ek43*k13 + 78*e13*ek22*ek43*k13 + 42*e13*ek23*ek43*k13 + 20*e12*ek31*ek43*k13 - 2*e12*ek32*ek43*k13 - 34*e12*ek33*ek43*k13 + 20*e14*e23*k11*k13 - 90*e13*e24*k11*k13 - 10*e12*e34*k11*k13 + 8*e14*e23*k12*k13 - 4*e13*e24*k12*k13 - 4*e12*e34*k12*k13 + 80*e13*e24*k13^2 - 4*e34*ek13*ek21*k22 - 3*e34*ek13*ek22*k22 + 3*e34*ek13*ek23*k22 - 4*e24*ek13*ek31*k22 + 3*e14*ek21*ek31*k22 + 3*e14*ek22*ek31*k22 - 4*e14*ek23*ek31*k22 - 5*e24*ek13*ek32*k22 - 5*e14*ek21*ek32*k22 - 25*e14*ek22*ek32*k22 - 4*e14*ek23*ek32*k22 - 3*e24*ek13*ek33*k22 + 28*e14*ek21*ek33*k22 + 40*e14*ek22*ek33*k22 - 20*e14*ek23*ek33*k22 + 28*e23*ek13*ek41*k22 + 21*e13*ek21*ek41*k22 + 9*e13*ek22*ek41*k22 - 24*e13*ek23*ek41*k22 - 20*e12*ek31*ek41*k22 - 20*e12*ek32*ek41*k22 + 8*e12*ek33*ek41*k22 + 28*e23*ek13*ek42*k22 + 25*e13*ek21*ek42*k22 + 34*e13*ek22*ek42*k22 - 25*e13*ek23*ek42*k22 - 28*e12*ek31*ek42*k22 - 25*e12*ek32*ek42*k22 - 15*e12*ek33*ek42*k22 - 20*e23*ek13*ek43*k22 - 24*e13*ek21*ek43*k22 - 9*e13*ek22*ek43*k22 + 21*e13*ek23*ek43*k22 + 28*e12*ek31*ek43*k22 + 29*e12*ek32*ek43*k22 - 9*e12*ek33*ek43*k22 + 40*e12*e34*k11*k22 + 10*e14*e23*k12*k22 - 20*e13*e24*k12*k22 + 90*e12*e34*k12*k22 - 6*e14*e23*k13*k22 + 12*e13*e24*k13*k22 - 6*e12*e34*k13*k22 + 25*e14*e23*k22^2 - 10*e13*e24*k22^2 + 25*e12*e34*k22^2 + 10*e34*ek13*ek21*k23 + 8*e34*ek13*ek22*k23 - 10*e34*ek13*ek23*k23 - 12*e14*ek21*ek31*k23 + 22*e14*ek22*ek31*k23 + 2*e14*ek23*ek31*k23 - 8*e24*ek13*ek32*k23 - 2*e14*ek21*ek32*k23 + 66*e14*ek22*ek32*k23 + 12*e14*ek23*ek32*k23 + 8*e24*ek13*ek33*k23 - 22*e14*ek21*ek33*k23 - 92*e14*ek22*ek33*k23 + 66*e14*ek23*ek33*k23 - 50*e23*ek13*ek41*k23 + 6*e13*ek21*ek41*k23 + 18*e13*ek22*ek41*k23 + 28*e13*ek23*ek41*k23 + 6*e12*ek31*ek41*k23 - 28*e12*ek32*ek41*k23 - 18*e12*ek33*ek41*k23 - 40*e23*ek13*ek42*k23 + 2*e13*ek21*ek42*k23 - 34*e13*ek22*ek42*k23 + 20*e13*ek23*ek42*k23 + 12*e12*ek31*ek42*k23 - 16*e12*ek32*ek42*k23 + 4*e12*ek33*ek42*k23 + 42*e23*ek13*ek43*k23 - 12*e13*ek21*ek43*k23 + 4*e13*ek22*ek43*k23 - 16*e13*ek23*ek43*k23 - 2*e12*ek31*ek43*k23 + 20*e12*ek32*ek43*k23 - 34*e12*ek33*ek43*k23 + 12*e14*e23*k11*k23 - 6*e13*e24*k11*k23 - 6*e12*e34*k11*k23 - 4*e14*e23*k12*k23 + 8*e13*e24*k12*k23 - 4*e12*e34*k12*k23 + 4*e14*e23*k13*k23 + 4*e13*e24*k13*k23 - 8*e12*e34*k13*k23 - 90*e14*e23*k22*k23 + 20*e13*e24*k22*k23 - 10*e12*e34*k22*k23 + 80*e14*e23*k23^2 - 5*e34*ek13*ek21*k33 - 5*e34*ek13*ek22*k33 + 10*e34*ek13*ek23*k33 - 4*e24*ek13*ek31*k33 + 3*e14*ek21*ek31*k33 - 28*e14*ek22*ek31*k33 + 5*e14*ek23*ek31*k33 + 5*e24*ek13*ek32*k33 + 4*e14*ek21*ek32*k33 - 20*e14*ek22*ek32*k33 - 4*e14*ek23*ek32*k33 - 25*e24*ek13*ek33*k33 - 3*e14*ek21*ek33*k33 + 40*e14*ek22*ek33*k33 - 25*e14*ek23*ek33*k33 + 29*e23*ek13*ek41*k33 - 20*e13*ek21*ek41*k33 - 8*e13*ek22*ek41*k33 + 20*e13*ek23*ek41*k33 + 21*e12*ek31*ek41*k33 + 24*e12*ek32*ek41*k33 - 9*e12*ek33*ek41*k33 + 20*e23*ek13*ek42*k33 - 28*e13*ek21*ek42*k33 - 9*e13*ek22*ek42*k33 + 29*e13*ek23*ek42*k33 + 24*e12*ek31*ek42*k33 + 21*e12*ek32*ek42*k33 - 9*e12*ek33*ek42*k33 - 25*e23*ek13*ek43*k33 + 28*e13*ek21*ek43*k33 - 15*e13*ek22*ek43*k33 - 25*e13*ek23*ek43*k33 - 25*e12*ek31*ek43*k33 - 25*e12*ek32*ek43*k33 + 34*e12*ek33*ek43*k33 + 40*e13*e24*k11*k33 + 6*e14*e23*k12*k33 + 6*e13*e24*k12*k33 - 12*e12*e34*k12*k33 - 10*e14*e23*k13*k33 - 90*e13*e24*k13*k33 + 20*e12*e34*k13*k33 + 40*e14*e23*k22*k33 - 90*e14*e23*k23*k33 - 10*e13*e24*k23*k33 + 20*e12*e34*k23*k33 + 25*e14*e23*k33^2 + 25*e13*e24*k33^2 - 10*e12*e34*k33^2 + ek12*(4*ek23*ek31*ek41 + 48*ek23*ek32*ek41 + 28*ek23*ek33*ek41 + 4*ek23*ek31*ek42 + 24*ek23*ek32*ek42 + 8*ek23*ek33*ek42 - 4*ek23*ek31*ek43 - 24*ek23*ek32*ek43 - 8*ek23*ek33*ek43 - 4*e34*ek23*k11 - 5*e24*ek31*k11 + 3*e24*ek32*k11 + 28*e24*ek33*k11 + 25*e23*ek41*k11 + 21*e23*ek42*k11 - 24*e23*ek43*k11 - 2*e34*ek23*k12 - 8*e24*ek31*k12 + 10*e24*ek32*k12 + 54*e24*ek33*k12 + 20*e23*ek41*k12 + 16*e23*ek42*k12 - 28*e23*ek43*k12 + 10*e34*ek23*k13 - 2*e24*ek31*k13 - 12*e24*ek32*k13 - 22*e24*ek33*k13 + 2*e23*ek41*k13 + 6*e23*ek42*k13 - 12*e23*ek43*k13 + 5*e34*ek23*k22 + 5*e24*ek31*k22 + 10*e24*ek32*k22 - 5*e24*ek33*k22 - 29*e23*ek41*k22 - 25*e23*ek42*k22 + 20*e23*ek43*k22 - 8*e34*ek23*k23 - 10*e24*ek31*k23 - 10*e24*ek32*k23 + 8*e24*ek33*k23 + 50*e23*ek41*k23 + 42*e23*ek42*k23 - 40*e23*ek43*k23 - 5*e34*ek23*k33 + 4*e24*ek31*k33 + 3*e24*ek32*k33 - 3*e24*ek33*k33 - 28*e23*ek41*k33 - 20*e23*ek42*k33 + 28*e23*ek43*k33 + ek22*(-84*ek33*ek41 - 8*ek33*ek42 + 4*ek31*(2*ek41 + 2*ek42 - 7*ek43) + 8*ek32*(5*ek41 + 2*ek42 - 5*ek43) + 40*ek33*ek43 - 20*e34*k11 - 66*e34*k12 + 30*e34*k13 - 25*e34*k22 + 8*e34*k23 - 3*e34*k33) - 4*ek21*(13*ek33*ek41 + 13*ek33*ek42 + 6*ek31*(ek41 + ek42 - 2*ek43) + 6*ek32*(ek41 + ek42 - 2*ek43) - 2*ek33*ek43 - e34*k11 - 3*e34*k12 - e34*k22 - e34*k33)) + ek11*(-8*ek23*ek31*ek41 - 8*ek23*ek32*ek41 + 40*ek23*ek33*ek41 - 28*ek23*ek31*ek42 - 52*ek23*ek32*ek42 + 84*ek23*ek33*ek42 + 8*ek23*ek31*ek43 + 52*ek23*ek32*ek43 - 8*ek23*ek33*ek43 - 3*e34*ek23*k11 - 25*e24*ek31*k11 + 3*e24*ek32*k11 + 40*e24*ek33*k11 + 34*e23*ek41*k11 + 9*e23*ek42*k11 - 9*e23*ek43*k11 + 22*e34*ek23*k12 - 8*e24*ek31*k12 + 8*e24*ek32*k12 - 40*e24*ek33*k12 + 34*e23*ek41*k12 + 4*e23*ek42*k12 + 18*e23*ek43*k12 + 8*e34*ek23*k13 + 66*e24*ek31*k13 + 22*e24*ek32*k13 - 92*e24*ek33*k13 - 34*e23*ek41*k13 + 18*e23*ek42*k13 + 4*e23*ek43*k13 + 28*e34*ek23*k22 - 3*e24*ek31*k22 + 5*e24*ek32*k22 - 68*e24*ek33*k22 - 9*e23*ek41*k22 + 15*e23*ek42*k22 + 8*e23*ek43*k22 - 54*e34*ek23*k23 + 30*e24*ek31*k23 + 54*e24*ek32*k23 + 40*e24*ek33*k23 - 60*e23*ek41*k23 - 78*e23*ek42*k23 + 78*e23*ek43*k23 - 5*e34*ek23*k33 - 20*e24*ek31*k33 - 28*e24*ek32*k33 + 40*e24*ek33*k33 - 9*e23*ek41*k33 - 8*e23*ek42*k33 - 15*e23*ek43*k33 + ek21*(-8*ek33*ek41 - 84*ek33*ek42 + 4*ek32*(2*ek41 + 2*ek42 - 7*ek43) + 8*ek31*(2*ek41 + 5*ek42 - 5*ek43) + 40*ek33*ek43 - 25*e34*k11 - 66*e34*k12 + 8*e34*k13 - 20*e34*k22 + 30*e34*k23 - 3*e34*k33) + 4*ek22*(58*ek33*ek41 + 58*ek33*ek42 + ek32*(10*ek41 + 2*ek42 - 21*ek43) + ek31*(2*ek41 + 10*ek42 - 21*ek43) - 58*ek33*ek43 - 10*e34*k11 - 23*e34*k12 - 10*e34*k13 - 10*e34*k22 - 10*e34*k23 + 17*e34*k33))))/3 - (2*c4T^2*(2*ek13*ek21*ek31*ek41 - 2*ek13*ek22*ek31*ek41 - 2*ek13*ek23*ek31*ek41 + 16*ek13*ek21*ek32*ek41 + 18*ek13*ek22*ek32*ek41 + 50*ek13*ek23*ek32*ek41 - 4*ek13*ek21*ek33*ek41 + 6*ek13*ek23*ek33*ek41 - 50*ek13*ek21*ek31*ek42 - 68*ek13*ek22*ek31*ek42 + 50*ek13*ek23*ek31*ek42 + 16*ek13*ek21*ek32*ek42 + 4*ek13*ek22*ek32*ek42 - 2*ek13*ek23*ek32*ek42 - 18*ek13*ek21*ek33*ek42 - 6*ek13*ek22*ek33*ek42 + 6*ek13*ek23*ek33*ek42 - 2*ek13*ek21*ek31*ek43 + 2*ek13*ek22*ek31*ek43 + 2*ek13*ek23*ek31*ek43 - 16*ek13*ek21*ek32*ek43 - 4*ek13*ek22*ek32*ek43 + 2*ek13*ek23*ek32*ek43 + 4*ek13*ek21*ek33*ek43 + 4*ek13*ek22*ek33*ek43 - 8*ek13*ek23*ek33*ek43 - 4*e34*ek13*ek21*k11 + e34*ek13*ek22*k11 - 8*e34*ek13*ek23*k11 - 15*e24*ek13*ek31*k11 - 8*e14*ek21*ek31*k11 - 4*e14*ek22*ek31*k11 + 4*e14*ek23*ek31*k11 + 8*e24*ek13*ek32*k11 - 4*e14*ek21*ek32*k11 + 11*e14*ek22*ek32*k11 + 38*e14*ek23*ek32*k11 - 3*e24*ek13*ek33*k11 + 4*e14*ek21*ek33*k11 + 4*e14*ek22*ek33*k11 + 11*e14*ek23*ek33*k11 + e23*ek13*ek41*k11 + 4*e13*ek21*ek41*k11 + 4*e13*ek22*ek41*k11 - 9*e13*ek23*ek41*k11 + 4*e12*ek31*ek41*k11 + 9*e12*ek32*ek41*k11 - 4*e12*ek33*ek41*k11 - 9*e23*ek13*ek42*k11 - 11*e13*ek21*ek42*k11 - 14*e13*ek22*ek42*k11 + 14*e13*ek23*ek42*k11 - 3*e12*ek32*ek42*k11 + e12*ek33*ek42*k11 + 5*e23*ek13*ek43*k11 + e13*ek22*ek43*k11 - 3*e13*ek23*ek43*k11 + 11*e12*ek31*ek43*k11 + 14*e12*ek32*ek43*k11 - 14*e12*ek33*ek43*k11 - 4*e14*e23*k11^2 - 6*e13*e24*k11^2 - 6*e12*e34*k11^2 + 2*e34*ek13*ek22*k12 - 8*e34*ek13*ek23*k12 + 34*e24*ek13*ek31*k12 - 8*e14*ek21*ek31*k12 - 6*e14*ek22*ek31*k12 + 12*e14*ek23*ek31*k12 + 12*e24*ek13*ek32*k12 + 12*e14*ek21*ek32*k12 + 18*e14*ek22*ek32*k12 + 34*e14*ek23*ek32*k12 + 10*e24*ek13*ek33*k12 - 2*e14*ek21*ek33*k12 + 2*e14*ek22*ek33*k12 + 10*e14*ek23*ek33*k12 + 2*e23*ek13*ek41*k12 + 12*e13*ek21*ek41*k12 + 12*e13*ek22*ek41*k12 - 20*e13*ek23*ek41*k12 - 10*e12*ek31*ek41*k12 - 6*e12*ek32*ek41*k12 + 12*e12*ek33*ek41*k12 - 20*e23*ek13*ek42*k12 + 6*e13*ek21*ek42*k12 + 4*e13*ek22*ek42*k12 + 2*e13*ek23*ek42*k12 - 6*e12*ek31*ek42*k12 - 10*e12*ek32*ek42*k12 + 12*e12*ek33*ek42*k12 + 4*e23*ek13*ek43*k12 - 4*e13*ek21*ek43*k12 - 4*e13*ek22*ek43*k12 + 4*e13*ek23*ek43*k12 + 74*e12*ek31*ek43*k12 + 74*e12*ek32*ek43*k12 - 92*e12*ek33*ek43*k12 - 8*e14*e23*k11*k12 - 5*e13*e24*k11*k12 - 19*e12*e34*k11*k12 - 18*e14*e23*k12^2 - 18*e13*e24*k12^2 - 32*e12*e34*k12^2 + 12*e34*ek13*ek21*k13 + 2*e34*ek13*ek22*k13 + 8*e34*ek13*ek23*k13 + 24*e24*ek13*ek31*k13 + 8*e14*ek21*ek31*k13 - 2*e14*ek22*ek31*k13 + 12*e14*ek23*ek31*k13 + 12*e14*ek21*ek32*k13 - 10*e14*ek22*ek32*k13 - 34*e14*ek23*ek32*k13 + 4*e24*ek13*ek33*k13 - 6*e14*ek21*ek33*k13 - 2*e14*ek22*ek33*k13 - 18*e14*ek23*ek33*k13 + 6*e23*ek13*ek41*k13 + 10*e13*ek21*ek41*k13 + 12*e13*ek22*ek41*k13 - 6*e13*ek23*ek41*k13 - 12*e12*ek31*ek41*k13 - 20*e12*ek32*ek41*k13 + 12*e12*ek33*ek41*k13 + 4*e23*ek13*ek42*k13 + 74*e13*ek21*ek42*k13 + 92*e13*ek22*ek42*k13 - 74*e13*ek23*ek42*k13 - 4*e12*ek31*ek42*k13 - 4*e12*ek32*ek42*k13 + 4*e12*ek33*ek42*k13 - 12*e23*ek13*ek43*k13 - 6*e13*ek21*ek43*k13 - 12*e13*ek22*ek43*k13 + 10*e13*ek23*ek43*k13 + 6*e12*ek31*ek43*k13 - 2*e12*ek32*ek43*k13 - 4*e12*ek33*ek43*k13 + 8*e14*e23*k11*k13 + 19*e13*e24*k11*k13 + 5*e12*e34*k11*k13 - 20*e14*e23*k12*k13 - 62*e13*e24*k12*k13 - 62*e12*e34*k12*k13 - 18*e14*e23*k13^2 - 32*e13*e24*k13^2 - 18*e12*e34*k13^2 + 8*e34*ek13*ek21*k22 + 5*e34*ek13*ek22*k22 - 8*e34*ek13*ek23*k22 + 38*e24*ek13*ek31*k22 - 8*e14*ek21*ek31*k22 - 5*e14*ek22*ek31*k22 + 8*e14*ek23*ek31*k22 + 4*e24*ek13*ek32*k22 + 4*e14*ek21*ek32*k22 + 4*e14*ek22*ek32*k22 - 15*e14*ek23*ek32*k22 + 11*e24*ek13*ek33*k22 + e14*ek21*ek33*k22 - 3*e14*ek23*ek33*k22 + 14*e23*ek13*ek41*k22 + 5*e13*ek21*ek41*k22 + 5*e13*ek22*ek41*k22 - 9*e13*ek23*ek41*k22 - 3*e12*ek31*ek41*k22 + e12*ek33*ek41*k22 - 9*e23*ek13*ek42*k22 - e13*ek21*ek42*k22 + 4*e13*ek22*ek42*k22 + e13*ek23*ek42*k22 + 9*e12*ek31*ek42*k22 + 4*e12*ek32*ek42*k22 - 4*e12*ek33*ek42*k22 - 3*e23*ek13*ek43*k22 - 9*e13*ek21*ek43*k22 - 5*e13*ek22*ek43*k22 + 5*e13*ek23*ek43*k22 + 14*e12*ek31*ek43*k22 + 11*e12*ek32*ek43*k22 - 14*e12*ek33*ek43*k22 + 9*e14*e23*k11*k22 + 9*e13*e24*k11*k22 + 2*e12*e34*k11*k22 - 5*e14*e23*k12*k22 - 8*e13*e24*k12*k22 - 19*e12*e34*k12*k22 - 23*e14*e23*k13*k22 - 62*e13*e24*k13*k22 - 23*e12*e34*k13*k22 - 6*e14*e23*k22^2 - 4*e13*e24*k22^2 - 6*e12*e34*k22^2 - 12*e34*ek13*ek21*k23 - 6*e34*ek13*ek22*k23 + 8*e34*ek13*ek23*k23 - 34*e24*ek13*ek31*k23 + 8*e14*ek21*ek31*k23 + 2*e14*ek22*ek31*k23 + 12*e24*ek13*ek32*k23 + 4*e14*ek22*ek32*k23 + 24*e14*ek23*ek32*k23 - 18*e24*ek13*ek33*k23 - 2*e14*ek21*ek33*k23 + 4*e14*ek23*ek33*k23 - 74*e23*ek13*ek41*k23 - 4*e13*ek21*ek41*k23 - 4*e13*ek22*ek41*k23 + 4*e13*ek23*ek41*k23 - 4*e12*ek31*ek41*k23 - 4*e12*ek32*ek41*k23 + 4*e12*ek33*ek41*k23 - 6*e23*ek13*ek42*k23 + 2*e13*ek21*ek42*k23 - 4*e13*ek22*ek42*k23 + 6*e13*ek23*ek42*k23 - 20*e12*ek31*ek42*k23 - 12*e12*ek32*ek42*k23 + 12*e12*ek33*ek42*k23 + 10*e23*ek13*ek43*k23 + 20*e13*ek21*ek43*k23 + 12*e13*ek22*ek43*k23 - 12*e13*ek23*ek43*k23 - 2*e12*ek31*ek43*k23 + 6*e12*ek32*ek43*k23 - 4*e12*ek33*ek43*k23 - 62*e14*e23*k11*k23 - 23*e13*e24*k11*k23 - 23*e12*e34*k11*k23 - 62*e14*e23*k12*k23 - 20*e13*e24*k12*k23 - 62*e12*e34*k12*k23 + 62*e14*e23*k13*k23 + 62*e13*e24*k13*k23 + 20*e12*e34*k13*k23 + 19*e14*e23*k22*k23 + 8*e13*e24*k22*k23 + 5*e12*e34*k22*k23 - 32*e14*e23*k23^2 - 18*e13*e24*k23^2 - 18*e12*e34*k23^2 + 4*e34*ek13*ek21*k33 + 4*e34*ek13*ek22*k33 - 8*e34*ek13*ek23*k33 - 15*e24*ek13*ek31*k33 - 8*e14*ek21*ek31*k33 - e14*ek22*ek31*k33 - 4*e14*ek23*ek31*k33 - 4*e24*ek13*ek32*k33 - 8*e14*ek21*ek32*k33 - 3*e14*ek22*ek32*k33 - 15*e14*ek23*ek32*k33 + 4*e24*ek13*ek33*k33 + 5*e14*ek21*ek33*k33 + 4*e14*ek23*ek33*k33 + 11*e23*ek13*ek41*k33 - 3*e13*ek21*ek41*k33 - e13*ek22*ek41*k33 + 5*e12*ek31*ek41*k33 + 9*e12*ek32*ek41*k33 - 5*e12*ek33*ek41*k33 - 14*e13*ek21*ek42*k33 - 14*e13*ek22*ek42*k33 + 11*e13*ek23*ek42*k33 + 9*e12*ek31*ek42*k33 + 5*e12*ek32*ek42*k33 - 5*e12*ek33*ek42*k33 + 4*e23*ek13*ek43*k33 - 9*e13*ek21*ek43*k33 - 4*e13*ek22*ek43*k33 + 4*e13*ek23*ek43*k33 + e12*ek31*ek43*k33 + e12*ek32*ek43*k33 + 4*e12*ek33*ek43*k33 + 9*e14*e23*k11*k33 + 2*e13*e24*k11*k33 + 9*e12*e34*k11*k33 + 23*e14*e23*k12*k33 + 23*e13*e24*k12*k33 + 62*e12*e34*k12*k33 + 5*e14*e23*k13*k33 + 19*e13*e24*k13*k33 + 8*e12*e34*k13*k33 + 2*e14*e23*k22*k33 + 9*e13*e24*k22*k33 + 9*e12*e34*k22*k33 + 19*e14*e23*k23*k33 + 5*e13*e24*k23*k33 + 8*e12*e34*k23*k33 - 6*e14*e23*k33^2 - 6*e13*e24*k33^2 - 4*e12*e34*k33^2 - ek11*(-4*ek23*ek31*ek41 + 68*ek23*ek32*ek41 + 6*ek23*ek33*ek41 - 18*ek23*ek31*ek42 + 2*ek23*ek32*ek42 + 4*ek23*ek31*ek43 - 2*ek23*ek32*ek43 - 4*ek23*ek33*ek43 - 5*e34*ek23*k11 - 4*e24*ek31*k11 + 5*e24*ek32*k11 - 4*e23*ek41*k11 - 5*e23*ek42*k11 + 5*e23*ek43*k11 - 2*e34*ek23*k12 - 18*e24*ek31*k12 + 6*e24*ek32*k12 - 2*e24*ek33*k12 - 4*e23*ek41*k12 - 12*e23*ek42*k12 + 4*e23*ek43*k12 + 6*e34*ek23*k13 - 4*e24*ek31*k13 - 2*e24*ek32*k13 + 4*e23*ek41*k13 + 4*e23*ek42*k13 - 12*e23*ek43*k13 - e34*ek23*k22 - 11*e24*ek31*k22 + 4*e24*ek32*k22 - 4*e24*ek33*k22 + 14*e23*ek41*k22 - 4*e23*ek42*k22 - e23*ek43*k22 - 2*e34*ek23*k23 + 10*e24*ek31*k23 + 2*e24*ek32*k23 + 2*e24*ek33*k23 - 92*e23*ek41*k23 - 12*e23*ek42*k23 + 12*e23*ek43*k23 - 4*e34*ek23*k33 + 3*e24*ek31*k33 + e24*ek32*k33 + 14*e23*ek41*k33 + e23*ek42*k33 + 4*e23*ek43*k33 + ek21*(-4*ek33*ek41 + 2*ek32*(2*ek41 + 2*ek42 - 9*ek43) + ek31*(8*ek41 + 6*ek42 - 6*ek43) + 6*ek33*ek43 - 4*e34*k11 + 4*e34*k12 + 18*e34*k13 + 3*e34*k22 + 10*e34*k23 - 11*e34*k33) + ek22*(4*ek33*ek41 + 4*ek33*ek42 + ek32*(6*ek41 + 4*ek42) + ek31*(4*ek41 + 6*ek42) - 4*ek33*ek43 - 2*e34*k13 - 2*e34*k23 + 4*e34*k33)) - ek12*(-16*ek23*ek31*ek41 + 50*ek23*ek32*ek41 + 18*ek23*ek33*ek41 - 16*ek23*ek31*ek42 - 2*ek23*ek32*ek42 + 4*ek23*ek33*ek42 + 16*ek23*ek31*ek43 + 2*ek23*ek32*ek43 - 4*ek23*ek33*ek43 - 8*e34*ek23*k11 - 4*e24*ek31*k11 + 8*e24*ek32*k11 - e24*ek33*k11 + e23*ek41*k11 - 5*e23*ek42*k11 + 9*e23*ek43*k11 - 12*e24*ek31*k12 + 8*e24*ek32*k12 + 2*e24*ek33*k12 - 6*e23*ek41*k12 - 12*e23*ek42*k12 + 4*e23*ek43*k12 + 12*e34*ek23*k13 - 8*e24*ek32*k13 + 2*e24*ek33*k13 - 2*e23*ek41*k13 + 4*e23*ek42*k13 - 20*e23*ek43*k13 + 4*e34*ek23*k22 + 4*e24*ek31*k22 + 8*e24*ek32*k22 - 4*e24*ek33*k22 + 11*e23*ek41*k22 - 4*e23*ek42*k22 - 12*e34*ek23*k23 - 12*e24*ek31*k23 - 8*e24*ek32*k23 + 6*e24*ek33*k23 - 74*e23*ek41*k23 - 10*e23*ek42*k23 + 6*e23*ek43*k23 - 4*e34*ek23*k33 + 8*e24*ek31*k33 + 8*e24*ek32*k33 - 5*e24*ek33*k33 + 14*e23*ek41*k33 + 3*e23*ek42*k33 + 9*e23*ek43*k33 + ek22*(-4*ek33*ek42 + 2*ek31*(2*ek41 + 2*ek42 - 9*ek43) + ek32*(6*ek41 + 8*ek42 - 6*ek43) + 6*ek33*ek43 + 3*e34*k11 + 4*e34*k12 + 10*e34*k13 - 4*e34*k22 + 18*e34*k23 - 11*e34*k33) + ek21*(2*ek33*ek41 + 2*ek33*ek42 - 68*ek33*ek43 + 2*ek31*(ek41 + ek42 + 25*ek43) + 2*ek32*(ek41 + ek42 + 25*ek43) - 15*e34*k11 - 24*e34*k12 - 34*e34*k13 - 15*e34*k22 - 34*e34*k23 + 38*e34*k33))))/3 - (c6T*(-9*c4*ek11*ek22*ek32*ek41 - 6*c4T*ek11*ek22*ek32*ek41 + 78*c4*ek11*ek23*ek32*ek41 + 180*c4T*ek11*ek23*ek32*ek41 + 96*c4*ek11*ek22*ek33*ek41 - 48*c4T*ek11*ek22*ek33*ek41 - 33*c4*ek11*ek23*ek33*ek41 - 6*c4T*ek11*ek23*ek33*ek41 - 9*c4*ek11*ek21*ek31*ek42 - 6*c4T*ek11*ek21*ek31*ek42 - 9*c4*ek11*ek22*ek31*ek42 - 6*c4T*ek11*ek22*ek31*ek42 - 51*c4*ek11*ek23*ek31*ek42 - 75*c4T*ek11*ek23*ek31*ek42 - 45*c4*ek11*ek23*ek32*ek42 - 9*c4T*ek11*ek23*ek32*ek42 - 36*c4*ek11*ek21*ek33*ek42 - 15*c4T*ek11*ek21*ek33*ek42 + 120*c4*ek11*ek22*ek33*ek42 - 36*c4T*ek11*ek22*ek33*ek42 - 66*c4*ek11*ek23*ek33*ek42 - 27*c4T*ek11*ek23*ek33*ek42 - 9*c4*ek11*ek21*ek31*ek43 - 6*c4T*ek11*ek21*ek31*ek43 - 30*c4*ek11*ek22*ek31*ek43 - 15*c4T*ek11*ek22*ek31*ek43 + 6*c4*ek11*ek23*ek31*ek43 - 51*c4*ek11*ek21*ek32*ek43 - 81*c4T*ek11*ek21*ek32*ek43 - 78*c4*ek11*ek22*ek32*ek43 - 27*c4T*ek11*ek22*ek32*ek43 + 27*c4*ek11*ek23*ek32*ek43 + 27*c4T*ek11*ek23*ek32*ek43 + 3*c4*ek11*ek21*ek33*ek43 + 36*c4*ek11*ek22*ek33*ek43 - 24*c4T*ek11*ek22*ek33*ek43 - 12*c4*e34*ek11*ek22*k11 - 4*c4T*e34*ek11*ek22*k11 + 3*c4*e34*ek11*ek23*k11 - 6*c4T*e34*ek11*ek23*k11 + 3*c4*e24*ek11*ek32*k11 - 6*c4T*e24*ek11*ek32*k11 - 6*c4*e14*ek22*ek32*k11 - 60*c4*e14*ek23*ek32*k11 - 168*c4T*e14*ek23*ek32*k11 - 12*c4*e24*ek11*ek33*k11 - 4*c4T*e24*ek11*ek33*k11 - 24*c4*e14*ek22*ek33*k11 + 24*c4T*e14*ek22*ek33*k11 + 18*c4*e14*ek23*ek33*k11 + 12*c4*e13*ek22*ek41*k11 + 4*c4T*e13*ek22*ek41*k11 - 3*c4*e13*ek23*ek41*k11 + 6*c4T*e13*ek23*ek41*k11 - 3*c4*e12*ek32*ek41*k11 + 6*c4T*e12*ek32*ek41*k11 + 12*c4*e12*ek33*ek41*k11 + 4*c4T*e12*ek33*ek41*k11 + 9*c4*e23*ek11*ek42*k11 - 6*c4T*e23*ek11*ek42*k11 + 2*c4T*e13*ek21*ek42*k11 + 9*c4*e13*ek22*ek42*k11 + 24*c4T*e13*ek22*ek42*k11 + 27*c4*e13*ek23*ek42*k11 + 62*c4T*e13*ek23*ek42*k11 - 6*c4T*e12*ek31*ek42*k11 - 3*c4*e12*ek32*ek42*k11 + 15*c4*e12*ek33*ek42*k11 + 7*c4T*e12*ek33*ek42*k11 + 9*c4*e23*ek11*ek43*k11 - 6*c4T*e23*ek11*ek43*k11 - 6*c4T*e13*ek21*ek43*k11 + 9*c4*e13*ek22*ek43*k11 + 7*c4T*e13*ek22*ek43*k11 - 9*c4*e13*ek23*ek43*k11 + 2*c4T*e12*ek31*ek43*k11 + 27*c4*e12*ek32*ek43*k11 + 68*c4T*e12*ek32*ek43*k11 - 3*c4*e12*ek33*ek43*k11 + 18*c4T*e12*ek33*ek43*k11 + 12*c4*e34*ek11*ek21*k12 + 6*c4T*e34*ek11*ek21*k12 - 26*c4T*e34*ek11*ek22*k12 - 12*c4*e34*ek11*ek23*k12 - 57*c4T*e34*ek11*ek23*k12 - 3*c4*e24*ek11*ek31*k12 + 6*c4*e14*ek22*ek31*k12 - 12*c4T*e14*ek22*ek31*k12 + 60*c4*e14*ek23*ek31*k12 + 108*c4T*e14*ek23*ek31*k12 + 6*c4*e24*ek11*ek32*k12 - 12*c4T*e24*ek11*ek32*k12 + 12*c4T*e14*ek21*ek32*k12 - 3*c4*e14*ek22*ek32*k12 - 36*c4*e14*ek23*ek32*k12 - 108*c4T*e14*ek23*ek32*k12 - 30*c4*e24*ek11*ek33*k12 + 27*c4T*e24*ek11*ek33*k12 + 6*c4*e14*ek21*ek33*k12 + 18*c4T*e14*ek21*ek33*k12 - 30*c4*e14*ek22*ek33*k12 + 21*c4T*e14*ek22*ek33*k12 + 45*c4*e14*ek23*ek33*k12 + 69*c4T*e14*ek23*ek33*k12 - 12*c4*e13*ek21*ek41*k12 - 6*c4T*e13*ek21*ek41*k12 + 12*c4*e13*ek22*ek41*k12 - 24*c4T*e13*ek22*ek41*k12 - 30*c4*e13*ek23*ek41*k12 - 51*c4T*e13*ek23*ek41*k12 + 3*c4*e12*ek31*ek41*k12 + 3*c4*e12*ek32*ek41*k12 - 3*c4*e12*ek33*ek41*k12 + 35*c4T*e12*ek33*ek41*k12 + 12*c4*e23*ek11*ek42*k12 - 24*c4T*e23*ek11*ek42*k12 - 6*c4*e13*ek21*ek42*k12 - 12*c4T*e13*ek21*ek42*k12 + 48*c4*e13*ek23*ek42*k12 + 69*c4T*e13*ek23*ek42*k12 + 3*c4*e12*ek31*ek42*k12 + 3*c4*e12*ek32*ek42*k12 - 9*c4*e12*ek33*ek42*k12 + 41*c4T*e12*ek33*ek42*k12 + 24*c4*e23*ek11*ek43*k12 + 69*c4T*e23*ek11*ek43*k12 - 18*c4T*e13*ek21*ek43*k12 + 48*c4*e13*ek22*ek43*k12 + 27*c4T*e13*ek22*ek43*k12 - 12*c4*e13*ek23*ek43*k12 - 33*c4T*e13*ek23*ek43*k12 - 27*c4*e12*ek31*ek43*k12 - 92*c4T*e12*ek31*ek43*k12 - 9*c4*e12*ek32*ek43*k12 - 74*c4T*e12*ek32*ek43*k12 - 42*c4*e12*ek33*ek43*k12 - 12*c4T*e12*ek33*ek43*k12 - 6*c4*e14*e23*k12^2 + 18*c4T*e14*e23*k12^2 - 6*c4*e13*e24*k12^2 + 18*c4T*e13*e24*k12^2 - 6*c4*e12*e34*k12^2 + 18*c4T*e12*e34*k12^2 - 3*c4*e34*ek11*ek21*k13 - 24*c4*e34*ek11*ek22*k13 + 27*c4T*e34*ek11*ek22*k13 + 12*c4*e34*ek11*ek23*k13 - 12*c4T*e34*ek11*ek23*k13 + 12*c4*e24*ek11*ek31*k13 + 6*c4T*e24*ek11*ek31*k13 - 6*c4*e14*ek22*ek31*k13 + 18*c4T*e14*ek22*ek31*k13 - 12*c4*e14*ek23*ek31*k13 + 12*c4T*e14*ek23*ek31*k13 - 12*c4*e24*ek11*ek32*k13 - 63*c4T*e24*ek11*ek32*k13 + 60*c4*e14*ek21*ek32*k13 + 120*c4T*e14*ek21*ek32*k13 + 45*c4*e14*ek22*ek32*k13 + 69*c4T*e14*ek22*ek32*k13 - 36*c4*e14*ek23*ek32*k13 - 60*c4T*e14*ek23*ek32*k13 + 12*c4*e24*ek11*ek33*k13 - 20*c4T*e24*ek11*ek33*k13 - 18*c4*e14*ek21*ek33*k13 - 24*c4T*e14*ek21*ek33*k13 - 30*c4*e14*ek22*ek33*k13 - 27*c4T*e14*ek22*ek33*k13 - 3*c4*e14*ek23*ek33*k13 + 3*c4*e13*ek21*ek41*k13 + 3*c4*e13*ek22*ek41*k13 + 35*c4T*e13*ek22*ek41*k13 + 9*c4*e13*ek23*ek41*k13 - 12*c4*e12*ek31*ek41*k13 - 6*c4T*e12*ek31*ek41*k13 - 30*c4*e12*ek32*ek41*k13 - 57*c4T*e12*ek32*ek41*k13 + 24*c4*e12*ek33*ek41*k13 - 18*c4T*e12*ek33*ek41*k13 + 24*c4*e23*ek11*ek42*k13 + 69*c4T*e23*ek11*ek42*k13 - 27*c4*e13*ek21*ek42*k13 - 92*c4T*e13*ek21*ek42*k13 - 60*c4*e13*ek22*ek42*k13 - 66*c4T*e13*ek22*ek42*k13 + 21*c4*e13*ek23*ek42*k13 - 8*c4T*e13*ek23*ek42*k13 - 18*c4T*e12*ek31*ek42*k13 + 6*c4*e12*ek32*ek42*k13 + 21*c4T*e12*ek32*ek42*k13 + 12*c4*e12*ek33*ek42*k13 - 33*c4T*e12*ek33*ek42*k13 + 12*c4*e23*ek11*ek43*k13 - 24*c4T*e23*ek11*ek43*k13 + 9*c4*e13*ek21*ek43*k13 + 6*c4T*e13*ek21*ek43*k13 - 21*c4*e13*ek22*ek43*k13 + 29*c4T*e13*ek22*ek43*k13 + 3*c4*e13*ek23*ek43*k13 - 6*c4T*e12*ek31*ek43*k13 + 66*c4*e12*ek32*ek43*k13 + 75*c4T*e12*ek32*ek43*k13 - 36*c4*e14*e23*k12*k13 - 156*c4T*e14*e23*k12*k13 + 30*c4*e13*e24*k12*k13 + 66*c4T*e13*e24*k12*k13 + 30*c4*e12*e34*k12*k13 + 66*c4T*e12*e34*k12*k13 - 6*c4*e14*e23*k13^2 + 18*c4T*e14*e23*k13^2 - 12*c4*e13*e24*k13^2 + 12*c4T*e13*e24*k13^2 - 12*c4*e12*e34*k13^2 + 12*c4T*e12*e34*k13^2 - 3*c4*e34*ek11*ek21*k22 + 18*c4T*e34*ek11*ek21*k22 - 12*c4*e34*ek11*ek22*k22 - 4*c4T*e34*ek11*ek22*k22 + 21*c4*e34*ek11*ek23*k22 + 9*c4T*e34*ek11*ek23*k22 - 6*c4*e24*ek11*ek31*k22 + 3*c4*e14*ek22*ek31*k22 - 6*c4T*e14*ek22*ek31*k22 + 36*c4*e14*ek23*ek31*k22 + 60*c4T*e14*ek23*ek31*k22 + 6*c4T*e14*ek21*ek32*k22 - 2*c4T*e14*ek23*ek32*k22 - 48*c4*e24*ek11*ek33*k22 + 12*c4T*e24*ek11*ek33*k22 + 9*c4*e14*ek21*ek33*k22 + 15*c4T*e14*ek21*ek33*k22 - 12*c4*e14*ek22*ek33*k22 - 4*c4T*e14*ek22*ek33*k22 + 21*c4*e14*ek23*ek33*k22 - 6*c4T*e14*ek23*ek33*k22 + 9*c4*e23*ek11*ek41*k22 + 24*c4T*e23*ek11*ek41*k22 - 15*c4*e13*ek21*ek41*k22 + 12*c4T*e13*ek21*ek41*k22 + 9*c4*e13*ek22*ek41*k22 - 6*c4T*e13*ek22*ek41*k22 - 57*c4*e13*ek23*ek41*k22 - 54*c4T*e13*ek23*ek41*k22 - 3*c4*e12*ek31*ek41*k22 - 6*c4T*e12*ek32*ek41*k22 + 21*c4*e12*ek33*ek41*k22 + 13*c4T*e12*ek33*ek41*k22 + 12*c4*e23*ek11*ek42*k22 + 4*c4T*e23*ek11*ek42*k22 - 9*c4*e13*ek21*ek42*k22 + 6*c4T*e13*ek21*ek42*k22 - 9*c4*e13*ek23*ek42*k22 + 6*c4T*e13*ek23*ek42*k22 - 3*c4*e12*ek31*ek42*k22 + 6*c4T*e12*ek31*ek42*k22 + 12*c4*e12*ek33*ek42*k22 + 4*c4T*e12*ek33*ek42*k22 + 9*c4*e23*ek11*ek43*k22 - 13*c4T*e23*ek11*ek43*k22 - 21*c4*e13*ek21*ek43*k22 - 36*c4T*e13*ek21*ek43*k22 + 9*c4*e13*ek22*ek43*k22 - 6*c4T*e13*ek22*ek43*k22 - 3*c4*e13*ek23*ek43*k22 + 18*c4T*e13*ek23*ek43*k22 + 9*c4*e12*ek31*ek43*k22 + 26*c4T*e12*ek31*ek43*k22 + 2*c4T*e12*ek32*ek43*k22 - 21*c4*e12*ek33*ek43*k22 + 6*c4T*e12*ek33*ek43*k22 + 6*c4*e14*e23*k11*k22 - 18*c4T*e14*e23*k11*k22 + 6*c4*e13*e24*k11*k22 - 18*c4T*e13*e24*k11*k22 + 6*c4*e12*e34*k11*k22 - 18*c4T*e12*e34*k11*k22 - 36*c4*e14*e23*k13*k22 - 72*c4T*e14*e23*k13*k22 + 72*c4*e13*e24*k13*k22 + 78*c4T*e13*e24*k13*k22 - 18*c4*e12*e34*k13*k22 - 36*c4T*e12*e34*k13*k22 + 27*c4*e34*ek11*ek21*k23 + 63*c4T*e34*ek11*ek21*k23 + 27*c4T*e34*ek11*ek22*k23 + 6*c4*e34*ek11*ek23*k23 - 30*c4T*e34*ek11*ek23*k23 + 27*c4*e24*ek11*ek31*k23 + 63*c4T*e24*ek11*ek31*k23 - 36*c4*e14*ek21*ek31*k23 - 120*c4T*e14*ek21*ek31*k23 - 30*c4*e14*ek22*ek31*k23 - 63*c4T*e14*ek22*ek31*k23 + 6*c4*e14*ek23*ek31*k23 + 6*c4T*e14*ek23*ek31*k23 + 18*c4*e24*ek11*ek32*k23 - 18*c4T*e24*ek11*ek32*k23 + 6*c4*e14*ek21*ek32*k23 + 6*c4T*e14*ek21*ek32*k23 + 12*c4*e14*ek22*ek32*k23 + 6*c4T*e14*ek22*ek32*k23 - 18*c4*e14*ek23*ek32*k23 - 2*c4T*e14*ek23*ek32*k23 + 39*c4T*e24*ek11*ek33*k23 - 30*c4*e14*ek21*ek33*k23 - 63*c4T*e14*ek21*ek33*k23 - 24*c4*e14*ek22*ek33*k23 + 14*c4T*e14*ek22*ek33*k23 + 12*c4*e14*ek23*ek33*k23 + 6*c4T*e14*ek23*ek33*k23 - 30*c4*e23*ek11*ek41*k23 - 144*c4T*e23*ek11*ek41*k23 + 18*c4*e13*ek21*ek41*k23 + 57*c4T*e13*ek21*ek41*k23 + 30*c4*e13*ek22*ek41*k23 + 45*c4T*e13*ek22*ek41*k23 + 6*c4*e13*ek23*ek41*k23 + 24*c4T*e13*ek23*ek41*k23 + 18*c4*e12*ek31*ek41*k23 + 57*c4T*e12*ek31*ek41*k23 - 6*c4*e12*ek32*ek41*k23 + 12*c4T*e12*ek32*ek41*k23 + 30*c4*e12*ek33*ek41*k23 + 33*c4T*e12*ek33*ek41*k23 + 3*c4*e23*ek11*ek42*k23 + 7*c4T*e23*ek11*ek42*k23 + 12*c4*e13*ek21*ek42*k23 + 15*c4T*e13*ek21*ek42*k23 + 24*c4*e13*ek23*ek42*k23 - 18*c4T*e13*ek23*ek42*k23 - 12*c4*e12*ek31*ek42*k23 - 39*c4T*e12*ek31*ek42*k23 - 12*c4*e12*ek32*ek42*k23 - 6*c4T*e12*ek32*ek42*k23 - 6*c4T*e12*ek33*ek42*k23 + 15*c4*e23*ek11*ek43*k23 + 23*c4T*e23*ek11*ek43*k23 + 18*c4*e13*ek21*ek43*k23 + 27*c4T*e13*ek21*ek43*k23 - 6*c4T*e13*ek22*ek43*k23 - 12*c4*e13*ek23*ek43*k23 - 6*c4T*e13*ek23*ek43*k23 - 24*c4*e12*ek31*ek43*k23 - 45*c4T*e12*ek31*ek43*k23 + 24*c4*e12*ek32*ek43*k23 - 18*c4T*e12*ek32*ek43*k23 + 36*c4*e14*e23*k11*k23 + 156*c4T*e14*e23*k11*k23 - 30*c4*e13*e24*k11*k23 - 66*c4T*e13*e24*k11*k23 - 30*c4*e12*e34*k11*k23 - 66*c4T*e12*e34*k11*k23 + 36*c4*e14*e23*k12*k23 + 72*c4T*e14*e23*k12*k23 - 72*c4*e13*e24*k12*k23 - 78*c4T*e13*e24*k12*k23 + 18*c4*e12*e34*k12*k23 + 36*c4T*e12*e34*k12*k23 + 36*c4*e14*e23*k13*k23 + 72*c4T*e14*e23*k13*k23 - 12*c4*e13*e24*k13*k23 - 30*c4T*e13*e24*k13*k23 - 42*c4*e12*e34*k13*k23 - 12*c4T*e12*e34*k13*k23 + 18*c4*e14*e23*k23^2 - 6*c4T*e14*e23*k23^2 - 12*c4*e13*e24*k23^2 + 12*c4T*e13*e24*k23^2 - 12*c4*e12*e34*k23^2 + 12*c4T*e12*e34*k23^2 + (-9*c4*e13*ek21*ek41 - 6*c4T*e13*ek21*ek41 + 9*c4*e13*ek22*ek41 + c4T*e13*ek22*ek41 - 6*c4T*e13*ek23*ek41 - 21*c4*e12*ek31*ek41 + 6*c4T*e12*ek31*ek41 - 57*c4*e12*ek32*ek41 - 42*c4T*e12*ek32*ek41 + 9*c4*e12*ek33*ek41 - 6*c4T*e12*ek33*ek41 - 21*c4*e13*ek21*ek42 - 40*c4T*e13*ek21*ek42 - 21*c4*e13*ek22*ek42 + 6*c4T*e13*ek22*ek42 + 2*c4T*e13*ek23*ek42 + 15*c4*e12*ek31*ek42 + 24*c4T*e12*ek31*ek42 - 3*c4*e12*ek32*ek42 + 18*c4T*e12*ek32*ek42 + 9*c4*e12*ek33*ek42 - 6*c4T*e12*ek33*ek42 - 3*c4*e13*ek21*ek43 + 6*c4T*e13*ek21*ek43 + 12*c4*e13*ek22*ek43 + 4*c4T*e13*ek22*ek43 - 9*c4*e12*ek31*ek43 + 6*c4T*e12*ek31*ek43 - 9*c4*e12*ek32*ek43 + 6*c4T*e12*ek32*ek43 + ek11*(-6*(2*c4 + c4T)*e34*ek21 + 12*(-3*c4 + 2*c4T)*e34*ek22 - 9*c4*e24*ek31 + 12*c4T*e24*ek31 + 21*c4*e24*ek32 - 3*c4T*e24*ek32 - 12*c4*e24*ek33 - 4*c4T*e24*ek33 + 9*c4*e23*ek41 + 24*c4T*e23*ek41 - 3*c4*e23*ek42 + 19*c4T*e23*ek42 + 4*(3*c4 - 7*c4T)*e23*ek43) + 12*c4*e13*e24*k11 - 12*c4T*e13*e24*k11 + 12*c4*e12*e34*k11 - 12*c4T*e12*e34*k11 + 12*c4*e13*e24*k12 + 30*c4T*e13*e24*k12 + 42*c4*e12*e34*k12 + 12*c4T*e12*e34*k12 + 12*(c4 - c4T)*(e13*e24 + e12*e34)*k22 + e14*(6*c4T*ek23*ek31 - 2*c4T*ek23*ek32 + 3*ek21*(4*(c4 + c4T)*ek31 + 4*(3*c4 + 5*c4T)*ek32 + (c4 - 2*c4T)*ek33) + ek22*(3*(3*c4 + 5*c4T)*ek31 + 3*(7*c4 - 2*c4T)*ek32 - 4*(3*c4 + c4T)*ek33) + 6*c4*e23*k11 - 18*c4T*e23*k11 - 36*c4*e23*k12 - 72*c4T*e23*k12 + 6*(-3*c4 + c4T)*e23*k22))*k33 + ek13*(15*c4*ek23*ek31*ek41 + 6*c4T*ek23*ek31*ek41 + 15*c4*ek23*ek32*ek41 + 36*c4T*ek23*ek32*ek41 - 9*c4*ek23*ek33*ek41 - 6*c4T*ek23*ek33*ek41 + 3*c4*ek23*ek31*ek42 + 6*c4T*ek23*ek31*ek42 - 3*c4*ek23*ek32*ek42 + 6*c4T*ek23*ek32*ek42 - 9*c4*ek23*ek33*ek42 - 6*c4T*ek23*ek33*ek42 + 9*c4*ek23*ek31*ek43 + 6*c4T*ek23*ek31*ek43 + 9*c4*ek23*ek32*ek43 + 6*c4T*ek23*ek32*ek43 - 6*c4*e34*ek23*k11 - 2*c4T*e24*ek31*k11 + 30*c4*e24*ek32*k11 + 60*c4T*e24*ek32*k11 - 15*c4*e24*ek33*k11 + 12*c4T*e24*ek33*k11 - 9*c4*e23*ek41*k11 + 6*c4T*e23*ek41*k11 - 15*c4*e23*ek42*k11 - 78*c4T*e23*ek42*k11 - 15*c4*e23*ek43*k11 + 12*c4T*e23*ek43*k11 - 18*c4*e34*ek23*k12 - 36*c4T*e34*ek23*k12 - 30*c4*e24*ek31*k12 - 96*c4T*e24*ek31*k12 + 48*c4*e24*ek32*k12 + 102*c4T*e24*ek32*k12 - 15*c4*e24*ek33*k12 - 21*c4T*e24*ek33*k12 + 6*c4*e23*ek41*k12 + 81*c4T*e23*ek41*k12 - 42*c4*e23*ek42*k12 - 69*c4T*e23*ek42*k12 + 24*c4*e23*ek43*k12 + 63*c4T*e23*ek43*k12 + 12*c4*e24*ek31*k13 - 4*c4T*e24*ek31*k13 - 24*c4*e24*ek32*k13 - 18*c4T*e24*ek32*k13 + 12*c4*e24*ek33*k13 + 6*c4T*e24*ek33*k13 - 6*c4*e23*ek41*k13 - 12*c4T*e23*ek41*k13 + 12*c4*e23*ek42*k13 - 12*c4T*e23*ek42*k13 - 12*c4*e23*ek43*k13 - 6*c4T*e23*ek43*k13 - 6*c4*e34*ek23*k22 - 12*c4T*e34*ek23*k22 - 48*c4*e24*ek31*k22 - 126*c4T*e24*ek31*k22 - 12*c4*e24*ek33*k22 + 6*c4T*e24*ek33*k22 + 39*c4*e23*ek41*k22 + 88*c4T*e23*ek41*k22 - 3*c4*e23*ek42*k22 + 6*c4T*e23*ek42*k22 + 15*c4*e23*ek43*k22 + 6*c4T*e23*ek43*k22 + 24*c4*e24*ek31*k23 + 6*c4T*e24*ek31*k23 + 6*c4*e24*ek32*k23 - 18*c4T*e24*ek32*k23 - 3*c4*e24*ek33*k23 - 51*c4*e23*ek41*k23 - 86*c4T*e23*ek41*k23 - 15*c4*e23*ek42*k23 - 6*c4T*e23*ek42*k23 + 3*c4*e23*ek43*k23 + 3*ek22*(12*c4*ek33*ek41 + 5*c4T*ek33*ek41 + 7*c4*ek33*ek42 - ek32*((9*c4 + 23*c4T)*ek41 + 2*(3*c4 + c4T)*ek43) - ek31*((7*c4 + 3*c4T)*ek41 - 2*(10*c4 + 23*c4T)*ek42 + (11*c4 + 5*c4T)*ek43) - c4*e34*k11 + 3*c4T*e34*k11 - 6*c4*e34*k12 - 13*c4T*e34*k12 + 10*c4*e34*k13 + 10*c4T*e34*k13 + c4*e34*k22 - 2*c4T*e34*k22 + 4*(c4 + 2*c4T)*e34*k23) + 3*ek21*(4*c4*ek33*ek41 + 2*c4T*ek33*ek41 + 9*c4*ek33*ek42 + 13*c4T*ek33*ek42 + ek31*((3*c4 + 2*c4T)*ek41 + 3*(7*c4 + 12*c4T)*ek42 - (c4 + 2*c4T)*ek43) - ek32*((14*c4 + 25*c4T)*ek41 + (8*c4 + 15*c4T)*ek42 + (16*c4 + 25*c4T)*ek43) + 2*c4T*e34*k11 + 4*c4*e34*k12 + 2*c4*e34*k13 + 6*c4T*e34*k13 + 4*c4*e34*k22 + 12*c4T*e34*k22 + 6*(c4 + 2*c4T)*e34*k23) - 2*c4T*(e24*(ek31 - 3*ek32) + e23*(-17*ek41 + 3*ek42))*k33) + ek12*(-9*c4*ek22*ek32*ek41 - 6*c4T*ek22*ek32*ek41 - 48*c4*ek22*ek33*ek41 - 21*c4T*ek22*ek33*ek41 - 15*c4*ek22*ek31*ek43 - 39*c4T*ek22*ek31*ek43 - 9*c4*ek22*ek32*ek43 - 6*c4T*ek22*ek32*ek43 + 21*c4*ek22*ek33*ek43 - 3*c4*e34*ek22*k11 + 18*c4T*e34*ek22*k11 + 6*c4T*e24*ek31*k11 + 3*c4*e24*ek33*k11 + 9*c4T*e24*ek33*k11 - 9*c4*e23*ek41*k11 + 6*c4T*e23*ek41*k11 - 15*c4*e23*ek42*k11 + 12*c4T*e23*ek42*k11 - 15*c4*e23*ek43*k11 - 78*c4T*e23*ek43*k11 + 12*c4*e34*ek22*k12 + 6*c4T*e34*ek22*k12 + 12*c4T*e24*ek31*k12 + 18*c4*e24*ek33*k12 + 18*c4T*e24*ek33*k12 - 6*c4*e23*ek41*k12 - 12*c4T*e23*ek41*k12 - 12*c4*e23*ek42*k12 - 6*c4T*e23*ek42*k12 + 6*c4*e23*ek43*k12 - 6*c4T*e23*ek43*k12 + 3*c4*e34*ek22*k13 + 33*c4T*e34*ek22*k13 + 12*c4*e24*ek31*k13 - 36*c4*e24*ek32*k13 - 90*c4T*e24*ek32*k13 + 18*c4*e24*ek33*k13 + 21*c4T*e24*ek33*k13 + 6*c4*e23*ek41*k13 + 81*c4T*e23*ek41*k13 + 24*c4*e23*ek42*k13 + 63*c4T*e23*ek42*k13 - 48*c4*e23*ek43*k13 - 63*c4T*e23*ek43*k13 + 2*c4T*e23*ek41*k22 - 6*c4T*e23*ek43*k22 - 3*c4*e34*ek22*k23 + 48*c4*e24*ek31*k23 + 102*c4T*e24*ek31*k23 + 12*c4*e24*ek33*k23 + 24*c4T*e24*ek33*k23 - 39*c4*e23*ek41*k23 - 70*c4T*e23*ek41*k23 + 3*c4*e23*ek42*k23 - 15*c4*e23*ek43*k23 - 6*c4T*e23*ek43*k23 - 3*ek23*(13*c4*ek33*ek41 + 23*c4T*ek33*ek41 + 6*c4*ek33*ek42 + 2*c4T*ek33*ek42 - ek32*((29*c4 + 40*c4T)*ek41 + (3*c4 + 2*c4T)*ek42 - (c4 - 2*c4T)*ek43) + ek31*((14*c4 + 23*c4T)*ek41 + (16*c4 + 25*c4T)*ek42 - (8*c4 + 9*c4T)*ek43) - 10*c4*e34*k11 - 18*c4T*e34*k11 + 2*c4*e34*k12 + 4*c4T*e34*k12 - 6*c4*e34*k13 - 12*c4T*e34*k13 - 2*c4T*e34*k22 - 2*(c4 - 3*c4T)*e34*k23) + (6*(-2*c4 + c4T)*e34*ek22 - 3*e24*(8*(c4 + c4T)*ek31 + 2*(c4 + 2*c4T)*ek32 - (c4 - 2*c4T)*ek33) + e23*((51*c4 + 56*c4T)*ek41 + 3*(5*c4 + 2*c4T)*ek42 - 3*(c4 - 2*c4T)*ek43))*k33 + ek21*(-27*c4*ek33*ek41 - 9*c4T*ek33*ek41 - 33*c4*ek33*ek42 - 15*c4T*ek33*ek42 + 18*c4*ek33*ek43 + 60*c4T*ek33*ek43 + 3*ek31*((3*c4 + 2*c4T)*(ek41 + ek42) + 3*(7*c4 + 12*c4T)*ek43) + 3*ek32*((3*c4 + 2*c4T)*(ek41 + ek42) + (17*c4 + 26*c4T)*ek43) - 2*c4T*e34*k11 + 6*c4*e34*k12 - 10*c4T*e34*k12 - 30*c4*e34*k13 - 96*c4T*e34*k13 - 2*c4T*e34*k22 - 12*c4*e34*k23 - 54*c4T*e34*k23 - 6*(3*c4 + 10*c4T)*e34*k33))))/3 - (c6T^2*(-118*ek11*ek23*ek32*ek41*k11^2 - 78*ek11*ek22*ek33*ek41*k11^2 + 29*ek11*ek23*ek31*ek42*k11^2 - 30*ek11*ek23*ek32*ek42*k11^2 + 39*ek11*ek21*ek33*ek42*k11^2 - 39*ek11*ek22*ek33*ek42*k11^2 + 19*ek11*ek23*ek33*ek42*k11^2 + 39*ek11*ek22*ek31*ek43*k11^2 + 29*ek11*ek21*ek32*ek43*k11^2 + 19*ek11*ek22*ek32*ek43*k11^2 - 30*ek11*ek23*ek32*ek43*k11^2 - 39*ek11*ek22*ek33*ek43*k11^2 + 132*e14*ek23*ek32*k11^3 + 82*e14*ek22*ek33*k11^3 - 36*e13*ek23*ek42*k11^3 - 41*e12*ek33*ek42*k11^3 - 41*e13*ek22*ek43*k11^3 - 36*e12*ek32*ek43*k11^3 + 60*ek11*ek23*ek31*ek41*k11*k12 - 206*ek11*ek23*ek32*ek41*k11*k12 - 156*ek11*ek22*ek33*ek41*k11*k12 + 30*ek11*ek23*ek33*ek41*k11*k12 + 176*ek11*ek23*ek31*ek42*k11*k12 - 80*ek11*ek23*ek32*ek42*k11*k12 + 40*ek11*ek21*ek33*ek42*k11*k12 - 116*ek11*ek22*ek33*ek42*k11*k12 - 30*ek11*ek23*ek33*ek42*k11*k12 - 50*ek11*ek21*ek31*ek43*k11*k12 + 66*ek11*ek22*ek31*ek43*k11*k12 + 10*ek11*ek23*ek31*ek43*k11*k12 - 70*ek11*ek21*ek32*ek43*k11*k12 + 56*ek11*ek22*ek32*ek43*k11*k12 - 70*ek11*ek23*ek32*ek43*k11*k12 - 30*ek11*ek21*ek33*ek43*k11*k12 + 60*ek11*ek22*ek33*ek43*k11*k12 + 10*ek11*ek23*ek33*ek43*k11*k12 + 36*e34*ek11*ek23*k11^2*k12 - 132*e14*ek23*ek31*k11^2*k12 + 330*e14*ek23*ek32*k11^2*k12 + 41*e24*ek11*ek33*k11^2*k12 - 82*e14*ek21*ek33*k11^2*k12 + 205*e14*ek22*ek33*k11^2*k12 - 107*e14*ek23*ek33*k11^2*k12 + 36*e13*ek23*ek41*k11^2*k12 + 41*e12*ek33*ek41*k11^2*k12 - 210*e13*ek23*ek42*k11^2*k12 - 40*e12*ek33*ek42*k11^2*k12 - 27*e23*ek11*ek43*k11^2*k12 + 41*e13*ek21*ek43*k11^2*k12 - 105*e13*ek22*ek43*k11^2*k12 + 10*e13*ek23*ek43*k11^2*k12 + 36*e12*ek31*ek43*k11^2*k12 + 50*e12*ek32*ek43*k11^2*k12 + 67*e12*ek33*ek43*k11^2*k12 + 60*ek11*ek23*ek31*ek41*k12^2 - 116*ek11*ek23*ek32*ek41*k12^2 - 76*ek11*ek22*ek33*ek41*k12^2 + 20*ek11*ek23*ek33*ek41*k12^2 + 176*ek11*ek23*ek31*ek42*k12^2 - 40*ek11*ek23*ek32*ek42*k12^2 + 80*ek11*ek21*ek33*ek42*k12^2 - 76*ek11*ek22*ek33*ek42*k12^2 + 20*ek11*ek23*ek33*ek42*k12^2 + 36*ek11*ek22*ek31*ek43*k12^2 + 60*ek11*ek23*ek31*ek43*k12^2 - 40*ek11*ek21*ek32*ek43*k12^2 + 36*ek11*ek22*ek32*ek43*k12^2 + 20*ek11*ek23*ek32*ek43*k12^2 + 200*ek11*ek22*ek33*ek43*k12^2 + 40*ek11*ek23*ek33*ek43*k12^2 - 10*e34*ek11*ek23*k11*k12^2 - 264*e14*ek23*ek31*k11*k12^2 + 468*e14*ek23*ek32*k11*k12^2 + 124*e24*ek11*ek33*k11*k12^2 - 164*e14*ek21*ek33*k11*k12^2 + 248*e14*ek22*ek33*k11*k12^2 - 20*e14*ek23*ek33*k11*k12^2 + 154*e13*ek23*ek41*k11*k12^2 + 40*e12*ek33*ek41*k11*k12^2 - 278*e13*ek23*ek42*k11*k12^2 - 40*e12*ek33*ek42*k11*k12^2 - 14*e23*ek11*ek43*k11*k12^2 + 84*e13*ek21*ek43*k11*k12^2 - 128*e13*ek22*ek43*k11*k12^2 - 40*e12*ek31*ek43*k11*k12^2 + 20*e12*ek32*ek43*k11*k12^2 - 120*e12*ek33*ek43*k11*k12^2 - 40*e34*ek11*ek23*k12^3 - 224*e14*ek23*ek31*k12^3 + 224*e14*ek23*ek32*k12^3 + 84*e24*ek11*ek33*k12^3 - 164*e14*ek21*ek33*k12^3 + 84*e14*ek22*ek33*k12^3 + 124*e13*ek23*ek41*k12^3 - 124*e13*ek23*ek42*k12^3 - 44*e23*ek11*ek43*k12^3 + 84*e13*ek21*ek43*k12^3 - 44*e13*ek22*ek43*k12^3 - 200*e12*ek33*ek43*k12^3 + 60*ek11*ek21*ek32*ek41*k11*k13 + 30*ek11*ek22*ek32*ek41*k11*k13 - 206*ek11*ek23*ek32*ek41*k11*k13 - 156*ek11*ek22*ek33*ek41*k11*k13 - 50*ek11*ek21*ek31*ek42*k11*k13 - 30*ek11*ek22*ek31*ek42*k11*k13 - 70*ek11*ek23*ek31*ek42*k11*k13 + 10*ek11*ek21*ek32*ek42*k11*k13 + 10*ek11*ek22*ek32*ek42*k11*k13 - 70*ek11*ek23*ek32*ek42*k11*k13 + 66*ek11*ek21*ek33*ek42*k11*k13 + 60*ek11*ek22*ek33*ek42*k11*k13 + 56*ek11*ek23*ek33*ek42*k11*k13 + 40*ek11*ek22*ek31*ek43*k11*k13 + 176*ek11*ek21*ek32*ek43*k11*k13 - 30*ek11*ek22*ek32*ek43*k11*k13 - 80*ek11*ek23*ek32*ek43*k11*k13 - 116*ek11*ek22*ek33*ek43*k11*k13 + 41*e34*ek11*ek22*k11^2*k13 - 82*e14*ek22*ek31*k11^2*k13 + 36*e24*ek11*ek32*k11^2*k13 - 132*e14*ek21*ek32*k11^2*k13 - 107*e14*ek22*ek32*k11^2*k13 + 330*e14*ek23*ek32*k11^2*k13 + 205*e14*ek22*ek33*k11^2*k13 + 41*e13*ek22*ek41*k11^2*k13 + 36*e12*ek32*ek41*k11^2*k13 - 27*e23*ek11*ek42*k11^2*k13 + 36*e13*ek21*ek42*k11^2*k13 + 67*e13*ek22*ek42*k11^2*k13 + 50*e13*ek23*ek42*k11^2*k13 + 41*e12*ek31*ek42*k11^2*k13 + 10*e12*ek32*ek42*k11^2*k13 - 105*e12*ek33*ek42*k11^2*k13 - 40*e13*ek22*ek43*k11^2*k13 - 210*e12*ek32*ek43*k11^2*k13 + 60*ek11*ek23*ek31*ek41*k12*k13 + 60*ek11*ek21*ek32*ek41*k12*k13 + 40*ek11*ek22*ek32*ek41*k12*k13 - 80*ek11*ek23*ek32*ek41*k12*k13 - 280*ek11*ek22*ek33*ek41*k12*k13 + 40*ek11*ek23*ek33*ek41*k12*k13 - 100*ek11*ek21*ek31*ek42*k12*k13 - 60*ek11*ek22*ek31*ek42*k12*k13 - 20*ek11*ek23*ek31*ek42*k12*k13 + 20*ek11*ek22*ek32*ek42*k12*k13 - 120*ek11*ek23*ek32*ek42*k12*k13 - 120*ek11*ek21*ek33*ek42*k12*k13 - 140*ek11*ek22*ek33*ek42*k12*k13 - 140*ek11*ek23*ek33*ek42*k12*k13 - 100*ek11*ek21*ek31*ek43*k12*k13 - 120*ek11*ek22*ek31*ek43*k12*k13 - 20*ek11*ek21*ek32*ek43*k12*k13 - 140*ek11*ek22*ek32*ek43*k12*k13 - 120*ek11*ek23*ek32*ek43*k12*k13 - 60*ek11*ek21*ek33*ek43*k12*k13 - 140*ek11*ek22*ek33*ek43*k12*k13 + 20*ek11*ek23*ek33*ek43*k12*k13 - 62*e34*ek11*ek21*k11*k12*k13 + 70*e34*ek11*ek22*k11*k12*k13 + 92*e34*ek11*ek23*k11*k12*k13 - 62*e24*ek11*ek31*k11*k12*k13 + 224*e14*ek21*ek31*k11*k12*k13 - 52*e14*ek22*ek31*k11*k12*k13 - 152*e14*ek23*ek31*k11*k12*k13 + 92*e24*ek11*ek32*k11*k12*k13 - 152*e14*ek21*ek32*k11*k12*k13 - 306*e14*ek22*ek32*k11*k12*k13 + 200*e14*ek23*ek32*k11*k12*k13 + 70*e24*ek11*ek33*k11*k12*k13 - 52*e14*ek21*ek33*k11*k12*k13 + 100*e14*ek22*ek33*k11*k12*k13 - 306*e14*ek23*ek33*k11*k12*k13 + 64*e23*ek11*ek41*k11*k12*k13 - 62*e13*ek21*ek41*k11*k12*k13 + 32*e13*ek22*ek41*k11*k12*k13 - 10*e13*ek23*ek41*k11*k12*k13 - 62*e12*ek31*ek41*k11*k12*k13 - 10*e12*ek32*ek41*k11*k12*k13 + 32*e12*ek33*ek41*k11*k12*k13 - 32*e23*ek11*ek42*k11*k12*k13 + 132*e13*ek21*ek42*k11*k12*k13 + 186*e13*ek22*ek42*k11*k12*k13 + 100*e13*ek23*ek42*k11*k12*k13 + 20*e12*ek31*ek42*k11*k12*k13 + 20*e12*ek32*ek42*k11*k12*k13 + 50*e12*ek33*ek42*k11*k12*k13 - 32*e23*ek11*ek43*k11*k12*k13 + 20*e13*ek21*ek43*k11*k12*k13 + 50*e13*ek22*ek43*k11*k12*k13 + 20*e13*ek23*ek43*k11*k12*k13 + 132*e12*ek31*ek43*k11*k12*k13 + 100*e12*ek32*ek43*k11*k12*k13 + 186*e12*ek33*ek43*k11*k12*k13 - 24*e14*e23*k11^2*k12*k13 - 8*e13*e24*k11^2*k12*k13 - 8*e12*e34*k11^2*k12*k13 + 40*e34*ek11*ek22*k12^2*k13 - 124*e24*ek11*ek31*k12^2*k13 + 224*e14*ek21*ek31*k12^2*k13 + 100*e14*ek22*ek31*k12^2*k13 - 60*e14*ek23*ek31*k12^2*k13 + 40*e24*ek11*ek32*k12^2*k13 - 60*e14*ek21*ek32*k12^2*k13 - 184*e14*ek22*ek32*k12^2*k13 + 100*e14*ek23*ek32*k12^2*k13 + 160*e24*ek11*ek33*k12^2*k13 - 40*e14*ek21*ek33*k12^2*k13 + 20*e14*ek22*ek33*k12^2*k13 - 60*e14*ek23*ek33*k12^2*k13 + 64*e23*ek11*ek41*k12^2*k13 - 124*e13*ek21*ek41*k12^2*k13 - 60*e13*ek22*ek41*k12^2*k13 + 100*e12*ek33*ek41*k12^2*k13 - 20*e23*ek11*ek42*k12^2*k13 + 40*e13*ek21*ek42*k12^2*k13 + 104*e13*ek22*ek42*k12^2*k13 + 100*e13*ek23*ek42*k12^2*k13 + 100*e12*ek33*ek42*k12^2*k13 + 60*e23*ek11*ek43*k12^2*k13 - 40*e13*ek21*ek43*k12^2*k13 + 20*e13*ek22*ek43*k12^2*k13 + 40*e12*ek31*ek43*k12^2*k13 + 100*e12*ek32*ek43*k12^2*k13 - 60*e12*ek33*ek43*k12^2*k13 - 48*e14*e23*k11*k12^2*k13 - 2*e13*e24*k11*k12^2*k13 - 30*e12*e34*k11*k12^2*k13 - 28*e14*e23*k12^3*k13 + 28*e13*e24*k12^3*k13 + 60*ek11*ek21*ek32*ek41*k13^2 + 20*ek11*ek22*ek32*ek41*k13^2 - 116*ek11*ek23*ek32*ek41*k13^2 - 76*ek11*ek22*ek33*ek41*k13^2 - 40*ek11*ek23*ek31*ek42*k13^2 + 60*ek11*ek21*ek32*ek42*k13^2 + 40*ek11*ek22*ek32*ek42*k13^2 + 20*ek11*ek23*ek32*ek42*k13^2 + 36*ek11*ek21*ek33*ek42*k13^2 + 200*ek11*ek22*ek33*ek42*k13^2 + 36*ek11*ek23*ek33*ek42*k13^2 + 80*ek11*ek22*ek31*ek43*k13^2 + 176*ek11*ek21*ek32*ek43*k13^2 + 20*ek11*ek22*ek32*ek43*k13^2 - 40*ek11*ek23*ek32*ek43*k13^2 - 76*ek11*ek22*ek33*ek43*k13^2 + 124*e34*ek11*ek22*k11*k13^2 - 164*e14*ek22*ek31*k11*k13^2 - 10*e24*ek11*ek32*k11*k13^2 - 264*e14*ek21*ek32*k11*k13^2 - 20*e14*ek22*ek32*k11*k13^2 + 468*e14*ek23*ek32*k11*k13^2 + 248*e14*ek22*ek33*k11*k13^2 + 40*e13*ek22*ek41*k11*k13^2 + 154*e12*ek32*ek41*k11*k13^2 - 14*e23*ek11*ek42*k11*k13^2 - 40*e13*ek21*ek42*k11*k13^2 - 120*e13*ek22*ek42*k11*k13^2 + 20*e13*ek23*ek42*k11*k13^2 + 84*e12*ek31*ek42*k11*k13^2 - 128*e12*ek33*ek42*k11*k13^2 - 40*e13*ek22*ek43*k11*k13^2 - 278*e12*ek32*ek43*k11*k13^2 - 124*e34*ek11*ek21*k12*k13^2 + 160*e34*ek11*ek22*k12*k13^2 + 40*e34*ek11*ek23*k12*k13^2 + 224*e14*ek21*ek31*k12*k13^2 - 40*e14*ek22*ek31*k12*k13^2 - 60*e14*ek23*ek31*k12*k13^2 - 60*e14*ek21*ek32*k12*k13^2 - 60*e14*ek22*ek32*k12*k13^2 + 100*e14*ek23*ek32*k12*k13^2 + 40*e24*ek11*ek33*k12*k13^2 + 100*e14*ek21*ek33*k12*k13^2 + 20*e14*ek22*ek33*k12*k13^2 - 184*e14*ek23*ek33*k12*k13^2 + 64*e23*ek11*ek41*k12*k13^2 + 100*e13*ek22*ek41*k12*k13^2 - 124*e12*ek31*ek41*k12*k13^2 - 60*e12*ek33*ek41*k12*k13^2 + 60*e23*ek11*ek42*k12*k13^2 + 40*e13*ek21*ek42*k12*k13^2 - 60*e13*ek22*ek42*k12*k13^2 + 100*e13*ek23*ek42*k12*k13^2 - 40*e12*ek31*ek42*k12*k13^2 + 20*e12*ek33*ek42*k12*k13^2 - 20*e23*ek11*ek43*k12*k13^2 + 100*e13*ek22*ek43*k12*k13^2 + 40*e12*ek31*ek43*k12*k13^2 + 100*e12*ek32*ek43*k12*k13^2 + 104*e12*ek33*ek43*k12*k13^2 - 48*e14*e23*k11*k12*k13^2 - 30*e13*e24*k11*k12*k13^2 - 2*e12*e34*k11*k12*k13^2 - 100*e13*e24*k12^2*k13^2 - 100*e12*e34*k12^2*k13^2 + 84*e34*ek11*ek22*k13^3 - 164*e14*ek22*ek31*k13^3 - 40*e24*ek11*ek32*k13^3 - 224*e14*ek21*ek32*k13^3 + 224*e14*ek23*ek32*k13^3 + 84*e14*ek22*ek33*k13^3 + 124*e12*ek32*ek41*k13^3 - 44*e23*ek11*ek42*k13^3 - 200*e13*ek22*ek42*k13^3 + 84*e12*ek31*ek42*k13^3 - 44*e12*ek33*ek42*k13^3 - 124*e12*ek32*ek43*k13^3 - 28*e14*e23*k12*k13^3 + 28*e12*e34*k12*k13^3 + 30*ek11*ek23*ek31*ek41*k11*k22 - 48*ek11*ek23*ek32*ek41*k11*k22 - 78*ek11*ek22*ek33*ek41*k11*k22 + 60*ek11*ek23*ek33*ek41*k11*k22 + 98*ek11*ek23*ek31*ek42*k11*k22 - 10*ek11*ek23*ek32*ek42*k11*k22 - 78*ek11*ek22*ek33*ek42*k11*k22 + 20*ek11*ek23*ek33*ek42*k11*k22 + 10*ek11*ek21*ek31*ek43*k11*k22 + 38*ek11*ek22*ek31*ek43*k11*k22 + 38*ek11*ek22*ek32*ek43*k11*k22 + 20*ek11*ek23*ek32*ek43*k11*k22 - 60*ek11*ek21*ek33*ek43*k11*k22 + 40*ek11*ek23*ek33*ek43*k11*k22 - 20*e34*ek11*ek23*k11^2*k22 - 66*e14*ek23*ek31*k11^2*k22 + 112*e14*ek23*ek32*k11^2*k22 + 41*e24*ek11*ek33*k11^2*k22 - 41*e14*ek21*ek33*k11^2*k22 + 82*e14*ek22*ek33*k11^2*k22 - 20*e14*ek23*ek33*k11^2*k22 + 56*e13*ek23*ek41*k11^2*k22 - 62*e13*ek23*ek42*k11^2*k22 - 21*e23*ek11*ek43*k11^2*k22 + 21*e13*ek21*ek43*k11^2*k22 - 42*e13*ek22*ek43*k11^2*k22 + 20*e13*ek23*ek43*k11^2*k22 - 10*e12*ek31*ek43*k11^2*k22 + 80*e12*ek33*ek43*k11^2*k22 + 110*ek11*ek23*ek31*ek41*k12*k22 - 36*ek11*ek23*ek32*ek41*k12*k22 - 80*ek11*ek21*ek33*ek41*k12*k22 - 116*ek11*ek22*ek33*ek41*k12*k22 + 50*ek11*ek23*ek33*ek41*k12*k22 + 206*ek11*ek23*ek31*ek42*k12*k22 + 40*ek11*ek23*ek32*ek42*k12*k22 - 156*ek11*ek22*ek33*ek42*k12*k22 - 30*ek11*ek23*ek33*ek42*k12*k22 + 40*ek11*ek21*ek31*ek43*k12*k22 + 56*ek11*ek22*ek31*ek43*k12*k22 + 50*ek11*ek23*ek31*ek43*k12*k22 + 66*ek11*ek22*ek32*ek43*k12*k22 + 30*ek11*ek23*ek32*ek43*k12*k22 - 200*ek11*ek21*ek33*ek43*k12*k22 + 140*ek11*ek22*ek33*ek43*k12*k22 + 70*ek11*ek23*ek33*ek43*k12*k22 - 100*e34*ek11*ek23*k11*k12*k22 - 356*e14*ek23*ek31*k11*k12*k22 + 316*e14*ek23*ek32*k11*k12*k22 + 206*e24*ek11*ek33*k11*k12*k22 - 166*e14*ek21*ek33*k11*k12*k22 + 206*e14*ek22*ek33*k11*k12*k22 + 216*e13*ek23*ek41*k11*k12*k22 + 40*e12*ek33*ek41*k11*k12*k22 - 156*e13*ek23*ek42*k11*k12*k22 + 40*e12*ek33*ek42*k11*k12*k22 - 106*e23*ek11*ek43*k11*k12*k22 + 86*e13*ek21*ek43*k11*k12*k22 - 106*e13*ek22*ek43*k11*k12*k22 - 20*e12*ek31*ek43*k11*k12*k22 - 20*e12*ek32*ek43*k11*k12*k22 + 200*e12*ek33*ek43*k11*k12*k22 - 120*e34*ek11*ek23*k12^2*k22 - 428*e14*ek23*ek31*k12^2*k22 + 184*e14*ek23*ek32*k12^2*k22 + 248*e24*ek11*ek33*k12^2*k22 - 248*e14*ek21*ek33*k12^2*k22 + 124*e14*ek22*ek33*k12^2*k22 + 80*e14*ek23*ek33*k12^2*k22 + 218*e13*ek23*ek41*k12^2*k22 - 40*e12*ek33*ek41*k12^2*k22 - 94*e13*ek23*ek42*k12^2*k22 + 40*e12*ek33*ek42*k12^2*k22 - 128*e23*ek11*ek43*k12^2*k22 + 128*e13*ek21*ek43*k12^2*k22 - 14*e13*ek22*ek43*k12^2*k22 - 30*e13*ek23*ek43*k12^2*k22 + 20*e12*ek31*ek43*k12^2*k22 - 40*e12*ek32*ek43*k12^2*k22 - 80*e12*ek33*ek43*k12^2*k22 - 20*ek11*ek23*ek31*ek41*k13*k22 + 30*ek11*ek21*ek32*ek41*k13*k22 + 20*ek11*ek22*ek32*ek41*k13*k22 - 10*ek11*ek23*ek32*ek41*k13*k22 + 200*ek11*ek21*ek33*ek41*k13*k22 - 40*ek11*ek22*ek33*ek41*k13*k22 + 140*ek11*ek23*ek33*ek41*k13*k22 - 50*ek11*ek21*ek31*ek42*k13*k22 - 30*ek11*ek22*ek31*ek42*k13*k22 - 10*ek11*ek23*ek31*ek42*k13*k22 + 20*ek11*ek22*ek32*ek42*k13*k22 - 60*ek11*ek23*ek32*ek42*k13*k22 + 70*ek11*ek21*ek33*ek42*k13*k22 + 70*ek11*ek23*ek33*ek42*k13*k22 + 40*ek11*ek21*ek31*ek43*k13*k22 - 40*ek11*ek22*ek31*ek43*k13*k22 - 40*ek11*ek23*ek31*ek43*k13*k22 + 70*ek11*ek21*ek32*ek43*k13*k22 - 60*ek11*ek22*ek32*ek43*k13*k22 + 20*ek11*ek23*ek32*ek43*k13*k22 + 140*ek11*ek21*ek33*ek43*k13*k22 - 40*ek11*ek22*ek33*ek43*k13*k22 + 80*ek11*ek23*ek33*ek43*k13*k22 + 10*e34*ek11*ek21*k11*k13*k22 + 40*e34*ek11*ek22*k11*k13*k22 - 50*e34*ek11*ek23*k11*k13*k22 - 82*e24*ek11*ek31*k11*k13*k22 + 112*e14*ek21*ek31*k11*k13*k22 + 30*e14*ek22*ek31*k11*k13*k22 + 30*e14*ek23*ek31*k11*k13*k22 - 50*e14*ek21*ek32*k11*k13*k22 - 112*e14*ek22*ek32*k11*k13*k22 + 60*e14*ek23*ek32*k11*k13*k22 - 80*e24*ek11*ek33*k11*k13*k22 - 60*e14*ek21*ek33*k11*k13*k22 + 20*e14*ek22*ek33*k11*k13*k22 - 50*e14*ek23*ek33*k11*k13*k22 + 32*e23*ek11*ek41*k11*k13*k22 - 72*e13*ek21*ek41*k11*k13*k22 - 20*e13*ek22*ek41*k11*k13*k22 + 10*e13*ek23*ek41*k11*k13*k22 + 20*e12*ek31*ek41*k11*k13*k22 - 130*e12*ek33*ek41*k11*k13*k22 + 30*e13*ek21*ek42*k11*k13*k22 + 62*e13*ek22*ek42*k11*k13*k22 + 60*e13*ek23*ek42*k11*k13*k22 - 80*e12*ek33*ek42*k11*k13*k22 + 10*e23*ek11*ek43*k11*k13*k22 - 10*e13*ek21*ek43*k11*k13*k22 + 20*e13*ek22*ek43*k11*k13*k22 + 20*e13*ek23*ek43*k11*k13*k22 - 60*e12*ek31*ek43*k11*k13*k22 - 80*e12*ek32*ek43*k11*k13*k22 - 50*e12*ek33*ek43*k11*k13*k22 - 12*e14*e23*k11^2*k13*k22 + 2*e13*e24*k11^2*k13*k22 - 10*e12*e34*k11^2*k13*k22 + 40*e34*ek11*ek21*k12*k13*k22 + 60*e34*ek11*ek22*k12*k13*k22 - 100*e34*ek11*ek23*k12*k13*k22 - 226*e24*ek11*ek31*k12*k13*k22 + 296*e14*ek21*ek31*k12*k13*k22 + 192*e14*ek22*ek31*k12*k13*k22 - 10*e14*ek23*ek31*k12*k13*k22 - 72*e24*ek11*ek32*k12*k13*k22 + 2*e14*ek21*ek32*k12*k13*k22 - 122*e14*ek22*ek32*k12*k13*k22 + 140*e14*ek23*ek32*k12*k13*k22 + 50*e24*ek11*ek33*k12*k13*k22 - 40*e14*ek21*ek33*k12*k13*k22 - 70*e14*ek22*ek33*k12*k13*k22 - 140*e14*ek23*ek33*k12*k13*k22 + 116*e23*ek11*ek41*k12*k13*k22 - 166*e13*ek21*ek41*k12*k13*k22 - 112*e13*ek22*ek41*k12*k13*k22 - 10*e13*ek23*ek41*k12*k13*k22 + 20*e12*ek32*ek41*k12*k13*k22 - 20*e12*ek33*ek41*k12*k13*k22 + 22*e23*ek11*ek42*k12*k13*k22 - 12*e13*ek21*ek42*k12*k13*k22 + 12*e13*ek22*ek42*k12*k13*k22 + 130*e13*ek23*ek42*k12*k13*k22 - 40*e12*ek31*ek42*k12*k13*k22 - 20*e12*ek33*ek42*k12*k13*k22 + 50*e23*ek11*ek43*k12*k13*k22 - 40*e13*ek21*ek43*k12*k13*k22 - 30*e13*ek22*ek43*k12*k13*k22 + 40*e13*ek23*ek43*k12*k13*k22 - 20*e12*ek31*ek43*k12*k13*k22 + 10*e12*ek32*ek43*k12*k13*k22 - 10*e12*ek33*ek43*k12*k13*k22 - 52*e14*e23*k11*k12*k13*k22 + 32*e13*e24*k11*k12*k13*k22 - 20*e12*e34*k11*k12*k13*k22 - 46*e14*e23*k12^2*k13*k22 + 66*e13*e24*k12^2*k13*k22 + 20*e12*e34*k12^2*k13*k22 - 80*e34*ek11*ek21*k13^2*k22 + 40*e34*ek11*ek22*k13^2*k22 - 20*e34*ek11*ek23*k13^2*k22 + 40*e14*ek21*ek31*k13^2*k22 + 40*e14*ek23*ek31*k13^2*k22 + 10*e24*ek11*ek32*k13^2*k22 - 40*e14*ek21*ek32*k13^2*k22 - 20*e14*ek22*ek32*k13^2*k22 - 20*e14*ek23*ek32*k13^2*k22 - 200*e24*ek11*ek33*k13^2*k22 - 20*e14*ek21*ek33*k13^2*k22 + 40*e14*ek22*ek33*k13^2*k22 + 40*e14*ek23*ek33*k13^2*k22 - 20*e23*ek11*ek41*k13^2*k22 - 100*e13*ek21*ek41*k13^2*k22 - 100*e13*ek23*ek41*k13^2*k22 + 40*e12*ek31*ek41*k13^2*k22 - 20*e12*ek33*ek41*k13^2*k22 + 10*e23*ek11*ek42*k13^2*k22 - 40*e13*ek21*ek42*k13^2*k22 - 40*e13*ek23*ek42*k13^2*k22 - 10*e12*ek32*ek42*k13^2*k22 + 10*e12*ek33*ek42*k13^2*k22 - 20*e23*ek11*ek43*k13^2*k22 - 100*e13*ek21*ek43*k13^2*k22 - 100*e13*ek23*ek43*k13^2*k22 + 40*e12*ek31*ek43*k13^2*k22 - 20*e12*ek33*ek43*k13^2*k22 - 10*e14*e23*k11*k13^2*k22 + 90*e13*e24*k11*k13^2*k22 + 80*e12*e34*k11*k13^2*k22 + 10*e14*e23*k12*k13^2*k22 + 10*e13*e24*k12*k13^2*k22 + 20*e12*e34*k12*k13^2*k22 + 200*e13*e24*k13^3*k22 + 40*ek11*ek23*ek31*ek41*k22^2 + 11*ek11*ek23*ek32*ek41*k22^2 - 40*ek11*ek21*ek33*ek41*k22^2 - 39*ek11*ek22*ek33*ek41*k22^2 + 120*ek11*ek23*ek33*ek41*k22^2 + 49*ek11*ek23*ek31*ek42*k22^2 + 39*ek11*ek23*ek32*ek42*k22^2 - 78*ek11*ek22*ek33*ek42*k22^2 + 40*ek11*ek23*ek33*ek42*k22^2 + 20*ek11*ek21*ek31*ek43*k22^2 + 19*ek11*ek22*ek31*ek43*k22^2 + 30*ek11*ek23*ek31*ek43*k22^2 + 10*ek11*ek21*ek32*ek43*k22^2 + 39*ek11*ek22*ek32*ek43*k22^2 + ek11*ek23*ek32*ek43*k22^2 - 120*ek11*ek21*ek33*ek43*k22^2 + 39*ek11*ek22*ek33*ek43*k22^2 - 40*ek11*ek23*ek33*ek43*k22^2 - 40*e34*ek11*ek23*k11*k22^2 - 112*e14*ek23*ek31*k11*k22^2 + 46*e14*ek23*ek32*k11*k22^2 + 82*e24*ek11*ek33*k11*k22^2 - 42*e14*ek21*ek33*k11*k22^2 + 41*e14*ek22*ek33*k11*k22^2 - 100*e14*ek23*ek33*k11*k22^2 + 62*e13*ek23*ek41*k11*k22^2 - 6*e13*ek23*ek42*k11*k22^2 - 42*e23*ek11*ek43*k11*k22^2 + 22*e13*ek21*ek43*k11*k22^2 - 21*e13*ek22*ek43*k11*k22^2 - 10*e13*ek23*ek43*k11*k22^2 - 10*e12*ek32*ek43*k11*k22^2 + 120*e12*ek33*ek43*k11*k22^2 - 100*e34*ek11*ek23*k12*k22^2 - 230*e14*ek23*ek31*k12*k22^2 + 36*e14*ek23*ek32*k12*k22^2 + 205*e24*ek11*ek33*k12*k22^2 - 165*e14*ek21*ek33*k12*k22^2 + 41*e14*ek22*ek33*k12*k22^2 - 10*e14*ek23*ek33*k12*k22^2 + 100*e13*ek23*ek41*k12*k22^2 - 40*e12*ek33*ek41*k12*k22^2 - 27*e13*ek23*ek42*k12*k22^2 + 41*e12*ek33*ek42*k12*k22^2 - 105*e23*ek11*ek43*k12*k22^2 + 35*e13*ek21*ek43*k12*k22^2 - 27*e13*ek22*ek43*k12*k22^2 + 27*e13*ek23*ek43*k12*k22^2 + 50*e12*ek31*ek43*k12*k22^2 + 36*e12*ek32*ek43*k12*k22^2 - 67*e12*ek33*ek43*k12*k22^2 + 20*e34*ek11*ek21*k13*k22^2 + 20*e34*ek11*ek22*k13*k22^2 - 30*e34*ek11*ek23*k13*k22^2 - 82*e24*ek11*ek31*k13*k22^2 + 92*e14*ek21*ek31*k13*k22^2 + 71*e14*ek22*ek31*k13*k22^2 - 30*e14*ek23*ek31*k13*k22^2 - 46*e24*ek11*ek32*k13*k22^2 + 16*e14*ek21*ek32*k13*k22^2 - 15*e14*ek22*ek32*k13*k22^2 + 30*e14*ek23*ek32*k13*k22^2 + 30*e14*ek21*ek33*k13*k22^2 - 20*e14*ek22*ek33*k13*k22^2 + 20*e14*ek23*ek33*k13*k22^2 + 42*e23*ek11*ek41*k13*k22^2 - 52*e13*ek21*ek41*k13*k22^2 - 41*e13*ek22*ek41*k13*k22^2 + 10*e12*ek32*ek41*k13*k22^2 - 40*e12*ek33*ek41*k13*k22^2 + 6*e23*ek11*ek42*k13*k22^2 + 4*e13*ek21*ek42*k13*k22^2 - 10*e13*ek22*ek42*k13*k22^2 + 36*e13*ek23*ek42*k13*k22^2 - 50*e12*ek31*ek42*k13*k22^2 - 15*e12*ek32*ek42*k13*k22^2 - 26*e12*ek33*ek42*k13*k22^2 + 40*e23*ek11*ek43*k13*k22^2 + 41*e13*ek22*ek43*k13*k22^2 - 52*e13*ek23*ek43*k13*k22^2 - 10*e12*ek31*ek43*k13*k22^2 - 31*e12*ek32*ek43*k13*k22^2 + 42*e12*ek33*ek43*k13*k22^2 - 14*e14*e23*k11*k13*k22^2 + 14*e13*e24*k11*k13*k22^2 + 60*e13*e24*k12*k13*k22^2 + 40*e12*e34*k12*k13*k22^2 - 10*e14*e23*k13^2*k22^2 + 10*e12*e34*k13^2*k22^2 - 41*e34*ek11*ek23*k22^3 - 36*e14*ek23*ek31*k22^3 + 82*e24*ek11*ek33*k22^3 - 41*e14*ek21*ek33*k22^3 + 27*e13*ek23*ek41*k22^3 - 41*e12*ek33*ek41*k22^3 - 41*e23*ek11*ek43*k22^3 + 27*e13*ek21*ek43*k22^3 - 36*e12*ek31*ek43*k22^3 + 8*e14*e23*k13*k22^3 + 24*e13*e24*k13*k22^3 + 8*e12*e34*k13*k22^3 + 40*ek11*ek21*ek31*ek41*k11*k23 + 20*ek11*ek22*ek31*ek41*k11*k23 + 50*ek11*ek23*ek31*ek41*k11*k23 + 50*ek11*ek21*ek32*ek41*k11*k23 - 30*ek11*ek22*ek32*ek41*k11*k23 + 80*ek11*ek23*ek32*ek41*k11*k23 + 20*ek11*ek21*ek33*ek41*k11*k23 - 80*ek11*ek22*ek33*ek41*k11*k23 - 30*ek11*ek23*ek33*ek41*k11*k23 + 20*ek11*ek21*ek31*ek42*k11*k23 + 20*ek11*ek22*ek31*ek42*k11*k23 + 60*ek11*ek23*ek31*ek42*k11*k23 - 20*ek11*ek21*ek33*ek42*k11*k23 - 40*ek11*ek22*ek33*ek42*k11*k23 - 40*ek11*ek23*ek33*ek42*k11*k23 + 20*ek11*ek21*ek31*ek43*k11*k23 - 20*ek11*ek22*ek31*ek43*k11*k23 + 60*ek11*ek21*ek32*ek43*k11*k23 - 40*ek11*ek22*ek32*ek43*k11*k23 + 20*ek11*ek21*ek33*ek43*k11*k23 - 40*ek11*ek22*ek33*ek43*k11*k23 - 15*e34*ek11*ek21*k11^2*k23 + 20*e34*ek11*ek22*k11^2*k23 + 71*e34*ek11*ek23*k11^2*k23 - 15*e24*ek11*ek31*k11^2*k23 - 10*e14*ek21*ek31*k11^2*k23 - 46*e14*ek22*ek31*k11^2*k23 - 71*e14*ek23*ek31*k11^2*k23 + 71*e24*ek11*ek32*k11^2*k23 - 71*e14*ek21*ek32*k11^2*k23 - 82*e14*ek22*ek32*k11^2*k23 - 20*e14*ek23*ek32*k11^2*k23 + 20*e24*ek11*ek33*k11^2*k23 - 46*e14*ek21*ek33*k11^2*k23 + 40*e14*ek22*ek33*k11^2*k23 - 82*e14*ek23*ek33*k11^2*k23 - 10*e23*ek11*ek41*k11^2*k23 - 15*e13*ek21*ek41*k11^2*k23 + 6*e13*ek22*ek41*k11^2*k23 - 50*e13*ek23*ek41*k11^2*k23 - 15*e12*ek31*ek41*k11^2*k23 - 50*e12*ek32*ek41*k11^2*k23 + 6*e12*ek33*ek41*k11^2*k23 - 41*e23*ek11*ek42*k11^2*k23 + 11*e13*ek21*ek42*k11^2*k23 + 42*e13*ek22*ek42*k11^2*k23 - 30*e13*ek23*ek42*k11^2*k23 + 10*e12*ek31*ek42*k11^2*k23 - 41*e23*ek11*ek43*k11^2*k23 + 10*e13*ek21*ek43*k11^2*k23 + 11*e12*ek31*ek43*k11^2*k23 - 30*e12*ek32*ek43*k11^2*k23 + 42*e12*ek33*ek43*k11^2*k23 + 24*e14*e23*k11^3*k23 + 8*e13*e24*k11^3*k23 + 8*e12*e34*k11^3*k23 + 40*ek11*ek21*ek31*ek41*k12*k23 + 20*ek11*ek22*ek31*ek41*k12*k23 + 40*ek11*ek23*ek31*ek41*k12*k23 - 20*ek11*ek21*ek32*ek41*k12*k23 - 60*ek11*ek22*ek32*ek41*k12*k23 + 60*ek11*ek23*ek32*ek41*k12*k23 + 20*ek11*ek21*ek33*ek41*k12*k23 - 140*ek11*ek22*ek33*ek41*k12*k23 - 40*ek11*ek23*ek33*ek41*k12*k23 + 20*ek11*ek21*ek31*ek42*k12*k23 + 40*ek11*ek22*ek31*ek42*k12*k23 + 60*ek11*ek23*ek31*ek42*k12*k23 + 20*ek11*ek23*ek32*ek42*k12*k23 + 40*ek11*ek21*ek33*ek42*k12*k23 + 40*ek11*ek23*ek33*ek42*k12*k23 - 20*ek11*ek21*ek31*ek43*k12*k23 - 140*ek11*ek22*ek31*ek43*k12*k23 + 40*ek11*ek21*ek32*ek43*k12*k23 - 160*ek11*ek22*ek32*ek43*k12*k23 - 20*ek11*ek23*ek32*ek43*k12*k23 - 40*ek11*ek21*ek33*ek43*k12*k23 - 140*ek11*ek22*ek33*ek43*k12*k23 - 20*ek11*ek23*ek33*ek43*k12*k23 - 70*e34*ek11*ek21*k11*k12*k23 + 60*e34*ek11*ek22*k11*k12*k23 + 20*e34*ek11*ek23*k11*k12*k23 - 122*e24*ek11*ek31*k11*k12*k23 + 92*e14*ek21*ek31*k11*k12*k23 - 72*e14*ek22*ek31*k11*k12*k23 - 110*e14*ek23*ek31*k11*k12*k23 + 192*e24*ek11*ek32*k11*k12*k23 - 82*e14*ek21*ek32*k11*k12*k23 - 226*e14*ek22*ek32*k11*k12*k23 - 10*e14*ek23*ek32*k11*k12*k23 + 90*e24*ek11*ek33*k11*k12*k23 + 50*e14*ek22*ek33*k11*k12*k23 - 10*e14*ek23*ek33*k11*k12*k23 + 12*e23*ek11*ek41*k11*k12*k23 - 52*e13*ek21*ek41*k11*k12*k23 + 22*e13*ek22*ek41*k11*k12*k23 - 100*e13*ek23*ek41*k11*k12*k23 - 40*e12*ek32*ek41*k11*k12*k23 + 20*e12*ek33*ek41*k11*k12*k23 - 112*e23*ek11*ek42*k11*k12*k23 + 42*e13*ek21*ek42*k11*k12*k23 + 116*e13*ek22*ek42*k11*k12*k23 - 10*e13*ek23*ek42*k11*k12*k23 + 20*e12*ek31*ek42*k11*k12*k23 - 20*e12*ek33*ek42*k11*k12*k23 + 50*e23*ek11*ek43*k11*k12*k23 - 20*e13*ek21*ek43*k11*k12*k23 + 50*e13*ek22*ek43*k11*k12*k23 - 10*e12*ek31*ek43*k11*k12*k23 - 20*e12*ek32*ek43*k11*k12*k23 - 10*e12*ek33*ek43*k11*k12*k23 + 60*e14*e23*k11^2*k12*k23 + 40*e12*e34*k11^2*k12*k23 - 40*e34*ek11*ek21*k12^2*k23 + 40*e34*ek11*ek22*k12^2*k23 - 40*e34*ek11*ek23*k12^2*k23 - 184*e24*ek11*ek31*k12^2*k23 + 164*e14*ek21*ek31*k12^2*k23 + 40*e14*ek22*ek31*k12^2*k23 - 100*e14*ek23*ek31*k12^2*k23 + 100*e24*ek11*ek32*k12^2*k23 - 124*e14*ek22*ek32*k12^2*k23 - 20*e14*ek23*ek32*k12^2*k23 + 20*e24*ek11*ek33*k12^2*k23 - 40*e14*ek21*ek33*k12^2*k23 - 120*e14*ek22*ek33*k12^2*k23 - 40*e14*ek23*ek33*k12^2*k23 + 104*e23*ek11*ek41*k12^2*k23 - 84*e13*ek21*ek41*k12^2*k23 - 20*e13*ek22*ek41*k12^2*k23 - 100*e13*ek23*ek41*k12^2*k23 + 100*e12*ek33*ek41*k12^2*k23 - 60*e23*ek11*ek42*k12^2*k23 + 64*e13*ek22*ek42*k12^2*k23 + 100*e12*ek33*ek42*k12^2*k23 + 20*e23*ek11*ek43*k12^2*k23 - 40*e13*ek21*ek43*k12^2*k23 - 20*e13*ek22*ek43*k12^2*k23 + 40*e13*ek23*ek43*k12^2*k23 + 100*e12*ek31*ek43*k12^2*k23 + 160*e12*ek32*ek43*k12^2*k23 - 60*e12*ek33*ek43*k12^2*k23 + 66*e14*e23*k11*k12^2*k23 - 46*e13*e24*k11*k12^2*k23 + 20*e12*e34*k11*k12^2*k23 + 28*e14*e23*k12^3*k23 - 28*e13*e24*k12^3*k23 + 40*ek11*ek21*ek31*ek41*k13*k23 + 20*ek11*ek22*ek31*ek41*k13*k23 - 20*ek11*ek23*ek31*ek41*k13*k23 + 40*ek11*ek21*ek32*ek41*k13*k23 - 40*ek11*ek22*ek32*ek41*k13*k23 + 60*ek11*ek23*ek32*ek41*k13*k23 + 20*ek11*ek21*ek33*ek41*k13*k23 - 140*ek11*ek22*ek33*ek41*k13*k23 - 60*ek11*ek23*ek33*ek41*k13*k23 - 20*ek11*ek21*ek31*ek42*k13*k23 - 40*ek11*ek22*ek31*ek42*k13*k23 + 40*ek11*ek23*ek31*ek42*k13*k23 - 20*ek11*ek22*ek32*ek42*k13*k23 - 20*ek11*ek23*ek32*ek42*k13*k23 - 140*ek11*ek21*ek33*ek42*k13*k23 - 140*ek11*ek22*ek33*ek42*k13*k23 - 160*ek11*ek23*ek33*ek42*k13*k23 + 20*ek11*ek21*ek31*ek43*k13*k23 + 40*ek11*ek22*ek31*ek43*k13*k23 + 60*ek11*ek21*ek32*ek43*k13*k23 + 40*ek11*ek22*ek32*ek43*k13*k23 + 20*ek11*ek23*ek32*ek43*k13*k23 + 40*ek11*ek21*ek33*ek43*k13*k23 - 122*e34*ek11*ek21*k11*k13*k23 + 90*e34*ek11*ek22*k11*k13*k23 + 192*e34*ek11*ek23*k11*k13*k23 - 70*e24*ek11*ek31*k11*k13*k23 + 92*e14*ek21*ek31*k11*k13*k23 - 82*e14*ek23*ek31*k11*k13*k23 + 20*e24*ek11*ek32*k11*k13*k23 - 110*e14*ek21*ek32*k11*k13*k23 - 10*e14*ek22*ek32*k11*k13*k23 - 10*e14*ek23*ek32*k11*k13*k23 + 60*e24*ek11*ek33*k11*k13*k23 - 72*e14*ek21*ek33*k11*k13*k23 + 50*e14*ek22*ek33*k11*k13*k23 - 226*e14*ek23*ek33*k11*k13*k23 + 12*e23*ek11*ek41*k11*k13*k23 + 20*e13*ek22*ek41*k11*k13*k23 - 40*e13*ek23*ek41*k11*k13*k23 - 52*e12*ek31*ek41*k11*k13*k23 - 100*e12*ek32*ek41*k11*k13*k23 + 22*e12*ek33*ek41*k11*k13*k23 + 50*e23*ek11*ek42*k11*k13*k23 - 10*e13*ek21*ek42*k11*k13*k23 - 10*e13*ek22*ek42*k11*k13*k23 - 20*e13*ek23*ek42*k11*k13*k23 - 20*e12*ek31*ek42*k11*k13*k23 + 50*e12*ek33*ek42*k11*k13*k23 - 112*e23*ek11*ek43*k11*k13*k23 + 20*e13*ek21*ek43*k11*k13*k23 - 20*e13*ek22*ek43*k11*k13*k23 + 42*e12*ek31*ek43*k11*k13*k23 - 10*e12*ek32*ek43*k11*k13*k23 + 116*e12*ek33*ek43*k11*k13*k23 + 60*e14*e23*k11^2*k13*k23 + 40*e13*e24*k11^2*k13*k23 - 80*e34*ek11*ek21*k12*k13*k23 + 280*e34*ek11*ek22*k12*k13*k23 + 60*e34*ek11*ek23*k12*k13*k23 - 80*e24*ek11*ek31*k12*k13*k23 + 120*e14*ek21*ek31*k12*k13*k23 + 60*e14*ek22*ek31*k12*k13*k23 - 40*e14*ek23*ek31*k12*k13*k23 + 60*e24*ek11*ek32*k12*k13*k23 - 40*e14*ek21*ek32*k12*k13*k23 + 40*e14*ek23*ek32*k12*k13*k23 + 280*e24*ek11*ek33*k12*k13*k23 + 60*e14*ek21*ek33*k12*k13*k23 + 280*e14*ek22*ek33*k12*k13*k23 - 80*e23*ek11*ek41*k12*k13*k23 + 60*e13*ek21*ek41*k12*k13*k23 + 60*e13*ek22*ek41*k12*k13*k23 + 60*e12*ek31*ek41*k12*k13*k23 + 60*e12*ek33*ek41*k12*k13*k23 + 60*e23*ek11*ek42*k12*k13*k23 - 40*e13*ek21*ek42*k12*k13*k23 - 40*e13*ek23*ek42*k12*k13*k23 - 60*e12*ek32*ek42*k12*k13*k23 + 60*e12*ek33*ek42*k12*k13*k23 + 60*e23*ek11*ek43*k12*k13*k23 + 60*e13*ek22*ek43*k12*k13*k23 - 60*e13*ek23*ek43*k12*k13*k23 - 40*e12*ek31*ek43*k12*k13*k23 - 40*e12*ek32*ek43*k12*k13*k23 - 200*e12*e34*k12^2*k13*k23 - 184*e34*ek11*ek21*k13^2*k23 + 20*e34*ek11*ek22*k13^2*k23 + 100*e34*ek11*ek23*k13^2*k23 - 40*e24*ek11*ek31*k13^2*k23 + 164*e14*ek21*ek31*k13^2*k23 - 40*e14*ek22*ek31*k13^2*k23 - 40*e24*ek11*ek32*k13^2*k23 - 100*e14*ek21*ek32*k13^2*k23 - 40*e14*ek22*ek32*k13^2*k23 - 20*e14*ek23*ek32*k13^2*k23 + 40*e24*ek11*ek33*k13^2*k23 + 40*e14*ek21*ek33*k13^2*k23 - 120*e14*ek22*ek33*k13^2*k23 - 124*e14*ek23*ek33*k13^2*k23 + 104*e23*ek11*ek41*k13^2*k23 + 100*e13*ek22*ek41*k13^2*k23 - 84*e12*ek31*ek41*k13^2*k23 - 100*e12*ek32*ek41*k13^2*k23 - 20*e12*ek33*ek41*k13^2*k23 + 20*e23*ek11*ek42*k13^2*k23 + 100*e13*ek21*ek42*k13^2*k23 - 60*e13*ek22*ek42*k13^2*k23 + 160*e13*ek23*ek42*k13^2*k23 - 40*e12*ek31*ek42*k13^2*k23 + 40*e12*ek32*ek42*k13^2*k23 - 20*e12*ek33*ek42*k13^2*k23 - 60*e23*ek11*ek43*k13^2*k23 + 100*e13*ek22*ek43*k13^2*k23 + 64*e12*ek33*ek43*k13^2*k23 + 66*e14*e23*k11*k13^2*k23 + 20*e13*e24*k11*k13^2*k23 - 46*e12*e34*k11*k13^2*k23 - 200*e13*e24*k12*k13^2*k23 + 28*e14*e23*k13^3*k23 - 28*e12*e34*k13^3*k23 + 20*ek11*ek21*ek31*ek41*k22*k23 + 10*ek11*ek22*ek31*ek41*k22*k23 + 20*ek11*ek23*ek31*ek41*k22*k23 - 10*ek11*ek21*ek32*ek41*k22*k23 - 30*ek11*ek22*ek32*ek41*k22*k23 - 80*ek11*ek23*ek32*ek41*k22*k23 + 70*ek11*ek21*ek33*ek41*k22*k23 - 140*ek11*ek22*ek33*ek41*k22*k23 - 200*ek11*ek23*ek33*ek41*k22*k23 + 10*ek11*ek21*ek31*ek42*k22*k23 + 30*ek11*ek22*ek31*ek42*k22*k23 + 60*ek11*ek23*ek31*ek42*k22*k23 - 20*ek11*ek21*ek32*ek42*k22*k23 - 116*ek11*ek23*ek32*ek42*k22*k23 + 30*ek11*ek21*ek33*ek42*k22*k23 + 76*ek11*ek22*ek33*ek42*k22*k23 + 70*ek11*ek21*ek31*ek43*k22*k23 - 50*ek11*ek22*ek31*ek43*k22*k23 - 40*ek11*ek23*ek31*ek43*k22*k23 + 100*ek11*ek21*ek32*ek43*k22*k23 - 120*ek11*ek22*ek32*ek43*k22*k23 + 116*ek11*ek23*ek32*ek43*k22*k23 + 50*ek11*ek21*ek33*ek43*k22*k23 - 116*ek11*ek22*ek33*ek43*k22*k23 + 80*ek11*ek23*ek33*ek43*k22*k23 + 40*e34*ek11*ek22*k11*k22*k23 - 40*e34*ek11*ek23*k11*k22*k23 - 112*e24*ek11*ek31*k11*k22*k23 + 62*e14*ek21*ek31*k11*k22*k23 - 40*e14*ek23*ek31*k11*k22*k23 + 30*e24*ek11*ek32*k11*k22*k23 - 20*e14*ek21*ek32*k11*k22*k23 - 82*e14*ek22*ek32*k11*k22*k23 + 110*e14*ek23*ek32*k11*k22*k23 + 20*e24*ek11*ek33*k11*k22*k23 - 10*e14*ek21*ek33*k11*k22*k23 + 120*e14*ek22*ek33*k11*k22*k23 + 200*e14*ek23*ek33*k11*k22*k23 + 62*e23*ek11*ek41*k11*k22*k23 - 32*e13*ek21*ek41*k11*k22*k23 - 40*e13*ek23*ek41*k11*k22*k23 - 80*e12*ek33*ek41*k11*k22*k23 - 20*e23*ek11*ek42*k11*k22*k23 + 10*e13*ek21*ek42*k11*k22*k23 + 32*e13*ek22*ek42*k11*k22*k23 - 30*e13*ek23*ek42*k11*k22*k23 + 20*e12*ek32*ek42*k11*k22*k23 - 30*e12*ek33*ek42*k11*k22*k23 + 20*e23*ek11*ek43*k11*k22*k23 - 10*e13*ek21*ek43*k11*k22*k23 + 30*e13*ek22*ek43*k11*k22*k23 + 40*e13*ek23*ek43*k11*k22*k23 - 80*e12*ek31*ek43*k11*k22*k23 - 100*e12*ek32*ek43*k11*k22*k23 - 50*e12*ek33*ek43*k11*k22*k23 + 14*e14*e23*k11^2*k22*k23 - 14*e13*e24*k11^2*k22*k23 + 70*e34*ek11*ek22*k12*k22*k23 - 60*e34*ek11*ek23*k12*k22*k23 - 306*e24*ek11*ek31*k12*k22*k23 + 216*e14*ek21*ek31*k12*k22*k23 + 92*e14*ek22*ek31*k12*k22*k23 - 180*e14*ek23*ek31*k12*k22*k23 - 52*e24*ek11*ek32*k12*k22*k23 + 82*e14*ek21*ek32*k12*k22*k23 - 62*e14*ek22*ek32*k12*k22*k23 + 70*e14*ek23*ek32*k12*k22*k23 + 60*e14*ek21*ek33*k12*k22*k23 - 50*e14*ek22*ek33*k12*k22*k23 + 186*e23*ek11*ek41*k12*k22*k23 - 96*e13*ek21*ek41*k12*k22*k23 - 32*e13*ek22*ek41*k12*k22*k23 - 60*e13*ek23*ek41*k12*k22*k23 + 20*e12*ek31*ek41*k12*k22*k23 + 20*e12*ek32*ek41*k12*k22*k23 - 50*e12*ek33*ek41*k12*k22*k23 + 32*e23*ek11*ek42*k12*k22*k23 - 12*e13*ek21*ek42*k12*k22*k23 + 64*e13*ek22*ek42*k12*k22*k23 + 32*e13*ek23*ek42*k12*k22*k23 - 10*e12*ek31*ek42*k12*k22*k23 - 62*e12*ek32*ek42*k12*k22*k23 + 8*e12*ek33*ek42*k12*k22*k23 + 50*e23*ek11*ek43*k12*k22*k23 + 60*e13*ek21*ek43*k12*k22*k23 + 52*e13*ek22*ek43*k12*k22*k23 - 96*e13*ek23*ek43*k12*k22*k23 - 100*e12*ek31*ek43*k12*k22*k23 - 92*e12*ek32*ek43*k12*k22*k23 + 186*e12*ek33*ek43*k12*k22*k23 + 32*e14*e23*k11*k12*k22*k23 - 52*e13*e24*k11*k12*k22*k23 - 20*e12*e34*k11*k12*k22*k23 - 2*e14*e23*k12^2*k22*k23 - 48*e13*e24*k12^2*k22*k23 - 30*e12*e34*k12^2*k22*k23 - 140*e34*ek11*ek21*k13*k22*k23 + 70*e34*ek11*ek22*k13*k22*k23 - 40*e34*ek11*ek23*k13*k22*k23 - 10*e24*ek11*ek31*k13*k22*k23 + 40*e14*ek21*ek31*k13*k22*k23 + 60*e14*ek22*ek31*k13*k22*k23 + 80*e14*ek23*ek31*k13*k22*k23 + 40*e24*ek11*ek32*k13*k22*k23 - 70*e14*ek21*ek32*k13*k22*k23 + 10*e14*ek22*ek32*k13*k22*k23 - 60*e14*ek23*ek32*k13*k22*k23 + 50*e24*ek11*ek33*k13*k22*k23 - 100*e14*ek21*ek33*k13*k22*k23 + 60*e14*ek22*ek33*k13*k22*k23 - 40*e14*ek23*ek33*k13*k22*k23 - 10*e23*ek11*ek41*k13*k22*k23 + 40*e13*ek21*ek41*k13*k22*k23 + 30*e13*ek22*ek41*k13*k22*k23 - 40*e13*ek23*ek41*k13*k22*k23 + 20*e12*ek32*ek41*k13*k22*k23 + 50*e12*ek33*ek41*k13*k22*k23 + 20*e23*ek11*ek42*k13*k22*k23 - 130*e13*ek21*ek42*k13*k22*k23 - 72*e13*ek22*ek42*k13*k22*k23 - 12*e13*ek23*ek42*k13*k22*k23 + 100*e12*ek31*ek42*k13*k22*k23 + 52*e12*ek32*ek42*k13*k22*k23 + 22*e12*ek33*ek42*k13*k22*k23 - 20*e23*ek11*ek43*k13*k22*k23 - 10*e13*ek21*ek43*k13*k22*k23 - 112*e13*ek22*ek43*k13*k22*k23 + 166*e13*ek23*ek43*k13*k22*k23 - 10*e12*ek31*ek43*k13*k22*k23 + 42*e12*ek32*ek43*k13*k22*k23 - 116*e12*ek33*ek43*k13*k22*k23 - 20*e14*e23*k11*k13*k22*k23 - 20*e13*e24*k11*k13*k22*k23 + 160*e12*e34*k11*k13*k22*k23 + 20*e14*e23*k13^2*k22*k23 + 10*e13*e24*k13^2*k22*k23 + 10*e12*e34*k13^2*k22*k23 + 10*e34*ek11*ek21*k22^2*k23 + 41*e34*ek11*ek22*k22^2*k23 + 85*e34*ek11*ek23*k22^2*k23 - 107*e24*ek11*ek31*k22^2*k23 + 67*e14*ek21*ek31*k22^2*k23 + 36*e14*ek22*ek31*k22^2*k23 - 90*e14*ek23*ek31*k22^2*k23 - 82*e24*ek11*ek32*k22^2*k23 + 41*e14*ek21*ek32*k22^2*k23 - 165*e24*ek11*ek33*k22^2*k23 + 80*e14*ek21*ek33*k22^2*k23 + 67*e23*ek11*ek41*k22^2*k23 - 27*e13*ek21*ek41*k22^2*k23 - 27*e13*ek22*ek41*k22^2*k23 - 95*e13*ek23*ek41*k22^2*k23 + 10*e12*ek31*ek41*k22^2*k23 + 41*e12*ek32*ek41*k22^2*k23 + 85*e12*ek33*ek41*k22^2*k23 + 41*e23*ek11*ek42*k22^2*k23 - 27*e13*ek21*ek42*k22^2*k23 + 36*e12*ek31*ek42*k22^2*k23 + 80*e23*ek11*ek43*k22^2*k23 - 120*e13*ek21*ek43*k22^2*k23 + 190*e12*ek31*ek43*k22^2*k23 + 2*e14*e23*k11*k22^2*k23 - 12*e13*e24*k11*k22^2*k23 - 10*e12*e34*k11*k22^2*k23 - 8*e14*e23*k12*k22^2*k23 - 24*e13*e24*k12*k22^2*k23 - 8*e12*e34*k12*k22^2*k23 - 20*e14*e23*k13*k22^2*k23 - 40*e13*e24*k13*k22^2*k23 + 40*e12*e34*k13*k22^2*k23 + 80*ek11*ek21*ek31*ek41*k23^2 + 40*ek11*ek22*ek31*ek41*k23^2 + 200*ek11*ek23*ek32*ek41*k23^2 + 40*ek11*ek21*ek33*ek41*k23^2 + 200*ek11*ek22*ek33*ek41*k23^2 - 20*ek11*ek22*ek31*ek42*k23^2 - 40*ek11*ek23*ek31*ek42*k23^2 + 40*ek11*ek21*ek32*ek42*k23^2 + 156*ek11*ek23*ek32*ek42*k23^2 + 20*ek11*ek21*ek33*ek42*k23^2 - 76*ek11*ek22*ek33*ek42*k23^2 - 80*ek11*ek23*ek33*ek42*k23^2 + 20*ek11*ek22*ek31*ek43*k23^2 + 40*ek11*ek23*ek31*ek43*k23^2 - 40*ek11*ek21*ek32*ek43*k23^2 + 80*ek11*ek22*ek32*ek43*k23^2 - 156*ek11*ek23*ek32*ek43*k23^2 - 20*ek11*ek21*ek33*ek43*k23^2 + 76*ek11*ek22*ek33*ek43*k23^2 - 60*e34*ek11*ek21*k11*k23^2 + 40*e34*ek11*ek22*k11*k23^2 - 60*e24*ek11*ek31*k11*k23^2 + 20*e14*ek21*ek31*k11*k23^2 + 10*e14*ek22*ek31*k11*k23^2 - 200*e14*ek23*ek32*k11*k23^2 + 40*e24*ek11*ek33*k11*k23^2 + 10*e14*ek21*ek33*k11*k23^2 - 200*e14*ek22*ek33*k11*k23^2 - 80*e23*ek11*ek41*k11*k23^2 + 10*e13*ek21*ek41*k11*k23^2 + 10*e13*ek22*ek41*k11*k23^2 + 10*e12*ek31*ek41*k11*k23^2 + 10*e12*ek33*ek41*k11*k23^2 + 20*e13*ek22*ek42*k11*k23^2 + 40*e13*ek23*ek42*k11*k23^2 - 40*e12*ek32*ek42*k11*k23^2 - 20*e12*ek33*ek42*k11*k23^2 - 20*e13*ek22*ek43*k11*k23^2 - 40*e13*ek23*ek43*k11*k23^2 + 40*e12*ek32*ek43*k11*k23^2 + 20*e12*ek33*ek43*k11*k23^2 + 20*e14*e23*k11^2*k23^2 + 30*e13*e24*k11^2*k23^2 + 30*e12*e34*k11^2*k23^2 - 40*e34*ek11*ek21*k12*k23^2 + 120*e34*ek11*ek22*k12*k23^2 - 40*e34*ek11*ek23*k12*k23^2 - 60*e24*ek11*ek31*k12*k23^2 + 40*e14*ek21*ek31*k12*k23^2 + 80*e14*ek22*ek31*k12*k23^2 + 80*e14*ek23*ek31*k12*k23^2 + 40*e24*ek11*ek32*k12*k23^2 - 80*e14*ek21*ek32*k12*k23^2 - 80*e14*ek23*ek32*k12*k23^2 + 20*e24*ek11*ek33*k12*k23^2 - 40*e14*ek21*ek33*k12*k23^2 + 40*e14*ek22*ek33*k12*k23^2 + 40*e14*ek23*ek33*k12*k23^2 - 60*e23*ek11*ek41*k12*k23^2 + 40*e13*ek21*ek41*k12*k23^2 + 20*e13*ek22*ek41*k12*k23^2 - 40*e13*ek23*ek41*k12*k23^2 + 40*e12*ek32*ek41*k12*k23^2 + 20*e12*ek33*ek41*k12*k23^2 - 100*e23*ek11*ek42*k12*k23^2 - 64*e13*ek22*ek42*k12*k23^2 + 124*e12*ek32*ek42*k12*k23^2 - 60*e12*ek33*ek42*k12*k23^2 + 100*e23*ek11*ek43*k12*k23^2 - 100*e13*ek21*ek43*k12*k23^2 - 20*e13*ek22*ek43*k12*k23^2 + 84*e13*ek23*ek43*k12*k23^2 + 100*e12*ek31*ek43*k12*k23^2 + 40*e12*ek32*ek43*k12*k23^2 - 104*e12*ek33*ek43*k12*k23^2 + 10*e14*e23*k11*k12*k23^2 + 10*e13*e24*k11*k12*k23^2 + 20*e12*e34*k11*k12*k23^2 + 100*e14*e23*k12^2*k23^2 - 100*e12*e34*k12^2*k23^2 - 60*e34*ek11*ek21*k13*k23^2 + 20*e34*ek11*ek22*k13*k23^2 + 40*e34*ek11*ek23*k13*k23^2 - 40*e24*ek11*ek31*k13*k23^2 + 40*e14*ek21*ek31*k13*k23^2 - 40*e14*ek22*ek31*k13*k23^2 - 80*e14*ek23*ek31*k13*k23^2 - 40*e24*ek11*ek32*k13*k23^2 + 80*e14*ek21*ek32*k13*k23^2 - 40*e14*ek22*ek32*k13*k23^2 + 80*e14*ek23*ek32*k13*k23^2 + 120*e24*ek11*ek33*k13*k23^2 + 80*e14*ek21*ek33*k13*k23^2 - 40*e14*ek22*ek33*k13*k23^2 - 60*e23*ek11*ek41*k13*k23^2 + 20*e13*ek22*ek41*k13*k23^2 + 40*e13*ek23*ek41*k13*k23^2 + 40*e12*ek31*ek41*k13*k23^2 - 40*e12*ek32*ek41*k13*k23^2 + 20*e12*ek33*ek41*k13*k23^2 + 100*e23*ek11*ek42*k13*k23^2 + 100*e13*ek21*ek42*k13*k23^2 + 104*e13*ek22*ek42*k13*k23^2 - 40*e13*ek23*ek42*k13*k23^2 - 100*e12*ek31*ek42*k13*k23^2 - 84*e12*ek32*ek42*k13*k23^2 + 20*e12*ek33*ek42*k13*k23^2 - 100*e23*ek11*ek43*k13*k23^2 + 60*e13*ek22*ek43*k13*k23^2 - 124*e13*ek23*ek43*k13*k23^2 + 64*e12*ek33*ek43*k13*k23^2 + 10*e14*e23*k11*k13*k23^2 + 20*e13*e24*k11*k13*k23^2 + 10*e12*e34*k11*k13*k23^2 - 200*e14*e23*k12*k13*k23^2 + 100*e14*e23*k13^2*k23^2 - 100*e13*e24*k13^2*k23^2 - 80*e34*ek11*ek21*k22*k23^2 - 44*e34*ek11*ek22*k22*k23^2 - 248*e34*ek11*ek23*k22*k23^2 - 20*e24*ek11*ek31*k22*k23^2 + 30*e14*ek21*ek31*k22*k23^2 + 70*e14*ek22*ek31*k22*k23^2 + 120*e14*ek23*ek31*k22*k23^2 + 164*e24*ek11*ek32*k22*k23^2 - 80*e14*ek21*ek32*k22*k23^2 + 248*e24*ek11*ek33*k22*k23^2 - 120*e14*ek21*ek33*k22*k23^2 + 80*e23*ek11*ek41*k22*k23^2 + 30*e13*ek21*ek41*k22*k23^2 + 74*e13*ek22*ek41*k22*k23^2 + 128*e13*ek23*ek41*k22*k23^2 - 84*e12*ek32*ek41*k22*k23^2 - 128*e12*ek33*ek41*k22*k23^2 - 40*e23*ek11*ek42*k22*k23^2 + 94*e13*ek21*ek42*k22*k23^2 - 154*e12*ek31*ek42*k22*k23^2 - 40*e23*ek11*ek43*k22*k23^2 + 218*e13*ek21*ek43*k22*k23^2 - 278*e12*ek31*ek43*k22*k23^2 - 110*e14*e23*k11*k22*k23^2 - 10*e13*e24*k11*k22*k23^2 + 80*e12*e34*k11*k22*k23^2 + 10*e14*e23*k12*k22*k23^2 + 28*e13*e24*k12*k22*k23^2 - 38*e12*e34*k12*k22*k23^2 + 20*e14*e23*k13*k22*k23^2 + 66*e13*e24*k13*k22*k23^2 - 46*e12*e34*k13*k22*k23^2 + 84*e34*ek11*ek22*k23^3 + 164*e34*ek11*ek23*k23^3 - 40*e14*ek22*ek31*k23^3 - 80*e14*ek23*ek31*k23^3 - 164*e24*ek11*ek32*k23^3 + 80*e14*ek21*ek32*k23^3 - 84*e24*ek11*ek33*k23^3 + 40*e14*ek21*ek33*k23^3 - 200*e23*ek11*ek41*k23^3 - 44*e13*ek22*ek41*k23^3 - 84*e13*ek23*ek41*k23^3 + 84*e12*ek32*ek41*k23^3 + 44*e12*ek33*ek41*k23^3 - 124*e13*ek21*ek42*k23^3 + 124*e12*ek31*ek42*k23^3 - 124*e13*ek21*ek43*k23^3 + 124*e12*ek31*ek43*k23^3 + 200*e14*e23*k11*k23^3 - 28*e13*e24*k12*k23^3 + 28*e12*e34*k12*k23^3 - 28*e13*e24*k13*k23^3 + 28*e12*e34*k13*k23^3 + (56*e12*ek32*ek41*k11^2 - 10*e13*ek21*ek42*k11^2 + 80*e13*ek22*ek42*k11^2 + 21*e12*ek31*ek42*k11^2 + 20*e12*ek32*ek42*k11^2 - 42*e12*ek33*ek42*k11^2 - 62*e12*ek32*ek43*k11^2 + 20*e13*ek21*ek41*k11*k12 - 130*e13*ek22*ek41*k11*k12 - 72*e12*ek31*ek41*k11*k12 + 10*e12*ek32*ek41*k11*k12 - 20*e12*ek33*ek41*k11*k12 - 60*e13*ek21*ek42*k11*k12 - 50*e13*ek22*ek42*k11*k12 - 80*e13*ek23*ek42*k11*k12 - 10*e12*ek31*ek42*k11*k12 + 20*e12*ek32*ek42*k11*k12 + 20*e12*ek33*ek42*k11*k12 - 80*e13*ek22*ek43*k11*k12 + 30*e12*ek31*ek43*k11*k12 + 60*e12*ek32*ek43*k11*k12 + 62*e12*ek33*ek43*k11*k12 - 10*e13*e24*k11^2*k12 + 2*e12*e34*k11^2*k12 + 40*e13*ek21*ek41*k12^2 - 20*e13*ek22*ek41*k12^2 - 100*e12*ek31*ek41*k12^2 - 100*e12*ek32*ek41*k12^2 + 40*e13*ek21*ek42*k12^2 - 20*e13*ek22*ek42*k12^2 - 100*e12*ek31*ek42*k12^2 - 100*e12*ek32*ek42*k12^2 + 10*e13*ek22*ek43*k12^2 - 10*e13*ek23*ek43*k12^2 - 40*e12*ek31*ek43*k12^2 - 40*e12*ek32*ek43*k12^2 + 80*e13*e24*k11*k12^2 + 90*e12*e34*k11*k12^2 + 200*e12*e34*k12^3 + 40*e13*ek22*ek41*k11*k13 + 216*e12*ek32*ek41*k11*k13 - 20*e13*ek21*ek42*k11*k13 + 200*e13*ek22*ek42*k11*k13 - 20*e13*ek23*ek42*k11*k13 + 86*e12*ek31*ek42*k11*k13 - 106*e12*ek33*ek42*k11*k13 + 40*e13*ek22*ek43*k11*k13 - 156*e12*ek32*ek43*k11*k13 - 20*e13*ek22*ek41*k12*k13 + 20*e13*ek23*ek41*k12*k13 - 166*e12*ek31*ek41*k12*k13 - 10*e12*ek32*ek41*k12*k13 - 112*e12*ek33*ek41*k12*k13 - 20*e13*ek21*ek42*k12*k13 - 10*e13*ek22*ek42*k12*k13 + 10*e13*ek23*ek42*k12*k13 - 40*e12*ek31*ek42*k12*k13 + 40*e12*ek32*ek42*k12*k13 - 30*e12*ek33*ek42*k12*k13 - 40*e13*ek21*ek43*k12*k13 - 20*e13*ek22*ek43*k12*k13 - 12*e12*ek31*ek43*k12*k13 + 130*e12*ek32*ek43*k12*k13 + 12*e12*ek33*ek43*k12*k13 - 20*e13*e24*k11*k12*k13 + 32*e12*e34*k11*k12*k13 + 20*e13*e24*k12^2*k13 + 10*e12*e34*k12^2*k13 - 40*e13*ek22*ek41*k13^2 + 218*e12*ek32*ek41*k13^2 + 20*e13*ek21*ek42*k13^2 - 80*e13*ek22*ek42*k13^2 - 40*e13*ek23*ek42*k13^2 + 128*e12*ek31*ek42*k13^2 - 30*e12*ek32*ek42*k13^2 - 14*e12*ek33*ek42*k13^2 + 40*e13*ek22*ek43*k13^2 - 94*e12*ek32*ek43*k13^2 + 20*e13*e24*k12*k13^2 + 66*e12*e34*k12*k13^2 + 90*e13*ek21*ek41*k11*k22 - 20*e13*ek22*ek41*k11*k22 + 80*e13*ek23*ek41*k11*k22 + 90*e12*ek31*ek41*k11*k22 + 80*e12*ek32*ek41*k11*k22 - 20*e12*ek33*ek41*k11*k22 + 10*e13*ek21*ek42*k11*k22 + 10*e13*ek23*ek42*k11*k22 + 80*e12*ek31*ek42*k11*k22 + 70*e12*ek32*ek42*k11*k22 - 20*e12*ek33*ek42*k11*k22 + 80*e13*ek21*ek43*k11*k22 - 20*e13*ek22*ek43*k11*k22 + 70*e13*ek23*ek43*k11*k22 + 10*e12*ek31*ek43*k11*k22 + 10*e12*ek32*ek43*k11*k22 - 100*e13*e24*k11^2*k22 - 100*e12*e34*k11^2*k22 + 40*e13*ek21*ek41*k12*k22 - 30*e13*ek22*ek41*k12*k22 - 10*e13*ek23*ek41*k12*k22 + 20*e12*ek31*ek41*k12*k22 + 10*e12*ek32*ek41*k12*k22 + 20*e12*ek33*ek41*k12*k22 + 30*e13*ek21*ek42*k12*k22 - 52*e13*ek22*ek42*k12*k22 + 10*e13*ek23*ek42*k12*k22 - 10*e12*ek31*ek42*k12*k22 + 32*e12*ek32*ek42*k12*k22 - 20*e12*ek33*ek42*k12*k22 - 40*e13*ek21*ek43*k12*k22 + 32*e13*ek23*ek43*k12*k22 + 60*e12*ek31*ek43*k12*k22 + 30*e12*ek32*ek43*k12*k22 - 62*e12*ek33*ek43*k12*k22 - 200*e12*e34*k11*k12*k22 + 10*e13*e24*k12^2*k22 + 110*e12*e34*k12^2*k22 + 20*e13*ek21*ek41*k13*k22 + 20*e13*ek22*ek41*k13*k22 + 10*e13*ek23*ek41*k13*k22 + 40*e12*ek31*ek41*k13*k22 - 10*e12*ek32*ek41*k13*k22 - 30*e12*ek33*ek41*k13*k22 + 60*e13*ek21*ek42*k13*k22 + 62*e13*ek22*ek42*k13*k22 - 30*e13*ek23*ek42*k13*k22 - 40*e12*ek31*ek42*k13*k22 - 32*e12*ek32*ek42*k13*k22 - 10*e13*ek21*ek43*k13*k22 + 20*e13*ek22*ek43*k13*k22 - 72*e13*ek23*ek43*k13*k22 + 30*e12*ek31*ek43*k13*k22 - 10*e12*ek32*ek43*k13*k22 + 32*e12*ek33*ek43*k13*k22 - 200*e13*e24*k11*k13*k22 - 20*e13*e24*k12*k13*k22 - 20*e12*e34*k12*k13*k22 + 110*e13*e24*k13^2*k22 + 10*e12*e34*k13^2*k22 + 10*e13*ek21*ek41*k22^2 + 21*e13*ek22*ek41*k22^2 + 22*e13*ek23*ek41*k22^2 + 20*e12*ek31*ek41*k22^2 - e12*ek32*ek41*k22^2 - 42*e12*ek33*ek41*k22^2 + 26*e13*ek21*ek42*k22^2 - 36*e12*ek31*ek42*k22^2 + 62*e13*ek21*ek43*k22^2 - 62*e12*ek31*ek43*k22^2 - 100*e12*e34*k11*k22^2 + 12*e13*e24*k12*k22^2 - 2*e12*e34*k12*k22^2 + 14*e13*e24*k13*k22^2 - 14*e12*e34*k13*k22^2 - 2*(e12*(-15*ek33*ek42*k11 - 16*ek33*ek43*k11 + 7*e34*k11^2 - 15*ek33*ek41*k12 - 56*ek33*ek42*k12 - 6*ek33*ek43*k12 + 10*e34*k11*k12 - 5*e34*k12^2 + 16*ek33*ek41*k13 + 16*ek33*ek42*k13 + 26*e34*k11*k13 + 24*e34*k13^2 + ek31*(4*ek41*(4*k11 - 5*k12 + 12*k13) + ek42*(5*(k11 + k12 - 6*k13) - 108*k22) + ek43*(-5*k11 + 65*k12 + 6*k13 - 78*k22)) + ek32*(ek42*(-20*k11 + 83*k12 - 48*k13) + 3*ek43*(5*k11 - 2*k12 + 2*k13) + ek41*(20*k11 + 20*k12 + 30*k13 - 43*k22)) - (53*ek33*ek41 + 2*e34*(8*k12 + 13*k13))*k22) + e13*(50*ek23*ek42*k11 - 10*ek23*ek43*k11 - 10*ek23*ek41*k12 + 21*ek23*ek42*k12 + 26*ek23*ek43*k12 - 80*e24*k11*k12 - 5*e24*k12^2 - 10*ek23*ek41*k13 - 66*ek23*ek42*k13 - 31*ek23*ek43*k13 + 10*e24*k11*k13 + 15*e24*k13^2 + (43*ek23*ek41 + 2*e24*(13*k12 + 8*k13))*k22 + ek22*(ek43*(15*k11 + 11*k12 - 16*k13) + ek42*(25*k11 - 58*k12 + 93*k13) + ek41*(40*k11 - 25*k12 + 25*k13 + 53*k22)) + ek21*(-10*ek41*k13 + ek42*(40*k11 + 5*k12 + 50*k13 + 78*k22) + ek43*(-50*k12 + 5*k13 + 108*k22))))*k23 - 2*(-(e13*(64*ek22*ek41 + 42*ek23*ek41 + ek21*(139*ek42 + 77*ek43) + e24*(40*k11 + 23*k12 - k13))) + e12*((64*ek32 + 7*ek33)*ek41 + ek31*(-15*ek41 + 109*ek42 + 47*ek43) + e34*(5*k11 + 33*k12 + 24*k13)))*k23^2 + ek11*(-48*ek23*ek32*ek41*k11 + 20*ek23*ek32*ek42*k11 + 38*ek23*ek33*ek42*k11 - 10*ek23*ek32*ek43*k11 - 20*e24*ek32*k11^2 - 21*e23*ek42*k11^2 + 30*ek23*ek31*ek41*k12 - 10*ek23*ek32*ek41*k12 + 20*ek23*ek33*ek41*k12 + 70*ek23*ek31*ek42*k12 + 20*ek23*ek32*ek42*k12 - 60*ek23*ek33*ek42*k12 - 60*ek23*ek32*ek43*k12 + 20*ek23*ek33*ek43*k12 + 10*e24*ek31*k11*k12 - 50*e24*ek32*k11*k12 + 40*e24*ek33*k11*k12 + 32*e23*ek41*k11*k12 + 10*e23*ek42*k11*k12 + 10*e34*ek23*k12^2 - 80*e24*ek31*k12^2 - 20*e24*ek32*k12^2 + 40*e24*ek33*k12^2 - 20*e23*ek41*k12^2 - 20*e23*ek42*k12^2 + 10*e23*ek43*k12^2 - 36*ek23*ek32*ek41*k13 + 30*ek23*ek32*ek42*k13 + 66*ek23*ek33*ek42*k13 + 40*ek23*ek32*ek43*k13 - 100*e24*ek32*k11*k13 - 106*e23*ek42*k11*k13 - 72*e34*ek23*k12*k13 + 40*e24*ek31*k12*k13 - 100*e24*ek32*k12*k13 + 60*e24*ek33*k12*k13 + 116*e23*ek41*k12*k13 + 50*e23*ek42*k12*k13 + 22*e23*ek43*k12*k13 - 120*e24*ek32*k13^2 - 128*e23*ek42*k13^2 - 70*ek23*ek31*ek41*k22 + 140*ek23*ek33*ek41*k22 - 10*ek23*ek31*ek42*k22 + 38*ek23*ek32*ek42*k22 - 70*ek23*ek31*ek43*k22 - 38*ek23*ek32*ek43*k22 - 20*e34*ek23*k11*k22 + 80*e24*ek31*k11*k22 - 20*e24*ek32*k11*k22 - 40*e23*ek41*k11*k22 - 20*e23*ek42*k11*k22 - 20*e23*ek43*k11*k22 - 10*e34*ek23*k12*k22 - 50*e24*ek31*k12*k22 - 40*e24*ek32*k12*k22 + 20*e24*ek33*k12*k22 - 50*e23*ek41*k12*k22 + 30*e23*ek42*k12*k22 - 80*e23*ek43*k12*k22 - 40*e34*ek23*k13*k22 + 200*e24*ek31*k13*k22 - 10*e24*ek32*k13*k22 - 120*e24*ek33*k13*k22 - 50*e23*ek41*k13*k22 - 80*e23*ek42*k13*k22 + 30*e23*ek43*k13*k22 - 42*e34*ek23*k22^2 - 20*e24*ek31*k22^2 + e24*ek32*k22^2 + 82*e24*ek33*k22^2 - 120*e23*ek41*k22^2 - 40*e23*ek42*k22^2 - 2*(e24*(70*ek31*k12 + 5*ek32*(4*(k11 + k12) + 6*k13) - 5*ek33*(4*k11 + 7*(k12 + k13)) + (83*ek32 + 103*ek33)*k22) + ek23*(5*ek33*(3*ek41 - 4*ek42) + ek32*(40*ek41 + 58*ek42 - 58*ek43) + 5*ek31*(ek41 + 2*(-5*ek42 + ek43)) - e34*(15*k11 + 20*k12 - 26*k13 + 83*k22)) + e23*(-5*ek42*(2*k11 - 2*k12 + 5*k13 + 4*k22) + 2*ek43*(5*k11 - 5*k12 - 8*k13 + 10*k22) - ek41*(31*k11 - 5*k12 + 93*k13 + 100*k22)))*k23 + 4*(-41*e34*ek23 + e24*(-20*ek31 + 62*ek32 + 31*ek33) + 10*e23*(2*ek41 + ek42 + ek43))*k23^2 + 2*ek21*(19*ek33*ek42*k11 - 20*ek33*ek42*k12 - 15*ek33*ek43*k12 - 41*e34*k11*k12 + 28*ek33*ek42*k13 - 113*e34*k12*k13 + 20*ek33*ek41*k22 + 10*ek33*ek42*k22 + 10*ek33*ek43*k22 + 40*e34*k11*k22 + 100*e34*k12*k22 - 25*e34*k13*k22 + 50*e34*k22^2 + (5*ek33*(ek41 - 5*ek42 + 3*ek43) - e34*(56*k11 + 5*k12 + 153*k13))*k23 - 10*e34*k23^2 + 5*ek31*(ek43*(-5*k12 - 7*k22 + k23) + 2*ek41*(-6*k22 + k23) + ek42*(k11 + 4*k12 + 4*k13 - 7*k22 + 7*k23)) + ek32*(5*ek41*(3*k11 - 2*k12 + 11*k13 - 7*k22 + 2*k23) - 5*ek42*(4*k12 - 5*k13 + 7*k22 + 4*k23) + ek43*(49*k11 - 5*k12 + 103*k13 - 5*k22 + 30*k23))) + ek22*(-60*ek31*ek42*k11 + 41*e34*k11^2 + 200*ek31*ek41*k12 + 140*ek31*ek42*k12 + 70*ek31*ek43*k12 - 80*e34*k11*k12 - 200*e34*k12^2 - 80*ek31*ek41*k13 - 200*ek31*ek42*k13 + 206*e34*k11*k13 + 50*e34*k12*k13 + 248*e34*k13^2 + 40*ek31*ek41*k22 + 20*ek31*ek42*k22 + 20*ek31*ek43*k22 - 120*e34*k12*k22 + 20*e34*k13*k22 - 41*e34*k22^2 + 10*ek32*(ek43*(2*k11 + 7*k12 - 3*k13) + ek41*(6*k11 + 14*k12 + 5*k13 + 14*k22 - 20*k23) + ek42*(4*k11 + 8*k12 + 7*k13 + 8*k22 - 8*k23)) + 2*(5*ek31*(7*ek41 + 5*ek42 + 3*ek43) + e34*(10*k11 + 25*k12 + 103*k22))*k23 - 248*e34*k23^2 - 2*ek33*(ek42*(20*k12 - 70*k13 + 39*k22 - 58*k23) + 39*ek43*(k11 + 2*k13 - k22 + 2*k23) + ek41*(39*k11 + 20*k12 + 58*k13 + 70*k23)))) + e14*(-(ek22*(10*ek32*(2*k11^2 - 4*k12^2 - 8*k13^2 + k11*(5*k12 + 12*k22 - 20*k23) + k12*(14*k13 + 3*k22 - 4*k23)) + ek31*(41*k11^2 + 20*k12^2 + 4*(62*k13^2 + 5*k13*(2*k22 - 3*k23) - 5*(k22 - 3*k23)*(k22 - 2*k23)) + 2*k11*(30*k12 + 83*k13 + 10*k22 + 5*k23) + 10*k12*(4*k13 - 3*k22 + 10*k23)) - 2*ek33*(41*k11^2 + 20*k12^2 - 5*k12*(7*k13 - 4*k22 + 6*k23) + k13*(62*k13 - 20*k22 + 35*k23) + k11*(10*k12 + 103*k13 + 60*k23)))) + 2*(ek23*(ek31*(-20*k12^2 + 10*k22*(k13 + k22) + k12*(k13 + 10*k22 - 35*k23) + 5*k11*(-5*k12 + k22 - 2*k23) + (41*k13 - 40*k22)*k23 + 40*k23^2) - ek33*(10*k12^2 + k13*(-5*k22 + 31*k23) + k12*(61*k13 + 35*k23) + k11*(56*k12 + 60*k22 + 41*k23)) + ek32*(56*k11^2 - 10*k12^2 + k13*(92*k13 + 10*k22 - 25*k23) + 10*k12*(7*k13 - k22 + 3*k23) + k11*(30*k12 + 158*k13 + 55*k23))) + e23*(5*k12^2*(k13 - 8*k22 + 2*k23) + k11^2*(-6*k12 + 7*k23) - k11*(5*k12^2 + 26*k12*k13 - 50*k22^2 + 2*(5*k12 - 8*k13 + 50*k22)*k23 + 55*k23^2) - k13*(k13*(40*k22 + k23) + 5*k23*(-2*k22 + 3*k23)) + k12*(-23*k13^2 + 80*k13*k22 + 5*(k22^2 - 2*k22*k23 - 2*k23^2))) + ek21*(ek32*(-33*k11^2 + 20*k12^2 - 214*k13^2 + 10*k13*k22 + k11*(15*k12 - 178*k13 + 5*k22 - 20*k23) - 5*k12*(k13 - 2*k22 - 8*k23) - 90*k13*k23 + 40*k22*k23 - 60*k23^2) + ek33*(5*k11*(3*k12 - 2*k22) + 5*(3*k13 - 4*k22)*k22 + 2*(23*k13 + 25*k22)*k23 - 5*k23^2 + k12*(96*k13 - 20*k22 + 30*k23)) + ek31*(20*k12^2 + 5*k22*(4*k13 + k22) + 108*k13*k23 + 15*k23^2 + k11*(56*k12 + 10*k22 + 31*k23) + 4*k12*(37*k13 + 5*(k22 + k23)))))))*k33 + (62*e12*ek32*ek41*k11 + 120*e13*ek22*ek42*k11 - 10*e13*ek23*ek42*k11 + 22*e12*ek31*ek42*k11 - 10*e12*ek32*ek42*k11 - 21*e12*ek33*ek42*k11 - 6*e12*ek32*ek43*k11 - 40*e13*ek22*ek41*k12 + 10*e13*ek23*ek41*k12 - 52*e12*ek31*ek41*k12 - 41*e12*ek33*ek41*k12 - 10*e13*ek21*ek42*k12 - 42*e13*ek22*ek42*k12 + 11*e13*ek23*ek42*k12 + 52*e12*ek32*ek42*k12 - 41*e12*ek33*ek42*k12 - 50*e13*ek21*ek43*k12 + 6*e13*ek22*ek43*k12 - 5*e13*ek23*ek43*k12 + 4*e12*ek31*ek43*k12 + 4*e12*ek32*ek43*k12 + 14*e12*e34*k11*k12 + 10*e13*e24*k12^2 - 40*e13*ek22*ek41*k13 + 100*e12*ek32*ek41*k13 + 50*e13*ek21*ek42*k13 + 67*e13*ek22*ek42*k13 - 56*e13*ek23*ek42*k13 + 35*e12*ek31*ek42*k13 - 27*e12*ek32*ek42*k13 + 5*e12*ek33*ek42*k13 - e13*ek22*ek43*k13 - 5*e12*ek32*ek43*k13 + 40*e13*e24*k12*k13 + 60*e12*e34*k12*k13 + 20*e13*ek21*ek41*k22 + 42*e13*ek22*ek41*k22 + 21*e13*ek23*ek41*k22 + 10*e12*ek31*ek41*k22 - 22*e12*ek32*ek41*k22 - 21*e12*ek33*ek41*k22 + 62*e13*ek21*ek42*k22 - 62*e12*ek31*ek42*k22 + 56*e13*ek21*ek43*k22 - 6*e12*ek31*ek43*k22 - 100*e13*e24*k11*k22 + 14*e13*e24*k12*k22 - 14*e12*e34*k12*k22 + 2*e13*e24*k13*k22 - 12*e12*e34*k13*k22 + (e12*(5*(7*ek32 - ek33)*ek41 + ek31*(-27*ek41 + 100*ek42 + 5*ek43) - 12*e34*(k11 - 5*k12)) + e13*(-((105*ek22 + ek23)*ek41) + 2*ek21*(5*ek41 - 105*ek42 - 28*ek43) - 2*e24*(5*k11 + 6*k13)))*k23 + e14*(46*ek23*ek32*k11 + 16*ek23*ek31*k12 + 10*ek23*ek32*k12 + 5*ek23*ek33*k12 - 14*e23*k11*k12 - 10*e23*k12^2 + 56*ek23*ek32*k13 + 20*ek23*ek31*k22 + 100*e23*k11*k22 - 10*e23*k13*k22 + ek22*(ek33*(41*k11 + 20*k12 + k13) + 10*ek32*(-2*(5*k11 + k12) + k13) + ek31*(-42*k11 + 5*(6*k12 - 33*k13 + 8*k22 - 20*k23))) + (ek23*ek31 + 2*e23*(k11 + 20*k12 + 6*k13))*k23 + ek21*(-2*ek32*(56*k11 + 5*(3*k12 + 23*k13 + 2*k22 - 3*k23)) + ek33*(71*k12 - 20*k22 + 56*k23) + ek31*(92*k12 + 10*k22 + 67*k23))) + ek11*(11*ek23*ek32*ek41 + 10*ek23*ek31*ek42 + 39*ek23*ek32*ek42 - ek23*ek33*ek42 + ek23*ek32*ek43 - 40*e24*ek32*k11 - 42*e23*ek42*k11 - 46*e34*ek23*k12 + 20*e24*ek31*k12 - 30*e24*ek32*k12 + 20*e24*ek33*k12 + 42*e23*ek41*k12 + 40*e23*ek42*k12 + 6*e23*ek43*k12 - 100*e24*ek32*k13 - 105*e23*ek42*k13 - 41*e34*ek23*k22 + 100*e24*ek31*k22 + 42*e24*ek32*k22 + 41*e24*ek33*k22 - 120*e23*ek41*k22 + (e24*(10*ek31 - 165*ek32 - ek33) + e23*(67*ek41 - 40*ek42 + ek43))*k23 + ek22*(-39*ek33*(ek41 + ek42) + 40*ek32*(3*ek41 + ek42) - 40*ek31*(ek41 + 3*ek42) + 41*e34*(2*k11 + 5*k13 - 2*k22 + 5*k23)) + ek21*((20*ek31 + 19*ek33)*ek42 + ek32*(40*ek41 + 30*ek42 + 49*ek43) - e34*(82*k12 + 20*k22 + 107*k23))))*k33^2 + (ek11*(e24*ek32 - e23*ek42) + 5*e12*(ek32*ek41 - ek31*ek42) - e14*(ek22*ek31 + 56*ek21*ek32 + 12*e23*k12) + e13*(ek22*ek41 + 56*ek21*ek42 + 12*e24*k12))*k33^3 + ek13*(-59*ek23*ek32*ek41*k11^2 + ek23*ek31*ek42*k11^2 + 10*ek23*ek32*ek42*k11^2 + 20*ek23*ek33*ek42*k11^2 - 40*ek23*ek32*ek43*k11^2 - 36*e24*ek32*k11^3 + 27*e23*ek42*k11^3 - 30*ek23*ek32*ek41*k11*k12 + 10*ek23*ek33*ek41*k11*k12 + 20*ek23*ek31*ek42*k11*k12 + 20*ek23*ek32*ek42*k11*k12 + 70*ek23*ek33*ek42*k11*k12 + 10*ek23*ek31*ek43*k11*k12 - 80*ek23*ek32*ek43*k11*k12 + 20*ek23*ek33*ek43*k11*k12 + 67*e34*ek23*k11^2*k12 + 36*e24*ek31*k11^2*k12 - 230*e24*ek32*k11^2*k12 + 10*e24*ek33*k11^2*k12 - 27*e23*ek41*k11^2*k12 + 100*e23*ek42*k11^2*k12 - 27*e23*ek43*k11^2*k12 + 40*ek23*ek31*ek43*k12^2 + 40*ek23*ek32*ek43*k12^2 + 30*e34*ek23*k11*k12^2 + 184*e24*ek31*k11*k12^2 - 428*e24*ek32*k11*k12^2 - 80*e24*ek33*k11*k12^2 - 94*e23*ek41*k11*k12^2 + 218*e23*ek42*k11*k12^2 + 30*e23*ek43*k11*k12^2 + 224*e24*ek31*k12^3 - 224*e24*ek32*k12^3 - 124*e23*ek41*k12^3 + 124*e23*ek42*k12^3 - 226*ek23*ek32*ek41*k11*k13 - 56*ek23*ek31*ek42*k11*k13 - 40*ek23*ek32*ek42*k11*k13 + 40*ek23*ek33*ek42*k11*k13 - 130*ek23*ek32*ek43*k11*k13 + 30*e24*ek32*k11^2*k13 + 35*e23*ek42*k11^2*k13 + 40*ek23*ek31*ek41*k12*k13 - 40*ek23*ek32*ek41*k12*k13 + 20*ek23*ek33*ek41*k12*k13 - 20*ek23*ek31*ek42*k12*k13 - 40*ek23*ek32*ek42*k12*k13 + 60*ek23*ek33*ek42*k12*k13 + 20*ek23*ek31*ek43*k12*k13 - 120*ek23*ek32*ek43*k12*k13 + 40*ek23*ek33*ek43*k12*k13 + 216*e34*ek23*k11*k12*k13 - 50*e24*ek31*k11*k12*k13 - 20*e24*ek32*k11*k12*k13 - 12*e23*ek41*k11*k12*k13 - 140*e23*ek42*k11*k12*k13 - 96*e23*ek43*k11*k12*k13 + 40*e34*ek23*k12^2*k13 + 20*e24*ek31*k12^2*k13 - 100*e24*ek32*k12^2*k13 - 40*e24*ek33*k12^2*k13 - 100*e23*ek42*k12^2*k13 + 40*e23*ek43*k12^2*k13 - 176*ek23*ek32*ek41*k13^2 - 76*ek23*ek31*ek42*k13^2 - 40*ek23*ek32*ek42*k13^2 - 100*ek23*ek32*ek43*k13^2 + 120*e24*ek32*k11*k13^2 + 128*e23*ek42*k11*k13^2 + 164*e34*ek23*k12*k13^2 - 80*e24*ek31*k12*k13^2 + 80*e24*ek32*k12*k13^2 - 40*e24*ek33*k12*k13^2 - 40*e23*ek42*k12*k13^2 - 84*e23*ek43*k12*k13^2 + 80*e24*ek32*k13^3 + 84*e23*ek42*k13^3 - 40*ek23*ek31*ek41*k11*k22 - 20*ek23*ek32*ek41*k11*k22 - 70*ek23*ek33*ek41*k11*k22 - 20*ek23*ek31*ek42*k11*k22 - 70*ek23*ek33*ek42*k11*k22 - 20*ek23*ek31*ek43*k11*k22 - 20*ek23*ek32*ek43*k11*k22 + 10*e34*ek23*k11^2*k22 + 46*e24*ek31*k11^2*k22 - 112*e24*ek32*k11^2*k22 + 100*e24*ek33*k11^2*k22 - 6*e23*ek41*k11^2*k22 + 62*e23*ek42*k11^2*k22 + 10*e23*ek43*k11^2*k22 + 20*ek23*ek31*ek41*k12*k22 - 20*ek23*ek32*ek41*k12*k22 + 70*ek23*ek33*ek41*k12*k22 + 30*ek23*ek31*ek42*k12*k22 - 40*ek23*ek32*ek42*k12*k22 + 10*ek23*ek33*ek42*k12*k22 - 80*ek23*ek31*ek43*k12*k22 + 10*ek23*ek32*ek43*k12*k22 - 20*ek23*ek33*ek43*k12*k22 + 316*e24*ek31*k11*k12*k22 - 356*e24*ek32*k11*k12*k22 - 156*e23*ek41*k11*k12*k22 + 216*e23*ek42*k11*k12*k22 - 30*e34*ek23*k12^2*k22 + 468*e24*ek31*k12^2*k22 - 264*e24*ek32*k12^2*k22 + 20*e24*ek33*k12^2*k22 - 278*e23*ek41*k12^2*k22 + 154*e23*ek42*k12^2*k22 + 20*ek23*ek31*ek41*k13*k22 + 20*ek23*ek32*ek41*k13*k22 - 80*ek23*ek33*ek41*k13*k22 + 40*ek23*ek31*ek42*k13*k22 - 30*ek23*ek32*ek42*k13*k22 + 50*ek23*ek33*ek42*k13*k22 + 20*ek23*ek31*ek43*k13*k22 + 40*e34*ek23*k11*k13*k22 - 90*e24*ek31*k11*k13*k22 - 40*e24*ek32*k11*k13*k22 + 200*e24*ek33*k11*k13*k22 + 50*e23*ek41*k11*k13*k22 - 40*e23*ek42*k11*k13*k22 + 40*e23*ek43*k11*k13*k22 + 40*e34*ek23*k12*k13*k22 - 10*e24*ek31*k12*k13*k22 - 90*e24*ek32*k12*k13*k22 - 10*e24*ek33*k12*k13*k22 - 10*e23*ek41*k12*k13*k22 - 100*e23*ek42*k12*k13*k22 + 40*e34*ek23*k13^2*k22 - 200*e24*ek31*k13^2*k22 + 40*e23*ek41*k13^2*k22 + 40*e23*ek43*k13^2*k22 + 30*ek23*ek31*ek41*k22^2 + 19*ek23*ek32*ek41*k22^2 + 20*ek23*ek33*ek41*k22^2 + 79*ek23*ek31*ek42*k22^2 - 40*ek23*ek31*ek43*k22^2 - 10*e34*ek23*k11*k22^2 + 112*e24*ek31*k11*k22^2 - 66*e24*ek32*k11*k22^2 + 20*e24*ek33*k11*k22^2 - 62*e23*ek41*k11*k22^2 + 56*e23*ek42*k11*k22^2 - 20*e23*ek43*k11*k22^2 - 67*e34*ek23*k12*k22^2 + 330*e24*ek31*k12*k22^2 - 132*e24*ek32*k12*k22^2 + 107*e24*ek33*k12*k22^2 - 210*e23*ek41*k12*k22^2 + 36*e23*ek42*k12*k22^2 - 10*e23*ek43*k12*k22^2 + 92*e34*ek23*k13*k22^2 + 11*e24*ek32*k13*k22^2 - 82*e24*ek33*k13*k22^2 + 10*e23*ek41*k13*k22^2 - 10*e23*ek42*k13*k22^2 + 132*e24*ek31*k22^3 - 36*e23*ek41*k22^3 - 30*ek23*ek31*ek41*k11*k23 + 40*ek23*ek32*ek41*k11*k23 - 50*ek23*ek33*ek41*k11*k23 + 20*ek23*ek31*ek42*k11*k23 + 20*ek23*ek32*ek42*k11*k23 + 80*ek23*ek33*ek42*k11*k23 - 20*ek23*ek32*ek43*k11*k23 + 92*e34*ek23*k11^2*k23 + 10*e24*ek31*k11^2*k23 + 10*e24*ek32*k11^2*k23 + 20*e24*ek33*k11^2*k23 + 4*e23*ek41*k11^2*k23 - 20*e23*ek42*k11^2*k23 - 52*e23*ek43*k11^2*k23 - 40*ek23*ek31*ek41*k12*k23 - 20*ek23*ek32*ek41*k12*k23 - 60*ek23*ek33*ek41*k12*k23 - 40*ek23*ek31*ek42*k12*k23 + 40*ek23*ek32*ek42*k12*k23 - 20*ek23*ek33*ek42*k12*k23 + 120*ek23*ek31*ek43*k12*k23 - 20*ek23*ek32*ek43*k12*k23 + 40*ek23*ek33*ek43*k12*k23 + 40*e34*ek23*k11*k12*k23 + 60*e24*ek31*k11*k12*k23 - 10*e24*ek32*k11*k12*k23 - 140*e24*ek33*k11*k12*k23 + 70*e23*ek41*k11*k12*k23 - 10*e23*ek42*k11*k12*k23 + 40*e23*ek43*k11*k12*k23 + 40*e34*ek23*k12^2*k23 + 100*e24*ek31*k12^2*k23 + 60*e24*ek32*k12^2*k23 - 60*e24*ek33*k12^2*k23 + 100*e23*ek41*k12^2*k23 - 60*ek23*ek31*ek41*k13*k23 + 80*ek23*ek32*ek41*k13*k23 - 100*ek23*ek33*ek41*k13*k23 - 80*ek23*ek31*ek42*k13*k23 + 60*ek23*ek32*ek42*k13*k23 - 100*ek23*ek33*ek42*k13*k23 + 296*e34*ek23*k11*k13*k23 - 60*e24*ek31*k11*k13*k23 + 80*e24*ek32*k11*k13*k23 + 40*e24*ek33*k11*k13*k23 - 12*e23*ek41*k11*k13*k23 - 40*e23*ek42*k11*k13*k23 - 166*e23*ek43*k11*k13*k23 + 40*e24*ek31*k12*k13*k23 - 40*e24*ek32*k12*k13*k23 - 40*e23*ek41*k12*k13*k23 + 60*e23*ek43*k12*k13*k23 + 224*e34*ek23*k13^2*k23 - 80*e24*ek31*k13^2*k23 + 80*e24*ek32*k13^2*k23 + 40*e23*ek41*k13^2*k23 - 40*e23*ek42*k13^2*k23 - 124*e23*ek43*k13^2*k23 - 40*ek23*ek31*ek41*k22*k23 - 56*ek23*ek32*ek41*k22*k23 - 40*ek23*ek33*ek41*k22*k23 - 226*ek23*ek31*ek42*k22*k23 + 130*ek23*ek31*ek43*k22*k23 + 40*e34*ek23*k11*k22*k23 + 60*e24*ek31*k11*k22*k23 - 10*e24*ek32*k11*k22*k23 - 50*e24*ek33*k11*k22*k23 + 60*e23*ek41*k11*k22*k23 + 10*e23*ek42*k11*k22*k23 + 20*e23*ek43*k11*k22*k23 + 216*e34*ek23*k12*k22*k23 + 172*e24*ek32*k12*k22*k23 - 306*e24*ek33*k12*k22*k23 + 100*e23*ek41*k12*k22*k23 + 30*e23*ek42*k12*k22*k23 + 20*e23*ek43*k12*k22*k23 - 296*e34*ek23*k13*k22*k23 - 10*e24*ek31*k13*k22*k23 - 82*e24*ek32*k13*k22*k23 + 226*e24*ek33*k13*k22*k23 - 20*e23*ek41*k13*k22*k23 - 40*e23*ek42*k13*k22*k23 - 290*e24*ek31*k22^2*k23 - 10*e23*ek41*k22^2*k23 + 40*ek23*ek31*ek41*k23^2 + 76*ek23*ek32*ek41*k23^2 + 176*ek23*ek31*ek42*k23^2 - 100*ek23*ek31*ek43*k23^2 - 40*e34*ek23*k11*k23^2 - 20*e24*ek31*k11*k23^2 + 40*e24*ek32*k11*k23^2 - 40*e24*ek33*k11*k23^2 - 40*e23*ek41*k11*k23^2 - 100*e23*ek42*k11*k23^2 + 100*e23*ek43*k11*k23^2 - 164*e34*ek23*k12*k23^2 + 100*e24*ek31*k12*k23^2 - 60*e24*ek32*k12*k23^2 + 184*e24*ek33*k12*k23^2 + 100*e23*ek41*k12*k23^2 + 224*e34*ek23*k13*k23^2 + 20*e24*ek31*k13*k23^2 - 124*e24*ek33*k13*k23^2 - 160*e23*ek41*k13*k23^2 + 468*e24*ek31*k22*k23^2 + 20*e23*ek41*k22*k23^2 - 224*e24*ek31*k23^3 - 2*(e24*(ek31*(10*k12^2 + (55*k13 - 56*k22)*k22 + (25*k13 + 158*k22)*k23 - 92*k23^2 + 10*k11*(k12 + k23) + 10*k12*(3*k13 - 3*k22 + 7*k23)) - ek33*(10*k12^2 + k12*(-35*k13 + 56*k22 - 61*k23) + 5*k11*(12*k22 + k23) + k13*(-41*k22 + 31*k23)) + ek32*(-10*k11^2 + 20*k12^2 - 5*k11*(2*k12 + 8*k13 + k22 - 2*k23) + k12*(-35*k13 + 25*k22 + k23) - k13*(40*k13 + 10*k22 + 41*k23))) + ek23*(-5*ek33*ek42*k11 - 10*ek33*ek41*k12 - 10*ek33*ek42*k12 - 31*e34*k11*k12 - 25*ek33*ek42*k13 - 46*e34*k12*k13 - 5*ek33*ek41*k22 + 31*e34*k12*k22 - 56*e34*k13*k22 + (25*ek33*ek41 - 2*e34*(28*k11 + 23*k12))*k23 + ek32*(-5*ek42*(k11 - 2*k12 - 5*k13) + 5*ek43*(6*k11 + 3*k12 + 5*k13) + ek41*(39*k11 + 15*k12 + 43*k13 - 9*k22 + 18*k23)) + ek31*(5*ek43*(3*k12 + 6*k22 - 5*k23) + 5*ek41*(-2*k12 + k22 + 5*k23) + ek42*(9*k11 - 15*k12 + 18*k13 - 39*k22 + 43*k23))) + e23*(ek42*(-11*k11^2 + 10*k12*(k13 + k23) - 2*k13*(21*k13 + 5*k23) + k11*(5*k12 - 43*k13 - 40*k22 + 5*k23)) + ek43*(-5*k12^2 + 26*k12*k13 + k13*(-10*k22 + 31*k23) + k11*(16*k12 + 35*k22 + 36*k23)) - ek41*(50*k13*k22 + 2*(33*k13 + 5*k22)*k23 - 20*k23^2 + 5*k11*(k12 + k22 + 3*k23) + k12*(21*k13 - 5*(8*k22 + k23)))))*k33 + (e24*(-5*ek33*k12 + ek32*(20*k11 + 16*k12 - k13) + 2*ek31*(5*k12 + 23*k22 - 28*k23)) + e23*(5*ek43*k12 + ek42*(21*k11 + 10*k12 + k13) + ek41*(11*k12 - 10*k22 + 56*k23)))*k33^2 + ek21*(10*ek33*ek42*k11^2 - 20*ek33*ek41*k11*k12 + 60*ek33*ek42*k11*k12 - 10*ek33*ek43*k11*k12 + 41*e34*k11^2*k12 - 40*ek33*ek41*k12^2 - 40*ek33*ek42*k12^2 + 80*e34*k11*k12^2 + 80*e34*k12^3 + 40*ek33*ek42*k12*k13 - 20*ek33*ek43*k12*k13 + 82*e34*k11*k12*k13 + 80*e34*k12^2*k13 - 40*ek33*ek42*k13^2 - 90*ek33*ek41*k11*k22 - 10*ek33*ek42*k11*k22 - 70*ek33*ek43*k11*k22 + 20*e34*k11^2*k22 - 40*ek33*ek41*k12*k22 - 60*ek33*ek42*k12*k22 + 20*ek33*ek43*k12*k22 + 80*e34*k11*k12*k22 + 120*e34*k12^2*k22 - 40*ek33*ek41*k13*k22 - 10*ek33*ek42*k13*k22 - 20*ek33*ek43*k13*k22 + 60*e34*k11*k13*k22 + 80*e34*k12*k13*k22 + 40*e34*k13^2*k22 - 30*ek33*ek41*k22^2 - 69*ek33*ek42*k22^2 + 40*ek33*ek43*k22^2 + 20*e34*k11*k22^2 + 30*e34*k12*k22^2 + 30*e34*k13*k22^2 - 36*e34*k22^3 + 70*ek33*ek42*k11*k23 + 30*ek33*ek43*k11*k23 + 16*e34*k11^2*k23 + 60*ek33*ek42*k12*k23 - 120*ek33*ek43*k12*k23 + 10*e34*k11*k12*k23 + 80*e34*k12^2*k23 + 60*ek33*ek42*k13*k23 + 60*ek33*ek43*k13*k23 + 2*e34*k11*k13*k23 - 40*e34*k12*k13*k23 - 60*e34*k13^2*k23 + 50*ek33*ek41*k22*k23 + 206*ek33*ek42*k22*k23 - 110*ek33*ek43*k22*k23 + 20*e34*k11*k22*k23 + 180*e34*k12*k22*k23 - 10*e34*k13*k22*k23 + 270*e34*k22^2*k23 + 20*ek33*ek41*k23^2 - 176*ek33*ek42*k23^2 + 60*ek33*ek43*k23^2 - 40*e34*k11*k23^2 - 100*e34*k12*k23^2 - 60*e34*k13*k23^2 - 428*e34*k22*k23^2 + 224*e34*k23^3 - 2*(e34*(41*k12*k13 + 20*k12*k22 - 5*k13*k22 + 56*k22^2 + (-45*k12 + 76*k13 - 178*k22)*k23 + 132*k23^2 + 5*k11*(2*k12 - k22 + 5*k23)) + ek33*(ek42*(10*k12 + 35*k13 + 49*k22 - 88*k23) - 5*(ek43*(5*k12 + 3*k22) + ek41*(-4*k22 + k23))))*k33 - (49*ek33*ek42 + e34*(71*k12 + 66*k22))*k33^2 + ek32*(ek42*(10*k11^2 - 40*k13^2 + 70*k13*k22 + 29*k22^2 - 40*k13*k23 - 136*k22*k23 + 116*k23^2 + 10*k11*(4*k12 - 2*k13 + k22 - k33) + 2*(5*k13 + 34*k22 - 58*k23)*k33 + 29*k33^2 + 20*k12*(4*k13 - 3*k23 + 2*k33)) + ek41*(29*k11^2 + 116*k12^2 + 40*k13*k22 + 29*k22^2 + 4*k12*(15*k13 + 29*k22 - 10*k23) + 80*k13*k23 - 10*k22*k23 - 40*k23^2 + 10*(4*k13 - k22 + 6*k23)*k33 + 10*k33^2 + 2*k11*(68*k12 + 34*k22 + 25*k23 + 5*k33)) + ek43*(29*k11^2 - 40*k12^2 + 116*k13^2 - 30*k22^2 - 20*k12*(2*k13 + 3*k22) + 20*(4*k12 + 3*k13 + 2*k22)*k23 - 2*(35*k12 - 68*k13 + 5*k22)*k33 + 49*k33^2 + 2*k11*(-25*k12 + 58*k13 - 5*k22 + 20*k23 + 34*k33))) - ek31*(ek42*(18*k11^2 + 176*k12^2 + 76*k13^2 - 40*k13*k22 + 59*k22^2 + 20*k13*k23 + 30*k22*k23 + k12*(-40*k13 + 226*k22 + 40*k23 - 20*k33) + 4*(14*k13 + 5*k22 - 5*k23)*k33 - k33^2 + 2*k11*(43*k12 + 18*k13 + 39*k22 - 5*k23 + 9*k33)) + 10*(ek41*(10*k12^2 - 2*k13*k22 + 4*k22^2 - 2*k13*k23 + 8*k22*k23 - 4*k23^2 + k11*(5*k12 + 6*k22 + 3*k23) + k12*(13*k22 + 12*k23) + 2*k22*k33 - k23*k33) + ek43*(4*k12^2 + k22*(-2*k13 + 3*k22) + k11*(5*k12 + 3*k22 - 2*k23) - 2*(2*k13 + k22)*k23 + k12*(6*k13 + 4*(k22 + k23) + 3*k33))))) + ek22*(-80*ek33*ek42*k11^2 - 40*ek33*ek43*k11^2 - 41*e34*k11^3 + 130*ek33*ek41*k11*k12 + 50*ek33*ek42*k11*k12 + 70*ek33*ek43*k11*k12 - 100*e34*k11^2*k12 + 20*ek33*ek41*k12^2 + 20*ek33*ek42*k12^2 + 40*ek33*ek43*k12^2 - 120*e34*k11*k12^2 - 40*e34*k12^3 - 200*ek33*ek42*k11*k13 - 80*ek33*ek43*k11*k13 - 165*e34*k11^2*k13 + 40*ek33*ek41*k12*k13 - 40*ek33*ek42*k12*k13 + 20*ek33*ek43*k12*k13 - 140*e34*k11*k12*k13 - 40*e34*k12^2*k13 + 80*ek33*ek41*k13^2 - 248*e34*k11*k13^2 - 40*e34*k12*k13^2 - 164*e34*k13^3 + 20*ek33*ek41*k11*k22 - 20*ek33*ek42*k11*k22 + 40*ek33*ek43*k11*k22 - 40*e34*k11^2*k22 + 50*ek33*ek41*k12*k22 - 10*ek33*ek42*k12*k22 + 10*ek33*ek43*k12*k22 - 100*e34*k11*k12*k22 - 10*e34*k12^2*k22 - 40*ek33*ek41*k13*k22 - 30*ek33*ek42*k13*k22 - 40*e34*k11*k13*k22 - 60*e34*k12*k13*k22 - 19*ek33*ek41*k22^2 - 20*e34*k11*k22^2 + 36*e34*k12*k22^2 - 71*e34*k13*k22^2 + 70*ek33*ek41*k11*k23 + 140*ek33*ek42*k11*k23 - 80*ek33*ek43*k11*k23 - 50*e34*k11^2*k23 - 140*ek33*ek41*k12*k23 + 40*ek33*ek42*k12*k23 - 20*ek33*ek43*k12*k23 - 100*e34*k11*k12*k23 - 80*e34*k12^2*k23 + 160*ek33*ek41*k13*k23 + 60*ek33*ek42*k13*k23 - 40*e34*k11*k13*k23 + 60*e34*k12*k13*k23 - 40*e34*k13^2*k23 + 56*ek33*ek41*k22*k23 - 30*e34*k11*k22*k23 - 132*e34*k12*k22*k23 + 192*e34*k13*k22*k23 - 36*ek33*ek41*k23^2 - 20*e34*k11*k23^2 + 40*e34*k12*k23^2 - 100*e34*k13*k23^2 - 2*(e34*(21*k11^2 - 5*k12^2 + k11*(5*k12 + 83*k13 + 10*k22 - 20*k23) + 4*k12*(5*k13 - 9*k23) + k13*(82*k13 + 15*k22 + 26*k23)) + ek33*(-10*ek43*k12 + 5*ek42*(14*k11 + 2*k12 + 3*k13) - ek41*(30*k12 + 20*k13 - 19*k22 + 33*k23)))*k33 + (ek33*ek41 - e34*(41*k11 + 46*k12))*k33^2 + ek31*(ek42*(11*k11^2 - 116*k12^2 - 2*k11*(18*k12 - 60*k13 + 24*k22 + 5*k23) + 2*(100*k13^2 - 59*k22^2 + (30*k13 + 73*k22)*k23 - 58*k23^2) + 2*k12*(30*k13 - 103*k22 - 5*k33) + 4*(20*k13 - 12*k22 + 9*k23)*k33 + 11*k33^2) + ek43*(39*k11^2 + 20*k12^2 + 156*k13^2 + 30*k22^2 - 20*(k13 + 4*k22)*k23 + 40*k23^2 + 2*(58*k13 + 5*k22 + 20*k23)*k33 - k33^2 + 10*k12*(-2*k13 + 9*k22 - 12*k23 + 6*k33) + 2*k11*(35*k12 + 58*k13 + 10*(k22 + k23) + 19*k33)) + ek41*(39*k11^2 - 40*k12^2 + 156*k13^2 - 30*k22^2 - 10*(2*k13 + 9*k22)*k23 + 20*k23^2 - 20*k12*(k13 + 4*k22 + 6*k23 - k33) + 2*(58*k13 + 10*k22 - 15*k23)*k33 + 39*k33^2 + 2*k11*(20*k12 + 58*k13 - 5*(k22 + 2*k23) + 19*k33))) + ek32*(ek41*(49*k11^2 + 176*k12^2 - 40*k13^2 + 20*k13*k22 + 29*k22^2 + 40*k13*k23 + 10*k22*k23 - 40*k23^2 - 100*k13*k33 + 10*k33^2 + 2*k12*(30*k13 + 88*k22 - 30*k23 + 35*k33) + 2*k11*(103*k12 - 10*k13 + 49*k22 - 5*(k23 + k33))) + 10*(ek42*(4*k11^2 + 6*k12^2 + k11*(11*k12 + 2*k13 + 3*k22 + 2*k23 - 7*k33) + 3*k12*(4*k13 + 2*k22 - 2*k23 + k33) + k13*(7*k22 - 2*k23 + k33)) + ek43*(k11^2 + k12*(-2*k12 + k22) - 2*k13*(2*k13 + k33) + k11*(5*k12 - 4*(k13 - k22 + k23) + 7*k33)))))) + ek12*(39*ek21*ek33*ek41*k11^2 + 39*ek21*ek33*ek42*k11^2 - 40*ek22*ek33*ek42*k11^2 - 18*ek21*ek31*ek43*k11^2 + 10*ek22*ek31*ek43*k11^2 + ek21*ek32*ek43*k11^2 + 20*ek22*ek32*ek43*k11^2 + 11*ek21*ek33*ek43*k11^2 - 80*ek22*ek33*ek43*k11^2 - 41*e24*ek33*k11^3 + 27*e23*ek43*k11^3 + 116*ek21*ek33*ek41*k11*k12 + 116*ek21*ek33*ek42*k11*k12 - 80*ek22*ek33*ek42*k11*k12 - 36*ek21*ek31*ek43*k11*k12 - 56*ek21*ek32*ek43*k11*k12 + 40*ek22*ek32*ek43*k11*k12 + 120*ek21*ek33*ek43*k11*k12 - 200*ek22*ek33*ek43*k11*k12 - 165*e24*ek33*k11^2*k12 + 35*e23*ek43*k11^2*k12 + 156*ek21*ek33*ek41*k12^2 + 80*ek22*ek33*ek41*k12^2 + 156*ek21*ek33*ek42*k12^2 - 76*ek21*ek31*ek43*k12^2 - 40*ek22*ek31*ek43*k12^2 - 76*ek21*ek32*ek43*k12^2 + 200*ek21*ek33*ek43*k12^2 - 248*e24*ek33*k11*k12^2 + 128*e23*ek43*k11*k12^2 - 164*e24*ek33*k12^3 + 84*e23*ek43*k12^3 - 50*ek21*ek31*ek41*k11*k13 - 20*ek22*ek31*ek41*k11*k13 + 10*ek22*ek32*ek41*k11*k13 + 40*ek21*ek33*ek41*k11*k13 + 130*ek22*ek33*ek41*k11*k13 - 50*ek21*ek31*ek42*k11*k13 - 10*ek22*ek31*ek42*k11*k13 + 10*ek21*ek32*ek42*k11*k13 + 20*ek22*ek32*ek42*k11*k13 + 70*ek21*ek33*ek42*k11*k13 + 70*ek22*ek33*ek42*k11*k13 - 86*ek21*ek31*ek43*k11*k13 + 60*ek22*ek31*ek43*k11*k13 + 20*ek21*ek32*ek43*k11*k13 + 70*ek22*ek32*ek43*k11*k13 - 36*ek21*ek33*ek43*k11*k13 + 50*ek22*ek33*ek43*k11*k13 + 36*e34*ek21*k11^2*k13 + 10*e34*ek22*k11^2*k13 + 41*e24*ek31*k11^2*k13 + 67*e24*ek32*k11^2*k13 - 100*e24*ek33*k11^2*k13 - 27*e23*ek41*k11^2*k13 - 27*e23*ek42*k11^2*k13 + 100*e23*ek43*k11^2*k13 + 40*ek21*ek32*ek41*k12*k13 + 20*ek22*ek32*ek41*k12*k13 - 20*ek21*ek33*ek41*k12*k13 + 40*ek22*ek33*ek41*k12*k13 - 60*ek21*ek31*ek42*k12*k13 - 20*ek22*ek31*ek42*k12*k13 + 20*ek21*ek32*ek42*k12*k13 + 40*ek22*ek32*ek42*k12*k13 - 20*ek21*ek33*ek42*k12*k13 + 20*ek22*ek33*ek42*k12*k13 + 40*ek21*ek31*ek43*k12*k13 + 40*ek22*ek31*ek43*k12*k13 - 20*ek21*ek32*ek43*k12*k13 + 60*ek22*ek32*ek43*k12*k13 + 60*ek21*ek33*ek43*k12*k13 - 40*ek22*ek33*ek43*k12*k13 - 50*e34*ek21*k11*k12*k13 + 82*e24*ek31*k11*k12*k13 + 216*e24*ek32*k11*k12*k13 - 140*e24*ek33*k11*k12*k13 - 12*e23*ek41*k11*k12*k13 - 96*e23*ek42*k11*k12*k13 - 140*e23*ek43*k11*k12*k13 - 80*e34*ek21*k12^2*k13 - 40*e34*ek22*k12^2*k13 + 164*e24*ek32*k12^2*k13 - 40*e24*ek33*k12^2*k13 - 84*e23*ek42*k12^2*k13 - 40*e23*ek43*k12^2*k13 - 100*ek21*ek31*ek41*k13^2 - 40*ek22*ek31*ek41*k13^2 - 40*ek21*ek33*ek41*k13^2 + 20*ek22*ek33*ek41*k13^2 - 40*ek21*ek31*ek42*k13^2 + 40*ek21*ek32*ek42*k13^2 + 20*ek21*ek33*ek42*k13^2 + 40*ek22*ek33*ek42*k13^2 - 176*ek21*ek31*ek43*k13^2 - 40*ek22*ek31*ek43*k13^2 - 116*ek21*ek33*ek43*k13^2 + 20*ek22*ek33*ek43*k13^2 + 184*e34*ek21*k11*k13^2 - 80*e34*ek22*k11*k13^2 + 80*e24*ek31*k11*k13^2 + 30*e24*ek32*k11*k13^2 - 120*e24*ek33*k11*k13^2 - 94*e23*ek41*k11*k13^2 + 30*e23*ek42*k11*k13^2 + 218*e23*ek43*k11*k13^2 + 20*e34*ek21*k12*k13^2 - 40*e34*ek22*k12*k13^2 + 80*e24*ek31*k12*k13^2 + 40*e24*ek32*k12*k13^2 - 40*e24*ek33*k12*k13^2 + 40*e23*ek42*k12*k13^2 - 100*e23*ek43*k12*k13^2 + 224*e34*ek21*k13^3 + 80*e24*ek31*k13^3 - 40*e24*ek33*k13^3 - 124*e23*ek41*k13^3 + 124*e23*ek43*k13^3 + 38*ek21*ek33*ek41*k11*k22 + 38*ek21*ek33*ek42*k11*k22 - 18*ek21*ek31*ek43*k11*k22 - 18*ek21*ek32*ek43*k11*k22 + 10*ek22*ek32*ek43*k11*k22 - 140*ek22*ek33*ek43*k11*k22 - 42*e24*ek33*k11^2*k22 + 22*e23*ek43*k11^2*k22 + 116*ek21*ek33*ek41*k12*k22 + 40*ek22*ek33*ek41*k12*k22 + 116*ek21*ek33*ek42*k12*k22 - 56*ek21*ek31*ek43*k12*k22 - 70*ek22*ek31*ek43*k12*k22 - 36*ek21*ek32*ek43*k12*k22 - 50*ek22*ek32*ek43*k12*k22 + 80*ek21*ek33*ek43*k12*k22 + 30*ek22*ek33*ek43*k12*k22 - 166*e24*ek33*k11*k12*k22 + 86*e23*ek43*k11*k12*k22 - 164*e24*ek33*k12^2*k22 + 84*e23*ek43*k12^2*k22 + 20*ek21*ek32*ek41*k13*k22 + 20*ek22*ek32*ek41*k13*k22 + 20*ek21*ek33*ek41*k13*k22 + 60*ek22*ek33*ek41*k13*k22 - 30*ek21*ek31*ek42*k13*k22 + 50*ek22*ek31*ek42*k13*k22 - 30*ek21*ek32*ek42*k13*k22 + 40*ek22*ek32*ek42*k13*k22 + 60*ek21*ek33*ek42*k13*k22 + 20*ek21*ek31*ek43*k13*k22 - 20*ek22*ek31*ek43*k13*k22 + 30*ek21*ek32*ek43*k13*k22 - 10*ek21*ek33*ek43*k13*k22 + 20*ek22*ek33*ek43*k13*k22 - 20*e34*ek21*k11*k13*k22 - 20*e24*ek31*k11*k13*k22 + 62*e24*ek32*k11*k13*k22 - 10*e24*ek33*k11*k13*k22 + 10*e23*ek41*k11*k13*k22 - 32*e23*ek42*k11*k13*k22 - 10*e23*ek43*k11*k13*k22 - 60*e34*ek21*k12*k13*k22 - 70*e34*ek22*k12*k13*k22 - 82*e24*ek31*k12*k13*k22 + 92*e24*ek32*k12*k13*k22 - 40*e24*ek33*k12*k13*k22 + 42*e23*ek41*k12*k13*k22 - 52*e23*ek42*k12*k13*k22 - 20*e23*ek43*k12*k13*k22 - 20*e34*ek21*k13^2*k22 + 20*e34*ek22*k13^2*k22 + 10*e24*ek33*k13^2*k22 + 10*e23*ek42*k13^2*k22 + 39*ek21*ek33*ek41*k22^2 + 39*ek22*ek33*ek41*k22^2 + 39*ek21*ek33*ek42*k22^2 + ek21*ek31*ek43*k22^2 + 29*ek22*ek31*ek43*k22^2 - 18*ek21*ek32*ek43*k22^2 - 11*ek21*ek33*ek43*k22^2 - 41*e24*ek33*k11*k22^2 + 21*e23*ek43*k11*k22^2 - 82*e24*ek33*k12*k22^2 + 41*e23*ek43*k12*k22^2 + 10*e34*ek21*k13*k22^2 - 15*e34*ek22*k13*k22^2 - 71*e24*ek31*k13*k22^2 - 10*e24*ek32*k13*k22^2 + 46*e24*ek33*k13*k22^2 + 11*e23*ek41*k13*k22^2 - 15*e23*ek42*k13*k22^2 - 10*e23*ek43*k13*k22^2 - 30*ek21*ek31*ek41*k11*k23 - 30*ek21*ek32*ek41*k11*k23 - 50*ek22*ek32*ek41*k11*k23 - 20*ek21*ek33*ek41*k11*k23 + 70*ek22*ek33*ek41*k11*k23 + 20*ek21*ek31*ek42*k11*k23 + 30*ek22*ek31*ek42*k11*k23 + 20*ek21*ek33*ek42*k11*k23 - 80*ek22*ek33*ek42*k11*k23 + 10*ek21*ek31*ek43*k11*k23 + 70*ek22*ek31*ek43*k11*k23 + 20*ek21*ek32*ek43*k11*k23 + 80*ek22*ek32*ek43*k11*k23 - 10*ek21*ek33*ek43*k11*k23 + 140*ek22*ek33*ek43*k11*k23 + 10*e34*ek21*k11^2*k23 + 20*e34*ek22*k11^2*k23 + 16*e24*ek31*k11^2*k23 + 92*e24*ek32*k11^2*k23 - 50*e24*ek33*k11^2*k23 + 4*e23*ek41*k11^2*k23 - 52*e23*ek42*k11^2*k23 - 20*e23*ek43*k11^2*k23 + 20*ek21*ek31*ek41*k12*k23 - 60*ek21*ek32*ek41*k12*k23 - 100*ek22*ek32*ek41*k12*k23 - 20*ek21*ek33*ek41*k12*k23 + 160*ek22*ek33*ek41*k12*k23 + 40*ek21*ek31*ek42*k12*k23 + 60*ek22*ek31*ek42*k12*k23 - 20*ek21*ek33*ek42*k12*k23 - 20*ek21*ek31*ek43*k12*k23 + 60*ek22*ek31*ek43*k12*k23 - 80*ek21*ek32*ek43*k12*k23 + 100*ek22*ek32*ek43*k12*k23 + 60*ek21*ek33*ek43*k12*k23 - 60*ek22*ek33*ek43*k12*k23 - 60*e34*ek21*k11*k12*k23 + 40*e34*ek22*k11*k12*k23 + 2*e24*ek31*k11*k12*k23 + 296*e24*ek32*k11*k12*k23 - 40*e24*ek33*k11*k12*k23 - 12*e23*ek41*k11*k12*k23 - 166*e23*ek42*k11*k12*k23 - 40*e23*ek43*k11*k12*k23 - 80*e34*ek21*k12^2*k23 - 60*e24*ek31*k12^2*k23 + 224*e24*ek32*k12^2*k23 - 40*e24*ek33*k12^2*k23 + 40*e23*ek41*k12^2*k23 - 124*e23*ek42*k12^2*k23 - 40*e23*ek43*k12^2*k23 - 120*ek21*ek31*ek41*k13*k23 - 40*ek21*ek32*ek41*k13*k23 - 60*ek22*ek32*ek41*k13*k23 - 120*ek21*ek33*ek41*k13*k23 - 140*ek22*ek33*ek41*k13*k23 - 40*ek21*ek31*ek42*k13*k23 - 120*ek22*ek31*ek42*k13*k23 + 120*ek21*ek32*ek42*k13*k23 - 40*ek22*ek32*ek42*k13*k23 - 120*ek21*ek33*ek42*k13*k23 + 20*ek22*ek33*ek42*k13*k23 - 40*ek21*ek31*ek43*k13*k23 + 60*ek22*ek31*ek43*k13*k23 - 40*ek21*ek32*ek43*k13*k23 + 20*ek22*ek32*ek43*k13*k23 - 40*ek22*ek33*ek43*k13*k23 + 60*e34*ek21*k11*k13*k23 - 140*e34*ek22*k11*k13*k23 + 10*e24*ek31*k11*k13*k23 + 40*e24*ek32*k11*k13*k23 - 100*e24*ek33*k11*k13*k23 + 70*e23*ek41*k11*k13*k23 + 40*e23*ek42*k11*k13*k23 - 10*e23*ek43*k11*k13*k23 + 40*e34*ek21*k12*k13*k23 - 40*e24*ek31*k12*k13*k23 + 60*e24*ek33*k12*k13*k23 - 40*e23*ek41*k12*k13*k23 + 60*e23*ek42*k12*k13*k23 + 100*e34*ek21*k13^2*k23 - 60*e34*ek22*k13^2*k23 + 80*e24*ek31*k13^2*k23 + 40*e24*ek32*k13^2*k23 - 80*e24*ek33*k13^2*k23 + 100*e23*ek41*k13^2*k23 + 10*ek21*ek31*ek41*k22*k23 + 10*ek22*ek31*ek41*k22*k23 - 50*ek21*ek32*ek41*k22*k23 - 50*ek22*ek32*ek41*k22*k23 - 30*ek21*ek33*ek41*k22*k23 - 46*ek22*ek33*ek41*k22*k23 + 60*ek22*ek31*ek42*k22*k23 - 50*ek21*ek32*ek42*k22*k23 + 20*ek21*ek31*ek43*k22*k23 - 156*ek22*ek31*ek43*k22*k23 + 126*ek21*ek32*ek43*k22*k23 - 36*ek21*ek33*ek43*k22*k23 - 20*e34*ek21*k11*k22*k23 + 10*e34*ek22*k11*k22*k23 - 50*e24*ek31*k11*k22*k23 + 112*e24*ek32*k11*k22*k23 + 40*e24*ek33*k11*k22*k23 + 30*e23*ek41*k11*k22*k23 - 72*e23*ek42*k11*k22*k23 - 10*e23*ek43*k11*k22*k23 - 50*e34*ek21*k12*k22*k23 - 62*e34*ek22*k12*k22*k23 - 152*e24*ek31*k12*k22*k23 + 224*e24*ek32*k12*k22*k23 + 12*e24*ek33*k12*k22*k23 + 132*e23*ek41*k12*k22*k23 - 62*e23*ek42*k12*k22*k23 - 60*e23*ek43*k12*k22*k23 - 140*e34*ek21*k13*k22*k23 + 82*e34*ek22*k13*k22*k23 + 90*e24*ek31*k13*k22*k23 - 52*e24*ek32*k13*k22*k23 - 72*e24*ek33*k13*k22*k23 - 10*e23*ek41*k13*k22*k23 + 40*e23*ek42*k13*k22*k23 + 20*e23*ek43*k13*k22*k23 + 36*e34*ek21*k22^2*k23 - 132*e24*ek31*k22^2*k23 + 36*e23*ek41*k22^2*k23 + 40*ek21*ek31*ek41*k23^2 + 20*ek22*ek31*ek41*k23^2 + 40*ek21*ek32*ek41*k23^2 + 20*ek21*ek33*ek41*k23^2 + 36*ek22*ek33*ek41*k23^2 - 60*ek22*ek31*ek42*k23^2 + 100*ek21*ek32*ek42*k23^2 - 40*ek21*ek33*ek42*k23^2 + 176*ek22*ek31*ek43*k23^2 - 176*ek21*ek32*ek43*k23^2 + 116*ek21*ek33*ek43*k23^2 - 20*e34*ek21*k11*k23^2 - 40*e34*ek22*k11*k23^2 - 40*e24*ek31*k11*k23^2 - 40*e24*ek32*k11*k23^2 - 20*e24*ek33*k11*k23^2 - 40*e23*ek41*k11*k23^2 + 100*e23*ek42*k11*k23^2 - 100*e23*ek43*k11*k23^2 + 20*e34*ek21*k12*k23^2 + 124*e34*ek22*k12*k23^2 - 60*e24*ek31*k12*k23^2 - 224*e24*ek32*k12*k23^2 + 100*e24*ek33*k12*k23^2 - 160*e23*ek41*k12*k23^2 + 100*e34*ek21*k13*k23^2 - 184*e34*ek22*k13*k23^2 - 100*e24*ek31*k13*k23^2 + 164*e24*ek32*k13*k23^2 - 40*e24*ek33*k13*k23^2 + 100*e23*ek41*k13*k23^2 - 224*e34*ek21*k22*k23^2 + 224*e24*ek31*k22*k23^2 + 224*e34*ek21*k23^3 - 224*e24*ek31*k23^3 - 2*(-10*e24*ek31*k11^2 - 5*e24*ek32*k11^2 + 20*e24*ek33*k11^2 + 3*e23*ek41*k11^2 - 5*e23*ek42*k11^2 - 31*e23*ek43*k11^2 - 30*e24*ek31*k11*k12 - 20*e24*ek32*k11*k12 + 20*e24*ek33*k11*k12 - 25*e23*ek41*k11*k12 - 20*e23*ek42*k11*k12 + 20*e23*ek43*k11*k12 - 20*e24*ek31*k12^2 - 20*e24*ek32*k12^2 - 20*e23*ek41*k12^2 - 20*e23*ek42*k12^2 - 40*e24*ek31*k11*k13 + 50*e24*ek33*k11*k13 + 78*e23*ek41*k11*k13 - 108*e23*ek43*k11*k13 - 40*e24*ek31*k12*k13 - 20*e24*ek32*k12*k13 + 30*e24*ek33*k12*k13 + 5*e23*ek41*k12*k13 + 50*e23*ek43*k12*k13 - 60*e24*ek31*k13^2 + 15*e24*ek32*k13^2 + 5*e24*ek33*k13^2 + 139*e23*ek41*k13^2 - 77*e23*ek43*k13^2 - 5*e24*ek31*k11*k22 + 10*e24*ek33*k11*k22 - 5*e23*ek41*k11*k22 + 35*e23*ek42*k11*k22 - 40*e23*ek43*k11*k22 - 5*e24*ek31*k12*k22 + 36*e24*ek32*k12*k22 - 15*e24*ek33*k12*k22 - 50*e23*ek41*k12*k22 - 10*e23*ek42*k12*k22 + 20*e24*ek31*k13*k22 - 31*e24*ek32*k13*k22 + 40*e23*ek41*k13*k22 - 33*e24*ek31*k22^2 - 5*e23*ek41*k22^2 + (-5*e23*(2*ek42*(k11 - k13) + ek43*(k11 + 4*k12 - k13) + 2*ek41*(3*k11 - k12 + 5*k13 - k22)) + e24*(ek33*(15*k11 + 96*k12 - 46*k13) - 4*ek32*(5*k11 + 37*k12 - 27*k13) + ek31*(-10*k11 + 5*k12 - 90*k13 + 178*k22)))*k23 + 2*(-107*e24*ek31 + 5*e23*ek41)*k23^2 + ek22*(-10*ek33*ek41*k11 - 20*ek33*ek42*k11 + 10*ek33*ek43*k11 - 50*e34*k11^2 + 20*ek33*ek41*k12 - 15*ek33*ek43*k12 - 100*e34*k11*k12 - 25*ek33*ek41*k13 + 5*ek33*ek42*k13 - 15*ek33*ek43*k13 + 5*e34*k12*k13 - 10*e34*k13^2 - 19*ek33*ek41*k22 - 60*e34*k11*k22 - 41*e34*k12*k22 + 56*e34*k13*k22 + 5*ek32*(-2*ek42*k13 + ek43*(7*k11 + 5*k12 + k13) + ek41*(7*k11 + 8*k12 - 7*k13 + 3*k22 - 4*k23)) + (28*ek33*ek41 + e34*(25*k11 + 113*k12 - 153*k13))*k23 + ek31*(5*ek42*(7*k11 + 2*k12 - 2*k13 + 5*k22 - 11*k23) + 5*ek41*(9*k11 + 4*(k12 + k13 + k22) - 5*k23) + ek43*(5*k11 + 5*k12 + 30*k13 - 49*k22 + 103*k23))) + ek21*(5*ek33*ek41*k11 - 10*ek33*ek42*k11 + 24*ek33*ek43*k11 - 23*e34*k11^2 + 45*e34*k11*k12 + 100*e34*k12^2 + 40*ek33*ek41*k13 - 45*ek33*ek42*k13 + 103*ek33*ek43*k13 - 158*e34*k11*k13 + 5*e34*k12*k13 - 234*e34*k13^2 - 10*ek33*ek41*k22 + 5*ek33*ek42*k22 - 24*ek33*ek43*k22 + 55*e34*k12*k22 - 30*e34*k13*k22 + 23*e34*k22^2 + (ek33*(45*ek41 - 40*ek42 + 103*ek43) + e34*(-30*k11 + 5*k12 - 158*k22))*k23 + 234*e34*k23^2 + ek32*(ek43*(10*k11 - 20*k12 - 15*k13 + 39*k22 - 113*k23) + 5*ek41*(4*k11 - 2*k12 - 2*k13 + k22 + 4*k23) + 5*ek42*(2*k11 - 2*(k12 - 4*k13 + k22) + 13*k23)) + ek31*(5*ek41*(6*k11 - 2*k12 + 13*k13 + 2*k22 + 8*k23) + ek43*(39*k11 - 20*k12 + 113*k13 + 10*k22 + 15*k23) + 5*ek42*(3*k11 - 2*(k12 - 2*k13 + k23)))))*k33 + (20*e24*ek31*k11 - 10*e24*ek32*k11 - 20*e24*ek33*k11 - 62*e23*ek41*k11 - 20*e23*ek42*k11 + 56*e23*ek43*k11 + 30*e24*ek31*k12 - 92*e24*ek32*k12 + 71*e24*ek33*k12 + 10*e23*ek41*k12 - 50*e23*ek43*k12 + ek22*((-20*ek32 + 19*ek33)*ek41 + ek31*(-30*ek41 - 40*ek42 + 49*ek43) + e34*(20*k11 + 82*k12 - 107*k13)) + 30*e24*ek31*k13 + 67*e24*ek32*k13 - 56*e24*ek33*k13 - 210*e23*ek41*k13 + 10*e23*ek42*k13 + 56*e23*ek43*k13 + 112*e24*ek31*k22 - 230*e24*ek31*k23 + 50*e23*ek41*k23 - ek21*(10*((4*ek31 - 3*ek32 + 3*ek33)*ek41 + (3*ek31 - 4*ek32 + 3*ek33)*ek42) + 59*(ek31 + ek32)*ek43 - 2*e34*(56*k11 + 165*k13 - 56*k22 + 165*k23)))*k33^2 + 56*(e24*ek31 - e23*ek41)*k33^3 + ek23*(49*ek33*ek41*k11^2 + 10*ek33*ek42*k11^2 + 40*ek33*ek43*k11^2 - 36*e34*k11^3 - 20*ek33*ek41*k11*k12 - 40*ek33*ek42*k11*k12 + 20*ek33*ek43*k11*k12 + 30*e34*k11^2*k12 - 40*ek33*ek41*k12^2 - 40*ek33*ek42*k12^2 + 120*e34*k11*k12^2 + 80*e34*k12^3 + 206*ek33*ek41*k11*k13 + 50*ek33*ek42*k11*k13 + 110*ek33*ek43*k11*k13 - 230*e34*k11^2*k13 + 60*ek33*ek41*k12*k13 + 120*ek33*ek43*k12*k13 - 20*e34*k11*k12*k13 + 80*e34*k12^2*k13 + 176*ek33*ek41*k13^2 - 20*ek33*ek42*k13^2 + 60*ek33*ek43*k13^2 - 428*e34*k11*k13^2 - 100*e34*k12*k13^2 - 224*e34*k13^3 - 10*ek33*ek41*k11*k22 + 70*ek33*ek42*k11*k22 - 70*ek33*ek43*k11*k22 + 20*e34*k11^2*k22 - 100*ek33*ek41*k12*k22 - 20*ek33*ek42*k12*k22 - 10*ek33*ek43*k12*k22 + 80*e34*k11*k12*k22 + 80*e34*k12^2*k22 + 70*ek33*ek41*k13*k22 - 30*ek33*ek43*k13*k22 + 20*e34*k11*k13*k22 + 70*e34*k12*k13*k22 - 40*e34*k13^2*k22 - 10*ek33*ek41*k22^2 + 20*e34*k11*k22^2 + 41*e34*k12*k22^2 - 16*e34*k13*k22^2 - 10*ek33*ek41*k11*k23 - 40*ek33*ek42*k11*k23 + 20*ek33*ek43*k11*k23 + 10*e34*k11^2*k23 + 40*ek33*ek41*k12*k23 + 20*ek33*ek43*k12*k23 + 80*e34*k11*k12*k23 + 80*e34*k12^2*k23 - 60*ek33*ek41*k13*k23 + 60*ek33*ek43*k13*k23 - 10*e34*k11*k13*k23 - 40*e34*k12*k13*k23 + 60*e34*k13^2*k23 - 20*e34*k11*k22*k23 - 2*e34*k12*k22*k23 + 2*e34*k13*k22*k23 + 40*ek33*ek41*k23^2 + 40*e34*k11*k23^2 + 60*e34*k13*k23^2 + 2*(ek33*(5*ek43*(3*k11 + 5*k12) + 5*ek42*(4*k11 + k13) + ek41*(49*k11 + 10*k12 + 88*k13 - 35*k23)) - e34*(56*k11^2 + k12*(45*k13 + 10*k22 - 41*k23) + k11*(20*k12 + 178*k13 - 5*k22 + 5*k23) + k13*(132*k13 - 25*k22 + 76*k23)))*k33 + (49*ek33*ek41 - e34*(66*k11 + 71*k12))*k33^2 + ek31*(ek42*(29*k11^2 + 116*k12^2 - 40*k13^2 - 70*k13*k22 + 29*k22^2 + 80*k13*k23 + 40*k22*k23 + k12*(-40*k13 + 136*k22 + 60*k23) + 2*k11*(58*k12 - 25*k13 + 34*k22 + 20*k23 - 5*k33) + 10*(-6*k13 + k22 - 4*k23)*k33 + 10*k33^2) + ek43*(10*k11^2 - 40*k12^2 + 40*k13*k22 - 29*k22^2 - 60*k13*k23 + 116*k22*k23 - 116*k23^2 - 10*k11*(2*k12 - 4*k13 + k22 - k33) - 68*(k22 - 2*k23)*k33 - 49*k33^2 + 10*k12*(8*k13 + k22 - 4*k23 + 7*k33)) + ek41*(29*k11^2 + 116*k13^2 + 10*k22^2 - 40*k13*k23 + 60*k22*k23 - 40*k23^2 + 2*(58*k13 - 5*(k22 + k23))*k33 + 29*k33^2 + 2*k11*(68*k13 + 5*k22 + 25*k23 + 34*k33) + 20*k12*(3*k13 + 2*(k22 + 2*k23 + k33)))) - ek32*(ek41*(59*k11^2 + 176*k12^2 + 6*k22*(5*k13 + 3*k22) + 4*(5*k13 - 19*k22)*k23 + 76*k23^2 + 2*(10*k13 + 9*k22 - 28*k23)*k33 - k33^2 + k11*(226*k12 + 30*k13 + 78*k22 - 40*k23 + 20*k33) + k12*(40*k13 + 86*k22 - 20*(4*k23 + k33))) + 10*(-(ek43*(k11^2 - 4*k12^2 + 2*k13*(k22 - 2*k23) + k11*(-4*k12 + 2*k13 + k22 + 2*k23) + k12*(-4*k13 + k22 - 6*k23 + 3*k33))) + ek42*(4*k11^2 + 10*k12^2 + k12*(12*k13 + 5*k22) + k13*(-4*k13 + 5*k22 - 2*k23 + k33) + k11*(13*k12 + 2*(4*k13 + 3*k22 + k23 + k33)))))))))/60

M(10)4=(c6T^2*(-12*ek11*ek23*ek32*ek41*k11^3 - 8*ek11*ek22*ek33*ek41*k11^3 + 2*ek11*ek23*ek31*ek42*k11^3 - 6*ek11*ek23*ek32*ek42*k11^3 + 4*ek11*ek21*ek33*ek42*k11^3 - 4*ek11*ek22*ek33*ek42*k11^3 + 2*ek11*ek23*ek33*ek42*k11^3 + 4*ek11*ek22*ek31*ek43*k11^3 + 2*ek11*ek21*ek32*ek43*k11^3 + 2*ek11*ek22*ek32*ek43*k11^3 - 6*ek11*ek23*ek32*ek43*k11^3 - 4*ek11*ek22*ek33*ek43*k11^3 + 12*e14*ek23*ek32*k11^4 + 8*e14*ek22*ek33*k11^4 - 2*e13*ek23*ek42*k11^4 - 4*e12*ek33*ek42*k11^4 - 4*e13*ek22*ek43*k11^4 - 2*e12*ek32*ek43*k11^4 + 8*ek11*ek23*ek31*ek41*k11^2*k12 - 32*ek11*ek23*ek32*ek41*k11^2*k12 - 24*ek11*ek22*ek33*ek41*k11^2*k12 + 4*ek11*ek23*ek33*ek41*k11^2*k12 + 20*ek11*ek23*ek31*ek42*k11^2*k12 - 29*ek11*ek23*ek32*ek42*k11^2*k12 + 8*ek11*ek21*ek33*ek42*k11^2*k12 - 20*ek11*ek22*ek33*ek42*k11^2*k12 + 25*ek11*ek23*ek33*ek42*k11^2*k12 - 8*ek11*ek21*ek31*ek43*k11^2*k12 + 11*ek11*ek22*ek31*ek43*k11^2*k12 + 3*ek11*ek23*ek31*ek43*k11^2*k12 - 12*ek11*ek21*ek32*ek43*k11^2*k12 + 10*ek11*ek22*ek32*ek43*k11^2*k12 - 3*ek11*ek23*ek32*ek43*k11^2*k12 - 6*ek11*ek21*ek33*ek43*k11^2*k12 + 6*ek11*ek22*ek33*ek43*k11^2*k12 + 3*ek11*ek23*ek33*ek43*k11^2*k12 + 2*e34*ek11*ek23*k11^3*k12 - 12*e14*ek23*ek31*k11^3*k12 + 42*e14*ek23*ek32*k11^3*k12 + 4*e24*ek11*ek33*k11^3*k12 - 8*e14*ek21*ek33*k11^3*k12 + 28*e14*ek22*ek33*k11^3*k12 - 10*e14*ek23*ek33*k11^3*k12 + 2*e13*ek23*ek41*k11^3*k12 + 4*e12*ek33*ek41*k11^3*k12 - 16*e13*ek23*ek42*k11^3*k12 - 8*e12*ek33*ek42*k11^3*k12 + 2*e23*ek11*ek43*k11^3*k12 + 4*e13*ek21*ek43*k11^3*k12 - 14*e13*ek22*ek43*k11^3*k12 + e13*ek23*ek43*k11^3*k12 + 2*e12*ek31*ek43*k11^3*k12 + 8*e12*ek32*ek43*k11^3*k12 + 5*e12*ek33*ek43*k11^3*k12 + 16*ek11*ek23*ek31*ek41*k11*k12^2 - 32*ek11*ek23*ek32*ek41*k11*k12^2 - 32*ek11*ek22*ek33*ek41*k11*k12^2 + 4*ek11*ek23*ek33*ek41*k11*k12^2 + 40*ek11*ek23*ek31*ek42*k11*k12^2 - 44*ek11*ek23*ek32*ek42*k11*k12^2 + 24*ek11*ek21*ek33*ek42*k11*k12^2 - 32*ek11*ek22*ek33*ek42*k11*k12^2 + 60*ek11*ek23*ek33*ek42*k11*k12^2 + 16*ek11*ek22*ek31*ek43*k11*k12^2 - 12*ek11*ek23*ek31*ek43*k11*k12^2 - 12*ek11*ek21*ek32*ek43*k11*k12^2 + 16*ek11*ek22*ek32*ek43*k11*k12^2 + 60*ek11*ek23*ek32*ek43*k11*k12^2 - 16*ek11*ek22*ek33*ek43*k11*k12^2 - 16*ek11*ek23*ek33*ek43*k11*k12^2 - 36*e14*ek23*ek31*k11^2*k12^2 + 93*e14*ek23*ek32*k11^2*k12^2 + 16*e24*ek11*ek33*k11^2*k12^2 - 24*e14*ek21*ek33*k11^2*k12^2 + 60*e14*ek22*ek33*k11^2*k12^2 - 31*e14*ek23*ek33*k11^2*k12^2 + 12*e13*ek23*ek41*k11^2*k12^2 + 8*e12*ek33*ek41*k11^2*k12^2 - 24*e13*ek23*ek42*k11^2*k12^2 - 16*e12*ek33*ek42*k11^2*k12^2 + 12*e13*ek21*ek43*k11^2*k12^2 - 30*e13*ek22*ek43*k11^2*k12^2 + 14*e13*ek23*ek43*k11^2*k12^2 - 7*e12*ek31*ek43*k11^2*k12^2 + 8*e12*ek32*ek43*k11^2*k12^2 - 13*e12*ek33*ek43*k11^2*k12^2 + 16*ek11*ek23*ek31*ek41*k12^3 - 8*ek11*ek23*ek32*ek41*k12^3 - 16*ek11*ek22*ek33*ek41*k12^3 + 4*ek11*ek23*ek33*ek41*k12^3 + 28*ek11*ek23*ek31*ek42*k12^3 - 20*ek11*ek23*ek32*ek42*k12^3 + 16*ek11*ek21*ek33*ek42*k12^3 - 16*ek11*ek22*ek33*ek42*k12^3 + 60*ek11*ek23*ek33*ek42*k12^3 + 8*ek11*ek22*ek31*ek43*k12^3 + 4*ek11*ek23*ek31*ek43*k12^3 - 8*ek11*ek21*ek32*ek43*k12^3 + 8*ek11*ek22*ek32*ek43*k12^3 + 60*ek11*ek23*ek32*ek43*k12^3 - 16*ek11*ek22*ek33*ek43*k12^3 - 12*e34*ek11*ek23*k11*k12^3 - 60*e14*ek23*ek31*k11*k12^3 + 96*e14*ek23*ek32*k11*k12^3 + 24*e24*ek11*ek33*k11*k12^3 - 48*e14*ek21*ek33*k11*k12^3 + 56*e14*ek22*ek33*k11*k12^3 - 56*e14*ek23*ek33*k11*k12^3 + 12*e13*ek23*ek41*k11*k12^3 + 8*e12*ek33*ek41*k11*k12^3 - 12*e13*ek23*ek42*k11*k12^3 - 8*e12*ek33*ek42*k11*k12^3 - 12*e23*ek11*ek43*k11*k12^3 + 24*e13*ek21*ek43*k11*k12^3 - 28*e13*ek22*ek43*k11*k12^3 - 56*e13*ek23*ek43*k11*k12^3 - 4*e12*ek31*ek43*k11*k12^3 + 4*e12*ek32*ek43*k11*k12^3 + 16*e12*ek33*ek43*k11*k12^3 - 8*e34*ek11*ek23*k12^4 - 36*e14*ek23*ek31*k12^4 + 36*e14*ek23*ek32*k12^4 + 16*e24*ek11*ek33*k12^4 - 32*e14*ek21*ek33*k12^4 + 16*e14*ek22*ek33*k12^4 - 56*e14*ek23*ek33*k12^4 - 8*e23*ek11*ek43*k12^4 + 16*e13*ek21*ek43*k12^4 - 8*e13*ek22*ek43*k12^4 - 56*e13*ek23*ek43*k12^4 + 16*e12*ek33*ek43*k12^4 + 8*ek11*ek21*ek32*ek41*k11^2*k13 + 4*ek11*ek22*ek32*ek41*k11^2*k13 - 32*ek11*ek23*ek32*ek41*k11^2*k13 - 24*ek11*ek22*ek33*ek41*k11^2*k13 - 8*ek11*ek21*ek31*ek42*k11^2*k13 - 6*ek11*ek22*ek31*ek42*k11^2*k13 - 12*ek11*ek23*ek31*ek42*k11^2*k13 + 3*ek11*ek21*ek32*ek42*k11^2*k13 + 3*ek11*ek22*ek32*ek42*k11^2*k13 - 3*ek11*ek23*ek32*ek42*k11^2*k13 + 11*ek11*ek21*ek33*ek42*k11^2*k13 + 6*ek11*ek22*ek33*ek42*k11^2*k13 + 10*ek11*ek23*ek33*ek42*k11^2*k13 + 8*ek11*ek22*ek31*ek43*k11^2*k13 + 20*ek11*ek21*ek32*ek43*k11^2*k13 + 25*ek11*ek22*ek32*ek43*k11^2*k13 - 29*ek11*ek23*ek32*ek43*k11^2*k13 - 20*ek11*ek22*ek33*ek43*k11^2*k13 + 4*e34*ek11*ek22*k11^3*k13 - 8*e14*ek22*ek31*k11^3*k13 + 2*e24*ek11*ek32*k11^3*k13 - 12*e14*ek21*ek32*k11^3*k13 - 10*e14*ek22*ek32*k11^3*k13 + 42*e14*ek23*ek32*k11^3*k13 + 28*e14*ek22*ek33*k11^3*k13 + 4*e13*ek22*ek41*k11^3*k13 + 2*e12*ek32*ek41*k11^3*k13 + 2*e23*ek11*ek42*k11^3*k13 + 2*e13*ek21*ek42*k11^3*k13 + 5*e13*ek22*ek42*k11^3*k13 + 8*e13*ek23*ek42*k11^3*k13 + 4*e12*ek31*ek42*k11^3*k13 + e12*ek32*ek42*k11^3*k13 - 14*e12*ek33*ek42*k11^3*k13 - 8*e13*ek22*ek43*k11^3*k13 - 16*e12*ek32*ek43*k11^3*k13 + 16*ek11*ek23*ek31*ek41*k11*k12*k13 + 16*ek11*ek21*ek32*ek41*k11*k12*k13 + 12*ek11*ek22*ek32*ek41*k11*k12*k13 - 64*ek11*ek23*ek32*ek41*k11*k12*k13 - 72*ek11*ek22*ek33*ek41*k11*k12*k13 + 12*ek11*ek23*ek33*ek41*k11*k12*k13 - 32*ek11*ek21*ek31*ek42*k11*k12*k13 - 24*ek11*ek22*ek31*ek42*k11*k12*k13 - 28*ek11*ek23*ek31*ek42*k11*k12*k13 + 8*ek11*ek21*ek32*ek42*k11*k12*k13 + 12*ek11*ek22*ek32*ek42*k11*k12*k13 - 88*ek11*ek23*ek32*ek42*k11*k12*k13 - 32*ek11*ek21*ek33*ek42*k11*k12*k13 + 20*ek11*ek22*ek33*ek42*k11*k12*k13 + 20*ek11*ek23*ek33*ek42*k11*k12*k13 - 32*ek11*ek21*ek31*ek43*k11*k12*k13 - 32*ek11*ek22*ek31*ek43*k11*k12*k13 + 8*ek11*ek23*ek31*ek43*k11*k12*k13 - 28*ek11*ek21*ek32*ek43*k11*k12*k13 + 20*ek11*ek22*ek32*ek43*k11*k12*k13 - 88*ek11*ek23*ek32*ek43*k11*k12*k13 - 24*ek11*ek21*ek33*ek43*k11*k12*k13 + 20*ek11*ek22*ek33*ek43*k11*k12*k13 + 12*ek11*ek23*ek33*ek43*k11*k12*k13 - 8*e34*ek11*ek21*k11^2*k12*k13 + 11*e34*ek11*ek22*k11^2*k12*k13 + 5*e34*ek11*ek23*k11^2*k12*k13 - 8*e24*ek11*ek31*k11^2*k12*k13 + 32*e14*ek21*ek31*k11^2*k12*k13 - 8*e14*ek22*ek31*k11^2*k12*k13 - 20*e14*ek23*ek31*k11^2*k12*k13 + 5*e24*ek11*ek32*k11^2*k12*k13 - 20*e14*ek21*ek32*k11^2*k12*k13 - 45*e14*ek22*ek32*k11^2*k12*k13 + 48*e14*ek23*ek32*k11^2*k12*k13 + 11*e24*ek11*ek33*k11^2*k12*k13 - 8*e14*ek21*ek33*k11^2*k12*k13 + 46*e14*ek22*ek33*k11^2*k12*k13 - 45*e14*ek23*ek33*k11^2*k12*k13 + 8*e23*ek11*ek41*k11^2*k12*k13 - 8*e13*ek21*ek41*k11^2*k12*k13 + 5*e13*ek22*ek41*k11^2*k12*k13 - e13*ek23*ek41*k11^2*k12*k13 - 8*e12*ek31*ek41*k11^2*k12*k13 - e12*ek32*ek41*k11^2*k12*k13 + 5*e12*ek33*ek41*k11^2*k12*k13 + 20*e23*ek11*ek42*k11^2*k12*k13 + 9*e13*ek21*ek42*k11^2*k12*k13 + 18*e13*ek22*ek42*k11^2*k12*k13 - 6*e13*ek23*ek42*k11^2*k12*k13 + 6*e12*ek31*ek42*k11^2*k12*k13 + 4*e12*ek32*ek42*k11^2*k12*k13 - 7*e12*ek33*ek42*k11^2*k12*k13 + 20*e23*ek11*ek43*k11^2*k12*k13 + 6*e13*ek21*ek43*k11^2*k12*k13 - 7*e13*ek22*ek43*k11^2*k12*k13 + 4*e13*ek23*ek43*k11^2*k12*k13 + 9*e12*ek31*ek43*k11^2*k12*k13 - 6*e12*ek32*ek43*k11^2*k12*k13 + 18*e12*ek33*ek43*k11^2*k12*k13 - 12*e14*e23*k11^3*k12*k13 + 2*e13*e24*k11^3*k12*k13 + 2*e12*e34*k11^3*k12*k13 + 16*ek11*ek21*ek32*ek41*k12^2*k13 + 12*ek11*ek22*ek32*ek41*k12^2*k13 - 40*ek11*ek23*ek32*ek41*k12^2*k13 - 56*ek11*ek22*ek33*ek41*k12^2*k13 - 32*ek11*ek21*ek31*ek42*k12^2*k13 - 24*ek11*ek22*ek31*ek42*k12^2*k13 - 40*ek11*ek23*ek31*ek42*k12^2*k13 + 8*ek11*ek21*ek32*ek42*k12^2*k13 + 12*ek11*ek22*ek32*ek42*k12^2*k13 - 104*ek11*ek23*ek32*ek42*k12^2*k13 + 4*ek11*ek21*ek33*ek42*k12^2*k13 - 56*ek11*ek22*ek31*ek43*k12^2*k13 - 32*ek11*ek23*ek31*ek43*k12^2*k13 + 4*ek11*ek21*ek32*ek43*k12^2*k13 - 32*ek11*ek23*ek33*ek43*k12^2*k13 + 16*e34*ek11*ek22*k11*k12^2*k13 + 24*e34*ek11*ek23*k11*k12^2*k13 - 32*e24*ek11*ek31*k11*k12^2*k13 + 64*e14*ek21*ek31*k11*k12^2*k13 + 24*e14*ek22*ek31*k11*k12^2*k13 + 16*e14*ek23*ek31*k11*k12^2*k13 - 8*e24*ek11*ek32*k11*k12^2*k13 - 20*e14*ek21*ek32*k11*k12^2*k13 - 60*e14*ek22*ek32*k11*k12^2*k13 + 68*e14*ek23*ek32*k11*k12^2*k13 + 40*e24*ek11*ek33*k11*k12^2*k13 - 8*e14*ek21*ek33*k11*k12^2*k13 + 68*e14*ek22*ek33*k11*k12^2*k13 - 60*e14*ek23*ek33*k11*k12^2*k13 + 16*e23*ek11*ek41*k11*k12^2*k13 - 32*e13*ek21*ek41*k11*k12^2*k13 - 12*e13*ek22*ek41*k11*k12^2*k13 + 20*e13*ek23*ek41*k11*k12^2*k13 - 4*e12*ek32*ek41*k11*k12^2*k13 + 28*e12*ek33*ek41*k11*k12^2*k13 + 40*e23*ek11*ek42*k11*k12^2*k13 - 8*e13*ek21*ek42*k11*k12^2*k13 + 12*e13*ek22*ek42*k11*k12^2*k13 + 68*e13*ek23*ek42*k11*k12^2*k13 + 8*e12*ek31*ek42*k11*k12^2*k13 + 4*e12*ek32*ek42*k11*k12^2*k13 - 88*e12*ek33*ek42*k11*k12^2*k13 + 36*e23*ek11*ek43*k11*k12^2*k13 - 8*e13*ek21*ek43*k11*k12^2*k13 + 68*e13*ek22*ek43*k11*k12^2*k13 + 112*e13*ek23*ek43*k11*k12^2*k13 + 24*e12*ek31*ek43*k11*k12^2*k13 - 88*e12*ek32*ek43*k11*k12^2*k13 - 60*e12*ek33*ek43*k11*k12^2*k13 - 36*e14*e23*k11^2*k12^2*k13 + 19*e13*e24*k11^2*k12^2*k13 - 7*e12*e34*k11^2*k12^2*k13 + 8*e34*ek11*ek22*k12^3*k13 - 8*e34*ek11*ek23*k12^3*k13 - 32*e24*ek11*ek31*k12^3*k13 + 64*e14*ek21*ek31*k12^3*k13 + 40*e14*ek22*ek31*k12^3*k13 + 28*e14*ek23*ek31*k12^3*k13 - 20*e24*ek11*ek32*k12^3*k13 + 4*e14*ek21*ek32*k12^3*k13 - 20*e14*ek22*ek32*k12^3*k13 + 64*e14*ek23*ek32*k12^3*k13 + 4*e24*ek11*ek33*k12^3*k13 - 8*e14*ek21*ek33*k12^3*k13 + 60*e14*ek22*ek33*k12^3*k13 + 16*e23*ek11*ek41*k12^3*k13 - 32*e13*ek21*ek41*k12^3*k13 - 20*e13*ek22*ek41*k12^3*k13 + 28*e13*ek23*ek41*k12^3*k13 + 48*e12*ek33*ek41*k12^3*k13 + 28*e23*ek11*ek42*k12^3*k13 - 20*e13*ek21*ek42*k12^3*k13 - 8*e13*ek22*ek42*k12^3*k13 + 64*e13*ek23*ek42*k12^3*k13 - 64*e12*ek33*ek42*k12^3*k13 + 4*e23*ek11*ek43*k12^3*k13 - 8*e13*ek21*ek43*k12^3*k13 + 60*e13*ek22*ek43*k12^3*k13 + 48*e12*ek31*ek43*k12^3*k13 - 64*e12*ek32*ek43*k12^3*k13 - 60*e14*e23*k11*k12^3*k13 + 48*e13*e24*k11*k12^3*k13 - 4*e12*e34*k11*k12^3*k13 - 36*e14*e23*k12^4*k13 + 36*e13*e24*k12^4*k13 + 16*ek11*ek21*ek32*ek41*k11*k13^2 + 4*ek11*ek22*ek32*ek41*k11*k13^2 - 32*ek11*ek23*ek32*ek41*k11*k13^2 - 32*ek11*ek22*ek33*ek41*k11*k13^2 - 12*ek11*ek23*ek31*ek42*k11*k13^2 - 12*ek11*ek21*ek32*ek42*k11*k13^2 - 16*ek11*ek22*ek32*ek42*k11*k13^2 + 60*ek11*ek23*ek32*ek42*k11*k13^2 + 16*ek11*ek21*ek33*ek42*k11*k13^2 - 16*ek11*ek22*ek33*ek42*k11*k13^2 + 16*ek11*ek23*ek33*ek42*k11*k13^2 + 24*ek11*ek22*ek31*ek43*k11*k13^2 + 40*ek11*ek21*ek32*ek43*k11*k13^2 + 60*ek11*ek22*ek32*ek43*k11*k13^2 - 44*ek11*ek23*ek32*ek43*k11*k13^2 - 32*ek11*ek22*ek33*ek43*k11*k13^2 + 16*e34*ek11*ek22*k11^2*k13^2 - 24*e14*ek22*ek31*k11^2*k13^2 - 36*e14*ek21*ek32*k11^2*k13^2 - 31*e14*ek22*ek32*k11^2*k13^2 + 93*e14*ek23*ek32*k11^2*k13^2 + 60*e14*ek22*ek33*k11^2*k13^2 + 8*e13*ek22*ek41*k11^2*k13^2 + 12*e12*ek32*ek41*k11^2*k13^2 - 7*e13*ek21*ek42*k11^2*k13^2 - 13*e13*ek22*ek42*k11^2*k13^2 + 8*e13*ek23*ek42*k11^2*k13^2 + 12*e12*ek31*ek42*k11^2*k13^2 + 14*e12*ek32*ek42*k11^2*k13^2 - 30*e12*ek33*ek42*k11^2*k13^2 - 16*e13*ek22*ek43*k11^2*k13^2 - 24*e12*ek32*ek43*k11^2*k13^2 + 16*ek11*ek23*ek31*ek41*k12*k13^2 - 40*ek11*ek23*ek32*ek41*k12*k13^2 - 56*ek11*ek22*ek33*ek41*k12*k13^2 + 12*ek11*ek23*ek33*ek41*k12*k13^2 + 4*ek11*ek23*ek31*ek42*k12*k13^2 - 32*ek11*ek21*ek32*ek42*k12*k13^2 - 32*ek11*ek22*ek32*ek42*k12*k13^2 - 56*ek11*ek21*ek33*ek42*k12*k13^2 - 32*ek11*ek21*ek31*ek43*k12*k13^2 + 4*ek11*ek22*ek31*ek43*k12*k13^2 + 8*ek11*ek23*ek31*ek43*k12*k13^2 - 40*ek11*ek21*ek32*ek43*k12*k13^2 - 104*ek11*ek23*ek32*ek43*k12*k13^2 - 24*ek11*ek21*ek33*ek43*k12*k13^2 + 12*ek11*ek23*ek33*ek43*k12*k13^2 - 32*e34*ek11*ek21*k11*k12*k13^2 + 40*e34*ek11*ek22*k11*k12*k13^2 - 8*e34*ek11*ek23*k11*k12*k13^2 + 64*e14*ek21*ek31*k11*k12*k13^2 - 8*e14*ek22*ek31*k11*k12*k13^2 - 20*e14*ek23*ek31*k11*k12*k13^2 + 24*e24*ek11*ek32*k11*k12*k13^2 + 16*e14*ek21*ek32*k11*k12*k13^2 - 60*e14*ek22*ek32*k11*k12*k13^2 + 68*e14*ek23*ek32*k11*k12*k13^2 + 16*e24*ek11*ek33*k11*k12*k13^2 + 24*e14*ek21*ek33*k11*k12*k13^2 + 68*e14*ek22*ek33*k11*k12*k13^2 - 60*e14*ek23*ek33*k11*k12*k13^2 + 16*e23*ek11*ek41*k11*k12*k13^2 + 28*e13*ek22*ek41*k11*k12*k13^2 - 4*e13*ek23*ek41*k11*k12*k13^2 - 32*e12*ek31*ek41*k11*k12*k13^2 + 20*e12*ek32*ek41*k11*k12*k13^2 - 12*e12*ek33*ek41*k11*k12*k13^2 + 36*e23*ek11*ek42*k11*k12*k13^2 + 24*e13*ek21*ek42*k11*k12*k13^2 - 60*e13*ek22*ek42*k11*k12*k13^2 - 88*e13*ek23*ek42*k11*k12*k13^2 - 8*e12*ek31*ek42*k11*k12*k13^2 + 112*e12*ek32*ek42*k11*k12*k13^2 + 68*e12*ek33*ek42*k11*k12*k13^2 + 40*e23*ek11*ek43*k11*k12*k13^2 + 8*e13*ek21*ek43*k11*k12*k13^2 - 88*e13*ek22*ek43*k11*k12*k13^2 + 4*e13*ek23*ek43*k11*k12*k13^2 - 8*e12*ek31*ek43*k11*k12*k13^2 + 68*e12*ek32*ek43*k11*k12*k13^2 + 12*e12*ek33*ek43*k11*k12*k13^2 - 36*e14*e23*k11^2*k12*k13^2 - 7*e13*e24*k11^2*k12*k13^2 + 19*e12*e34*k11^2*k12*k13^2 + 56*e34*ek11*ek22*k12^2*k13^2 + 40*e34*ek11*ek23*k12^2*k13^2 + 4*e14*ek23*ek31*k12^2*k13^2 + 40*e24*ek11*ek32*k12^2*k13^2 + 4*e14*ek21*ek32*k12^2*k13^2 - 52*e14*ek22*ek32*k12^2*k13^2 + 56*e24*ek11*ek33*k12^2*k13^2 - 52*e14*ek23*ek33*k12^2*k13^2 + 40*e23*ek11*ek42*k12^2*k13^2 + 4*e13*ek21*ek42*k12^2*k13^2 - 52*e13*ek22*ek42*k12^2*k13^2 + 112*e12*ek32*ek42*k12^2*k13^2 + 40*e23*ek11*ek43*k12^2*k13^2 + 112*e13*ek23*ek43*k12^2*k13^2 + 4*e12*ek31*ek43*k12^2*k13^2 - 52*e12*ek33*ek43*k12^2*k13^2 - 40*e14*e23*k11*k12^2*k13^2 - 48*e13*e24*k11*k12^2*k13^2 - 48*e12*e34*k11*k12^2*k13^2 - 28*e14*e23*k12^3*k13^2 - 28*e13*e24*k12^3*k13^2 - 48*e12*e34*k12^3*k13^2 + 16*ek11*ek21*ek32*ek41*k13^3 + 4*ek11*ek22*ek32*ek41*k13^3 - 8*ek11*ek23*ek32*ek41*k13^3 - 16*ek11*ek22*ek33*ek41*k13^3 - 8*ek11*ek23*ek31*ek42*k13^3 + 4*ek11*ek21*ek32*ek42*k13^3 + 60*ek11*ek23*ek32*ek42*k13^3 + 8*ek11*ek21*ek33*ek42*k13^3 - 16*ek11*ek22*ek33*ek42*k13^3 + 8*ek11*ek23*ek33*ek42*k13^3 + 16*ek11*ek22*ek31*ek43*k13^3 + 28*ek11*ek21*ek32*ek43*k13^3 + 60*ek11*ek22*ek32*ek43*k13^3 - 20*ek11*ek23*ek32*ek43*k13^3 - 16*ek11*ek22*ek33*ek43*k13^3 + 24*e34*ek11*ek22*k11*k13^3 - 48*e14*ek22*ek31*k11*k13^3 - 12*e24*ek11*ek32*k11*k13^3 - 60*e14*ek21*ek32*k11*k13^3 - 56*e14*ek22*ek32*k11*k13^3 + 96*e14*ek23*ek32*k11*k13^3 + 56*e14*ek22*ek33*k11*k13^3 + 8*e13*ek22*ek41*k11*k13^3 + 12*e12*ek32*ek41*k11*k13^3 - 12*e23*ek11*ek42*k11*k13^3 - 4*e13*ek21*ek42*k11*k13^3 + 16*e13*ek22*ek42*k11*k13^3 + 4*e13*ek23*ek42*k11*k13^3 + 24*e12*ek31*ek42*k11*k13^3 - 56*e12*ek32*ek42*k11*k13^3 - 28*e12*ek33*ek42*k11*k13^3 - 8*e13*ek22*ek43*k11*k13^3 - 12*e12*ek32*ek43*k11*k13^3 - 32*e34*ek11*ek21*k12*k13^3 + 4*e34*ek11*ek22*k12*k13^3 - 20*e34*ek11*ek23*k12*k13^3 + 64*e14*ek21*ek31*k12*k13^3 - 8*e14*ek22*ek31*k12*k13^3 + 4*e14*ek23*ek31*k12*k13^3 - 8*e24*ek11*ek32*k12*k13^3 + 28*e14*ek21*ek32*k12*k13^3 + 64*e14*ek23*ek32*k12*k13^3 + 8*e24*ek11*ek33*k12*k13^3 + 40*e14*ek21*ek33*k12*k13^3 + 60*e14*ek22*ek33*k12*k13^3 - 20*e14*ek23*ek33*k12*k13^3 + 16*e23*ek11*ek41*k12*k13^3 + 48*e13*ek22*ek41*k12*k13^3 - 32*e12*ek31*ek41*k12*k13^3 + 28*e12*ek32*ek41*k12*k13^3 - 20*e12*ek33*ek41*k12*k13^3 + 4*e23*ek11*ek42*k12*k13^3 + 48*e13*ek21*ek42*k12*k13^3 - 64*e13*ek23*ek42*k12*k13^3 - 8*e12*ek31*ek42*k12*k13^3 + 60*e12*ek33*ek42*k12*k13^3 + 28*e23*ek11*ek43*k12*k13^3 - 64*e13*ek22*ek43*k12*k13^3 - 20*e12*ek31*ek43*k12*k13^3 + 64*e12*ek32*ek43*k12*k13^3 - 8*e12*ek33*ek43*k12*k13^3 - 60*e14*e23*k11*k12*k13^3 - 4*e13*e24*k11*k12*k13^3 + 48*e12*e34*k11*k12*k13^3 - 28*e14*e23*k12^2*k13^3 - 48*e13*e24*k12^2*k13^3 - 28*e12*e34*k12^2*k13^3 + 16*e34*ek11*ek22*k13^4 - 32*e14*ek22*ek31*k13^4 - 8*e24*ek11*ek32*k13^4 - 36*e14*ek21*ek32*k13^4 - 56*e14*ek22*ek32*k13^4 + 36*e14*ek23*ek32*k13^4 + 16*e14*ek22*ek33*k13^4 - 8*e23*ek11*ek42*k13^4 + 16*e13*ek22*ek42*k13^4 + 16*e12*ek31*ek42*k13^4 - 56*e12*ek32*ek42*k13^4 - 8*e12*ek33*ek42*k13^4 - 36*e14*e23*k12*k13^4 + 36*e12*e34*k12*k13^4 + 4*ek11*ek23*ek31*ek41*k11^2*k22 - 7*ek11*ek23*ek32*ek41*k11^2*k22 - 12*ek11*ek22*ek33*ek41*k11^2*k22 - 22*ek11*ek23*ek33*ek41*k11^2*k22 + 11*ek11*ek23*ek31*ek42*k11^2*k22 - 10*ek11*ek23*ek32*ek42*k11^2*k22 + 2*ek11*ek21*ek33*ek42*k11^2*k22 - 12*ek11*ek22*ek33*ek42*k11^2*k22 + 2*ek11*ek23*ek33*ek42*k11^2*k22 + ek11*ek21*ek31*ek43*k11^2*k22 + 6*ek11*ek22*ek31*ek43*k11^2*k22 + 14*ek11*ek23*ek31*ek43*k11^2*k22 - ek11*ek21*ek32*ek43*k11^2*k22 + 6*ek11*ek22*ek32*ek43*k11^2*k22 + 2*ek11*ek23*ek32*ek43*k11^2*k22 - 6*ek11*ek21*ek33*ek43*k11^2*k22 + 4*ek11*ek23*ek33*ek43*k11^2*k22 - 2*e34*ek11*ek23*k11^3*k22 - 6*e14*ek23*ek31*k11^3*k22 + 15*e14*ek23*ek32*k11^3*k22 + 4*e24*ek11*ek33*k11^3*k22 - 4*e14*ek21*ek33*k11^3*k22 + 12*e14*ek22*ek33*k11^3*k22 + 26*e14*ek23*ek33*k11^3*k22 + 4*e13*ek23*ek41*k11^3*k22 - 3*e13*ek23*ek42*k11^3*k22 - 2*e12*ek33*ek42*k11^3*k22 - 2*e23*ek11*ek43*k11^3*k22 + 2*e13*ek21*ek43*k11^3*k22 - 6*e13*ek22*ek43*k11^3*k22 - 12*e13*ek23*ek43*k11^3*k22 - e12*ek31*ek43*k11^3*k22 + e12*ek32*ek43*k11^3*k22 + 8*e12*ek33*ek43*k11^3*k22 + 28*ek11*ek23*ek31*ek41*k11*k12*k22 - 8*ek11*ek23*ek32*ek41*k11*k12*k22 - 16*ek11*ek21*ek33*ek41*k11*k12*k22 - 40*ek11*ek22*ek33*ek41*k11*k12*k22 - 46*ek11*ek23*ek33*ek41*k11*k12*k22 + 46*ek11*ek23*ek31*ek42*k11*k12*k22 - 26*ek11*ek23*ek32*ek42*k11*k12*k22 + 8*ek11*ek21*ek33*ek42*k11*k12*k22 - 40*ek11*ek22*ek33*ek42*k11*k12*k22 + 38*ek11*ek23*ek33*ek42*k11*k12*k22 + 8*ek11*ek21*ek31*ek43*k11*k12*k22 + 20*ek11*ek22*ek31*ek43*k11*k12*k22 - 46*ek11*ek23*ek31*ek43*k11*k12*k22 - 4*ek11*ek21*ek32*ek43*k11*k12*k22 + 20*ek11*ek22*ek32*ek43*k11*k12*k22 + 38*ek11*ek23*ek32*ek43*k11*k12*k22 + 16*ek11*ek21*ek33*ek43*k11*k12*k22 - 8*ek11*ek22*ek33*ek43*k11*k12*k22 - 15*e34*ek11*ek23*k11^2*k12*k22 - 48*e14*ek23*ek31*k11^2*k12*k22 + 69*e14*ek23*ek32*k11^2*k12*k22 + 30*e24*ek11*ek33*k11^2*k12*k22 - 24*e14*ek21*ek33*k11^2*k12*k22 + 54*e14*ek22*ek33*k11^2*k12*k22 + 56*e14*ek23*ek33*k11^2*k12*k22 + 15*e13*ek23*ek41*k11^2*k12*k22 + 10*e12*ek33*ek41*k11^2*k12*k22 - 3*e13*ek23*ek42*k11^2*k12*k22 - 2*e12*ek33*ek42*k11^2*k12*k22 - 15*e23*ek11*ek43*k11^2*k12*k22 + 12*e13*ek21*ek43*k11^2*k12*k22 - 27*e13*ek22*ek43*k11^2*k12*k22 + 56*e13*ek23*ek43*k11^2*k12*k22 - 5*e12*ek31*ek43*k11^2*k12*k22 + e12*ek32*ek43*k11^2*k12*k22 - 16*e12*ek33*ek43*k11^2*k12*k22 + 36*ek11*ek23*ek31*ek41*k12^2*k22 + 12*ek11*ek23*ek32*ek41*k12^2*k22 - 16*ek11*ek21*ek33*ek41*k12^2*k22 - 32*ek11*ek22*ek33*ek41*k12^2*k22 - 44*ek11*ek23*ek33*ek41*k12^2*k22 + 48*ek11*ek23*ek31*ek42*k12^2*k22 - 12*ek11*ek23*ek32*ek42*k12^2*k22 + 8*ek11*ek21*ek33*ek42*k12^2*k22 - 32*ek11*ek22*ek33*ek42*k12^2*k22 + 68*ek11*ek23*ek33*ek42*k12^2*k22 + 8*ek11*ek21*ek31*ek43*k12^2*k22 + 16*ek11*ek22*ek31*ek43*k12^2*k22 - 44*ek11*ek23*ek31*ek43*k12^2*k22 - 4*ek11*ek21*ek32*ek43*k12^2*k22 + 16*ek11*ek22*ek32*ek43*k12^2*k22 + 68*ek11*ek23*ek32*ek43*k12^2*k22 + 16*ek11*ek21*ek33*ek43*k12^2*k22 - 16*ek11*ek22*ek33*ek43*k12^2*k22 - 36*e34*ek11*ek23*k11*k12^2*k22 - 114*e14*ek23*ek31*k11*k12^2*k22 + 102*e14*ek23*ek32*k11*k12^2*k22 + 72*e24*ek11*ek33*k11*k12^2*k22 - 72*e14*ek21*ek33*k11*k12^2*k22 + 72*e14*ek22*ek33*k11*k12^2*k22 + 28*e14*ek23*ek33*k11*k12^2*k22 + 12*e13*ek23*ek41*k11*k12^2*k22 + 8*e12*ek33*ek41*k11*k12^2*k22 + 12*e13*ek23*ek42*k11*k12^2*k22 + 8*e12*ek33*ek42*k11*k12^2*k22 - 36*e23*ek11*ek43*k11*k12^2*k22 + 36*e13*ek21*ek43*k11*k12^2*k22 - 36*e13*ek22*ek43*k11*k12^2*k22 + 28*e13*ek23*ek43*k11*k12^2*k22 - 4*e12*ek31*ek43*k11*k12^2*k22 - 4*e12*ek32*ek43*k11*k12^2*k22 - 8*e12*ek33*ek43*k11*k12^2*k22 - 28*e34*ek11*ek23*k12^3*k22 - 84*e14*ek23*ek31*k12^3*k22 + 48*e14*ek23*ek32*k12^3*k22 + 56*e24*ek11*ek33*k12^3*k22 - 64*e14*ek21*ek33*k12^3*k22 + 24*e14*ek22*ek33*k12^3*k22 - 56*e14*ek23*ek33*k12^3*k22 - 12*e13*ek23*ek41*k12^3*k22 - 8*e12*ek33*ek41*k12^3*k22 + 12*e13*ek23*ek42*k12^3*k22 + 8*e12*ek33*ek42*k12^3*k22 - 28*e23*ek11*ek43*k12^3*k22 + 32*e13*ek21*ek43*k12^3*k22 - 12*e13*ek22*ek43*k12^3*k22 - 56*e13*ek23*ek43*k12^3*k22 + 4*e12*ek31*ek43*k12^3*k22 - 4*e12*ek32*ek43*k12^3*k22 + 16*e12*ek33*ek43*k12^3*k22 - 4*ek11*ek23*ek31*ek41*k11*k13*k22 + 8*ek11*ek21*ek32*ek41*k11*k13*k22 + 6*ek11*ek22*ek32*ek41*k11*k13*k22 - 20*ek11*ek23*ek32*ek41*k11*k13*k22 + 56*ek11*ek21*ek33*ek41*k11*k13*k22 - 8*ek11*ek22*ek33*ek41*k11*k13*k22 - 20*ek11*ek23*ek33*ek41*k11*k13*k22 - 16*ek11*ek21*ek31*ek42*k11*k13*k22 - 12*ek11*ek22*ek31*ek42*k11*k13*k22 - 20*ek11*ek23*ek31*ek42*k11*k13*k22 + 4*ek11*ek21*ek32*ek42*k11*k13*k22 + 6*ek11*ek22*ek32*ek42*k11*k13*k22 - 52*ek11*ek23*ek32*ek42*k11*k13*k22 + 22*ek11*ek21*ek33*ek42*k11*k13*k22 + 20*ek11*ek22*ek33*ek42*k11*k13*k22 + 16*ek11*ek21*ek31*ek43*k11*k13*k22 - 8*ek11*ek22*ek31*ek43*k11*k13*k22 + 104*ek11*ek23*ek31*ek43*k11*k13*k22 + 22*ek11*ek21*ek32*ek43*k11*k13*k22 + 20*ek11*ek22*ek32*ek43*k11*k13*k22 - 20*ek11*ek21*ek33*ek43*k11*k13*k22 + 36*ek11*ek23*ek33*ek43*k11*k13*k22 + e34*ek11*ek21*k11^2*k13*k22 + 6*e34*ek11*ek22*k11^2*k13*k22 + 9*e34*ek11*ek23*k11^2*k13*k22 - 10*e24*ek11*ek31*k11^2*k13*k22 + 16*e14*ek21*ek31*k11^2*k13*k22 + 4*e14*ek22*ek31*k11^2*k13*k22 - 23*e14*ek23*ek31*k11^2*k13*k22 - 4*e24*ek11*ek32*k11^2*k13*k22 - 7*e14*ek21*ek32*k11^2*k13*k22 - 17*e14*ek22*ek32*k11^2*k13*k22 + e14*ek23*ek32*k11^2*k13*k22 - 8*e24*ek11*ek33*k11^2*k13*k22 - 38*e14*ek21*ek33*k11^2*k13*k22 + 4*e14*ek22*ek33*k11^2*k13*k22 + 47*e14*ek23*ek33*k11^2*k13*k22 + 4*e23*ek11*ek41*k11^2*k13*k22 - 9*e13*ek21*ek41*k11^2*k13*k22 - 2*e13*ek22*ek41*k11^2*k13*k22 + 19*e13*ek23*ek41*k11^2*k13*k22 + 2*e12*ek31*ek41*k11^2*k13*k22 - e12*ek32*ek41*k11^2*k13*k22 - 17*e12*ek33*ek41*k11^2*k13*k22 + 11*e23*ek11*ek42*k11^2*k13*k22 - e13*ek21*ek42*k11^2*k13*k22 + 4*e13*ek22*ek42*k11^2*k13*k22 + e13*ek23*ek42*k11^2*k13*k22 + 2*e12*ek31*ek42*k11^2*k13*k22 + e12*ek32*ek42*k11^2*k13*k22 - 23*e12*ek33*ek42*k11^2*k13*k22 - 27*e23*ek11*ek43*k11^2*k13*k22 + 15*e13*ek21*ek43*k11^2*k13*k22 + 4*e13*ek22*ek43*k11^2*k13*k22 - 106*e13*ek23*ek43*k11^2*k13*k22 - 6*e12*ek31*ek43*k11^2*k13*k22 - 23*e12*ek32*ek43*k11^2*k13*k22 + 47*e12*ek33*ek43*k11^2*k13*k22 - 6*e14*e23*k11^3*k13*k22 + 3*e13*e24*k11^3*k13*k22 - e12*e34*k11^3*k13*k22 + 16*ek11*ek21*ek32*ek41*k12*k13*k22 + 12*ek11*ek22*ek32*ek41*k12*k13*k22 - 48*ek11*ek23*ek32*ek41*k12*k13*k22 + 40*ek11*ek21*ek33*ek41*k12*k13*k22 - 36*ek11*ek22*ek33*ek41*k12*k13*k22 - 32*ek11*ek21*ek31*ek42*k12*k13*k22 - 24*ek11*ek22*ek31*ek42*k12*k13*k22 - 48*ek11*ek23*ek31*ek42*k12*k13*k22 + 8*ek11*ek21*ek32*ek42*k12*k13*k22 + 12*ek11*ek22*ek32*ek42*k12*k13*k22 - 120*ek11*ek23*ek32*ek42*k12*k13*k22 + 44*ek11*ek21*ek33*ek42*k12*k13*k22 + 20*ek11*ek22*ek33*ek42*k12*k13*k22 + 40*ek11*ek21*ek31*ek43*k12*k13*k22 - 36*ek11*ek22*ek31*ek43*k12*k13*k22 + 44*ek11*ek21*ek32*ek43*k12*k13*k22 + 20*ek11*ek22*ek32*ek43*k12*k13*k22 + 8*e34*ek11*ek21*k11*k12*k13*k22 + 20*e34*ek11*ek22*k11*k12*k13*k22 + 92*e34*ek11*ek23*k11*k12*k13*k22 - 56*e24*ek11*ek31*k11*k12*k13*k22 + 88*e14*ek21*ek31*k11*k12*k13*k22 + 52*e14*ek22*ek31*k11*k12*k13*k22 - 22*e14*ek23*ek31*k11*k12*k13*k22 - 38*e24*ek11*ek32*k11*k12*k13*k22 - 2*e14*ek21*ek32*k11*k12*k13*k22 - 38*e14*ek22*ek32*k11*k12*k13*k22 + 32*e14*ek23*ek32*k11*k12*k13*k22 - 46*e24*ek11*ek33*k11*k12*k13*k22 - 64*e14*ek21*ek33*k11*k12*k13*k22 + 38*e14*ek22*ek33*k11*k12*k13*k22 + 28*e23*ek11*ek41*k11*k12*k13*k22 - 44*e13*ek21*ek41*k11*k12*k13*k22 - 26*e13*ek22*ek41*k11*k12*k13*k22 - 22*e13*ek23*ek41*k11*k12*k13*k22 + 68*e12*ek33*ek41*k11*k12*k13*k22 + 46*e23*ek11*ek42*k11*k12*k13*k22 - 26*e13*ek21*ek42*k11*k12*k13*k22 - 8*e13*ek22*ek42*k11*k12*k13*k22 + 32*e13*ek23*ek42*k11*k12*k13*k22 - 100*e12*ek33*ek42*k11*k12*k13*k22 - 46*e23*ek11*ek43*k11*k12*k13*k22 - 64*e13*ek21*ek43*k11*k12*k13*k22 + 38*e13*ek22*ek43*k11*k12*k13*k22 + 68*e12*ek31*ek43*k11*k12*k13*k22 - 100*e12*ek32*ek43*k11*k12*k13*k22 - 48*e14*e23*k11^2*k12*k13*k22 + 33*e13*e24*k11^2*k12*k13*k22 - 5*e12*e34*k11^2*k12*k13*k22 + 8*e34*ek11*ek21*k12^2*k13*k22 + 16*e34*ek11*ek22*k12^2*k13*k22 + 88*e34*ek11*ek23*k12^2*k13*k22 - 72*e24*ek11*ek31*k12^2*k13*k22 + 120*e14*ek21*ek31*k12^2*k13*k22 + 88*e14*ek22*ek31*k12^2*k13*k22 + 8*e14*ek23*ek31*k12^2*k13*k22 - 60*e24*ek11*ek32*k12^2*k13*k22 + 24*e14*ek21*ek32*k12^2*k13*k22 - 8*e14*ek22*ek32*k12^2*k13*k22 + 68*e14*ek23*ek32*k12^2*k13*k22 - 44*e24*ek11*ek33*k12^2*k13*k22 - 68*e14*ek21*ek33*k12^2*k13*k22 + 60*e14*ek22*ek33*k12^2*k13*k22 + 36*e23*ek11*ek41*k12^2*k13*k22 - 60*e13*ek21*ek41*k12^2*k13*k22 - 44*e13*ek22*ek41*k12^2*k13*k22 + 8*e13*ek23*ek41*k12^2*k13*k22 + 4*e12*ek32*ek41*k12^2*k13*k22 + 132*e12*ek33*ek41*k12^2*k13*k22 + 48*e23*ek11*ek42*k12^2*k13*k22 - 48*e13*ek21*ek42*k12^2*k13*k22 - 32*e13*ek22*ek42*k12^2*k13*k22 + 68*e13*ek23*ek42*k12^2*k13*k22 - 8*e12*ek31*ek42*k12^2*k13*k22 - 4*e12*ek32*ek42*k12^2*k13*k22 - 88*e12*ek33*ek42*k12^2*k13*k22 - 44*e23*ek11*ek43*k12^2*k13*k22 - 68*e13*ek21*ek43*k12^2*k13*k22 + 60*e13*ek22*ek43*k12^2*k13*k22 + 132*e12*ek31*ek43*k12^2*k13*k22 - 88*e12*ek32*ek43*k12^2*k13*k22 - 114*e14*e23*k11*k12^2*k13*k22 + 102*e13*e24*k11*k12^2*k13*k22 - 4*e12*e34*k11*k12^2*k13*k22 - 84*e14*e23*k12^3*k13*k22 + 96*e13*e24*k12^3*k13*k22 + 4*e12*e34*k12^3*k13*k22 - 4*ek11*ek23*ek31*ek41*k13^2*k22 + 56*ek11*ek21*ek33*ek41*k13^2*k22 - 16*ek11*ek21*ek32*ek42*k13^2*k22 - 16*ek11*ek22*ek32*ek42*k13^2*k22 - 4*ek11*ek21*ek31*ek43*k13^2*k22 + 104*ek11*ek23*ek31*ek43*k13^2*k22 + 56*ek11*ek23*ek33*ek43*k13^2*k22 - 24*e34*ek11*ek21*k11*k13^2*k22 + 8*e34*ek11*ek22*k11*k13^2*k22 - 60*e34*ek11*ek23*k11*k13^2*k22 + 8*e14*ek21*ek31*k11*k13^2*k22 - 48*e14*ek23*ek31*k11*k13^2*k22 + 20*e24*ek11*ek32*k11*k13^2*k22 + 2*e14*ek21*ek32*k11*k13^2*k22 - 26*e14*ek22*ek32*k11*k13^2*k22 + 16*e24*ek11*ek33*k11*k13^2*k22 - 68*e14*ek21*ek33*k11*k13^2*k22 + 44*e14*ek23*ek33*k11*k13^2*k22 - 4*e23*ek11*ek41*k11*k13^2*k22 - 28*e13*ek21*ek41*k11*k13^2*k22 + 88*e13*ek23*ek41*k11*k13^2*k22 + 8*e12*ek31*ek41*k11*k13^2*k22 - 68*e12*ek33*ek41*k11*k13^2*k22 + 20*e23*ek11*ek42*k11*k13^2*k22 + 2*e13*ek21*ek42*k11*k13^2*k22 - 26*e13*ek22*ek42*k11*k13^2*k22 + 56*e12*ek32*ek42*k11*k13^2*k22 - 60*e23*ek11*ek43*k11*k13^2*k22 + 88*e13*ek21*ek43*k11*k13^2*k22 - 132*e13*ek23*ek43*k11*k13^2*k22 - 48*e12*ek31*ek43*k11*k13^2*k22 + 44*e12*ek33*ek43*k11*k13^2*k22 + 25*e14*e23*k11^2*k13^2*k22 + 7*e13*e24*k11^2*k13^2*k22 + 8*e12*e34*k11^2*k13^2*k22 - 40*e34*ek11*ek21*k12*k13^2*k22 + 36*e34*ek11*ek22*k12*k13^2*k22 + 48*e24*ek11*ek32*k12*k13^2*k22 + 12*e14*ek21*ek32*k12*k13^2*k22 - 44*e14*ek22*ek32*k12*k13^2*k22 + 48*e23*ek11*ek42*k12*k13^2*k22 + 12*e13*ek21*ek42*k12*k13^2*k22 - 44*e13*ek22*ek42*k12*k13^2*k22 + 112*e12*ek32*ek42*k12*k13^2*k22 + 22*e14*e23*k11*k12*k13^2*k22 + 22*e13*e24*k11*k12*k13^2*k22 - 68*e12*e34*k11*k12*k13^2*k22 - 8*e14*e23*k12^2*k13^2*k22 - 8*e13*e24*k12^2*k13^2*k22 - 132*e12*e34*k12^2*k13^2*k22 - 4*e34*ek11*ek21*k13^3*k22 - 60*e34*ek11*ek23*k13^3*k22 + 8*e14*ek21*ek31*k13^3*k22 - 48*e14*ek23*ek31*k13^3*k22 + 16*e24*ek11*ek33*k13^3*k22 - 60*e14*ek21*ek33*k13^3*k22 - 4*e14*ek23*ek33*k13^3*k22 - 4*e23*ek11*ek41*k13^3*k22 - 48*e13*ek21*ek41*k13^3*k22 + 64*e13*ek23*ek41*k13^3*k22 + 8*e12*ek31*ek41*k13^3*k22 - 60*e12*ek33*ek41*k13^3*k22 - 60*e23*ek11*ek43*k13^3*k22 + 64*e13*ek21*ek43*k13^3*k22 - 48*e13*ek23*ek43*k13^3*k22 - 48*e12*ek31*ek43*k13^3*k22 - 4*e12*ek33*ek43*k13^3*k22 + 56*e14*e23*k11*k13^3*k22 - 16*e13*e24*k11*k13^3*k22 + 56*e12*e34*k11*k13^3*k22 + 56*e14*e23*k13^4*k22 - 16*e13*e24*k13^4*k22 + 56*e12*e34*k13^4*k22 + 10*ek11*ek23*ek31*ek41*k11*k22^2 + 4*ek11*ek23*ek32*ek41*k11*k22^2 - 8*ek11*ek21*ek33*ek41*k11*k22^2 - 12*ek11*ek22*ek33*ek41*k11*k22^2 - 24*ek11*ek23*ek33*ek41*k11*k22^2 + 13*ek11*ek23*ek31*ek42*k11*k22^2 - 2*ek11*ek23*ek32*ek42*k11*k22^2 - 2*ek11*ek21*ek33*ek42*k11*k22^2 - 12*ek11*ek22*ek33*ek42*k11*k22^2 + 4*ek11*ek23*ek33*ek42*k11*k22^2 + 4*ek11*ek21*ek31*ek43*k11*k22^2 + 6*ek11*ek22*ek31*ek43*k11*k22^2 - 24*ek11*ek23*ek31*ek43*k11*k22^2 + ek11*ek21*ek32*ek43*k11*k22^2 + 6*ek11*ek22*ek32*ek43*k11*k22^2 + 4*ek11*ek23*ek32*ek43*k11*k22^2 + 8*ek11*ek21*ek33*ek43*k11*k22^2 - 6*e34*ek11*ek23*k11^2*k22^2 - 15*e14*ek23*ek31*k11^2*k22^2 + 12*e14*ek23*ek32*k11^2*k22^2 + 12*e24*ek11*ek33*k11^2*k22^2 - 6*e14*ek21*ek33*k11^2*k22^2 + 12*e14*ek22*ek33*k11^2*k22^2 + 28*e14*ek23*ek33*k11^2*k22^2 + 3*e13*ek23*ek41*k11^2*k22^2 + 2*e12*ek33*ek41*k11^2*k22^2 + 3*e13*ek23*ek42*k11^2*k22^2 + 2*e12*ek33*ek42*k11^2*k22^2 - 6*e23*ek11*ek43*k11^2*k22^2 + 3*e13*ek21*ek43*k11^2*k22^2 - 6*e13*ek22*ek43*k11^2*k22^2 + 28*e13*ek23*ek43*k11^2*k22^2 - e12*ek31*ek43*k11^2*k22^2 - e12*ek32*ek43*k11^2*k22^2 - 8*e12*ek33*ek43*k11^2*k22^2 + 24*ek11*ek23*ek31*ek41*k12*k22^2 + 18*ek11*ek23*ek32*ek41*k12*k22^2 - 16*ek11*ek21*ek33*ek41*k12*k22^2 - 20*ek11*ek22*ek33*ek41*k12*k22^2 - 47*ek11*ek23*ek33*ek41*k12*k22^2 + 27*ek11*ek23*ek31*ek42*k12*k22^2 + 5*ek11*ek23*ek32*ek42*k12*k22^2 - 4*ek11*ek21*ek33*ek42*k12*k22^2 - 24*ek11*ek22*ek33*ek42*k12*k22^2 + 29*ek11*ek23*ek33*ek42*k12*k22^2 + 8*ek11*ek21*ek31*ek43*k12*k22^2 + 10*ek11*ek22*ek31*ek43*k12*k22^2 - 47*ek11*ek23*ek31*ek43*k12*k22^2 + 2*ek11*ek21*ek32*ek43*k12*k22^2 + 11*ek11*ek22*ek32*ek43*k12*k22^2 + 7*ek11*ek23*ek32*ek43*k12*k22^2 + 16*ek11*ek21*ek33*ek43*k12*k22^2 - 14*ek11*ek22*ek33*ek43*k12*k22^2 + 21*ek11*ek23*ek33*ek43*k12*k22^2 - 27*e34*ek11*ek23*k11*k12*k22^2 - 66*e14*ek23*ek31*k11*k12*k22^2 + 33*e14*ek23*ek32*k11*k12*k22^2 + 54*e24*ek11*ek33*k11*k12*k22^2 - 36*e14*ek21*ek33*k11*k12*k22^2 + 30*e14*ek22*ek33*k11*k12*k22^2 + 56*e14*ek23*ek33*k11*k12*k22^2 - 3*e13*ek23*ek41*k11*k12*k22^2 - 2*e12*ek33*ek41*k11*k12*k22^2 + 15*e13*ek23*ek42*k11*k12*k22^2 + 10*e12*ek33*ek42*k11*k12*k22^2 - 27*e23*ek11*ek43*k11*k12*k22^2 + 18*e13*ek21*ek43*k11*k12*k22^2 - 15*e13*ek22*ek43*k11*k12*k22^2 + 56*e13*ek23*ek43*k11*k12*k22^2 + e12*ek31*ek43*k11*k12*k22^2 - 5*e12*ek32*ek43*k11*k12*k22^2 - 16*e12*ek33*ek43*k11*k12*k22^2 - 30*e34*ek11*ek23*k12^2*k22^2 - 69*e14*ek23*ek31*k12^2*k22^2 + 19*e14*ek23*ek32*k12^2*k22^2 + 60*e24*ek11*ek33*k12^2*k22^2 - 48*e14*ek21*ek33*k12^2*k22^2 + 16*e14*ek22*ek33*k12^2*k22^2 - 20*e14*ek23*ek33*k12^2*k22^2 - 24*e13*ek23*ek41*k12^2*k22^2 - 16*e12*ek33*ek41*k12^2*k22^2 + 12*e13*ek23*ek42*k12^2*k22^2 + 8*e12*ek33*ek42*k12^2*k22^2 - 30*e23*ek11*ek43*k12^2*k22^2 + 24*e13*ek21*ek43*k12^2*k22^2 - 6*e13*ek23*ek43*k12^2*k22^2 + 8*e12*ek31*ek43*k12^2*k22^2 - 7*e12*ek32*ek43*k12^2*k22^2 + 21*e12*ek33*ek43*k12^2*k22^2 + 4*ek11*ek21*ek32*ek41*k13*k22^2 + 3*ek11*ek22*ek32*ek41*k13*k22^2 - 14*ek11*ek23*ek32*ek41*k13*k22^2 + 20*ek11*ek21*ek33*ek41*k13*k22^2 - 4*ek11*ek22*ek33*ek41*k13*k22^2 - 8*ek11*ek21*ek31*ek42*k13*k22^2 - 6*ek11*ek22*ek31*ek42*k13*k22^2 - 14*ek11*ek23*ek31*ek42*k13*k22^2 + 2*ek11*ek21*ek32*ek42*k13*k22^2 + 4*ek11*ek22*ek32*ek42*k13*k22^2 - 50*ek11*ek23*ek32*ek42*k13*k22^2 + 21*ek11*ek21*ek33*ek42*k13*k22^2 + 21*ek11*ek23*ek33*ek42*k13*k22^2 + 20*ek11*ek21*ek31*ek43*k13*k22^2 - 4*ek11*ek22*ek31*ek43*k13*k22^2 + 21*ek11*ek21*ek32*ek43*k13*k22^2 + 36*ek11*ek22*ek32*ek43*k13*k22^2 + 2*ek11*ek23*ek32*ek43*k13*k22^2 - 4*ek11*ek22*ek33*ek43*k13*k22^2 - 20*ek11*ek23*ek33*ek43*k13*k22^2 + 4*e34*ek11*ek21*k11*k13*k22^2 + 6*e34*ek11*ek22*k11*k13*k22^2 + 48*e34*ek11*ek23*k11*k13*k22^2 - 20*e24*ek11*ek31*k11*k13*k22^2 + 28*e14*ek21*ek31*k11*k13*k22^2 + 20*e14*ek22*ek31*k11*k13*k22^2 - 14*e14*ek23*ek31*k11*k13*k22^2 - 17*e24*ek11*ek32*k11*k13*k22^2 + 4*e14*ek21*ek32*k11*k13*k22^2 - 4*e14*ek22*ek32*k11*k13*k22^2 + e14*ek23*ek32*k11*k13*k22^2 - 24*e24*ek11*ek33*k11*k13*k22^2 - 30*e14*ek21*ek33*k11*k13*k22^2 + 2*e14*ek22*ek33*k11*k13*k22^2 + 10*e23*ek11*ek41*k11*k13*k22^2 - 14*e13*ek21*ek41*k11*k13*k22^2 - 10*e13*ek22*ek41*k11*k13*k22^2 - 14*e13*ek23*ek41*k11*k13*k22^2 + e12*ek32*ek41*k11*k13*k22^2 + 32*e12*ek33*ek41*k11*k13*k22^2 + 13*e23*ek11*ek42*k11*k13*k22^2 - 11*e13*ek21*ek42*k11*k13*k22^2 - 7*e13*ek22*ek42*k11*k13*k22^2 + e13*ek23*ek42*k11*k13*k22^2 - 2*e12*ek31*ek42*k11*k13*k22^2 - e12*ek32*ek42*k11*k13*k22^2 - 23*e12*ek33*ek42*k11*k13*k22^2 - 24*e23*ek11*ek43*k11*k13*k22^2 - 30*e13*ek21*ek43*k11*k13*k22^2 + 2*e13*ek22*ek43*k11*k13*k22^2 + 32*e12*ek31*ek43*k11*k13*k22^2 - 23*e12*ek32*ek43*k11*k13*k22^2 - 15*e14*e23*k11^2*k13*k22^2 + 12*e13*e24*k11^2*k13*k22^2 - e12*e34*k11^2*k13*k22^2 + 8*e34*ek11*ek21*k12*k13*k22^2 + 10*e34*ek11*ek22*k12*k13*k22^2 + 94*e34*ek11*ek23*k12*k13*k22^2 - 48*e24*ek11*ek31*k12*k13*k22^2 + 72*e14*ek21*ek31*k12*k13*k22^2 + 58*e14*ek22*ek31*k12*k13*k22^2 - 9*e14*ek23*ek31*k12*k13*k22^2 - 45*e24*ek11*ek32*k12*k13*k22^2 + 21*e14*ek21*ek32*k12*k13*k22^2 + 5*e14*ek22*ek32*k12*k13*k22^2 + 56*e14*ek23*ek32*k12*k13*k22^2 - 47*e24*ek11*ek33*k12*k13*k22^2 - 62*e14*ek21*ek33*k12*k13*k22^2 + 35*e14*ek22*ek33*k12*k13*k22^2 - 42*e14*ek23*ek33*k12*k13*k22^2 + 24*e23*ek11*ek41*k12*k13*k22^2 - 36*e13*ek21*ek41*k12*k13*k22^2 - 29*e13*ek22*ek41*k12*k13*k22^2 - 9*e13*ek23*ek41*k12*k13*k22^2 + 4*e12*ek32*ek41*k12*k13*k22^2 + 106*e12*ek33*ek41*k12*k13*k22^2 + 27*e23*ek11*ek42*k12*k13*k22^2 - 33*e13*ek21*ek42*k12*k13*k22^2 - 32*e13*ek22*ek42*k12*k13*k22^2 + 16*e13*ek23*ek42*k12*k13*k22^2 - 8*e12*ek31*ek42*k12*k13*k22^2 - e12*ek32*ek42*k12*k13*k22^2 - 47*e12*ek33*ek42*k12*k13*k22^2 - 47*e23*ek11*ek43*k12*k13*k22^2 - 62*e13*ek21*ek43*k12*k13*k22^2 + 6*e13*ek22*ek43*k12*k13*k22^2 - 5*e13*ek23*ek43*k12*k13*k22^2 + 106*e12*ek31*ek43*k12*k13*k22^2 - 30*e12*ek32*ek43*k12*k13*k22^2 - 14*e12*ek33*ek43*k12*k13*k22^2 - 66*e14*e23*k11*k12*k13*k22^2 + 69*e13*e24*k11*k12*k13*k22^2 + e12*e34*k11*k12*k13*k22^2 - 69*e14*e23*k12^2*k13*k22^2 + 93*e13*e24*k12^2*k13*k22^2 + 8*e12*e34*k12^2*k13*k22^2 - 20*e34*ek11*ek21*k13^2*k22^2 + 4*e34*ek11*ek22*k13^2*k22^2 + 14*e24*ek11*ek32*k13^2*k22^2 + 5*e14*ek21*ek32*k13^2*k22^2 - 35*e14*ek22*ek32*k13^2*k22^2 - 2*e14*ek23*ek32*k13^2*k22^2 + 4*e14*ek22*ek33*k13^2*k22^2 + 20*e14*ek23*ek33*k13^2*k22^2 + 14*e23*ek11*ek42*k13^2*k22^2 + 5*e13*ek21*ek42*k13^2*k22^2 + 5*e13*ek23*ek42*k13^2*k22^2 + 28*e12*ek32*ek42*k13^2*k22^2 + 14*e12*ek33*ek42*k13^2*k22^2 + 14*e14*e23*k11*k13^2*k22^2 + 14*e13*e24*k11*k13^2*k22^2 - 32*e12*e34*k11*k13^2*k22^2 + 9*e14*e23*k12*k13^2*k22^2 + 9*e13*e24*k12*k13^2*k22^2 - 106*e12*e34*k12*k13^2*k22^2 + 5*ek11*ek23*ek31*ek41*k22^3 + 5*ek11*ek23*ek32*ek41*k22^3 - 4*ek11*ek21*ek33*ek41*k22^3 - 4*ek11*ek22*ek33*ek41*k22^3 - 16*ek11*ek23*ek33*ek41*k22^3 + 4*ek11*ek23*ek31*ek42*k22^3 + 4*ek11*ek23*ek32*ek42*k22^3 - 8*ek11*ek22*ek33*ek42*k22^3 + 4*ek11*ek23*ek33*ek42*k22^3 + 2*ek11*ek21*ek31*ek43*k22^3 + 2*ek11*ek22*ek31*ek43*k22^3 + 3*ek11*ek23*ek31*ek43*k22^3 + ek11*ek21*ek32*ek43*k22^3 + 4*ek11*ek22*ek32*ek43*k22^3 + 16*ek11*ek21*ek33*ek43*k22^3 + 4*ek11*ek22*ek33*ek43*k22^3 - 4*ek11*ek23*ek33*ek43*k22^3 - 6*e34*ek11*ek23*k11*k22^3 - 12*e14*ek23*ek31*k11*k22^3 + 3*e14*ek23*ek32*k11*k22^3 + 12*e24*ek11*ek33*k11*k22^3 - 6*e14*ek21*ek33*k11*k22^3 + 4*e14*ek22*ek33*k11*k22^3 + 18*e14*ek23*ek33*k11*k22^3 - 3*e13*ek23*ek41*k11*k22^3 - 2*e12*ek33*ek41*k11*k22^3 + 4*e13*ek23*ek42*k11*k22^3 - 6*e23*ek11*ek43*k11*k22^3 + 3*e13*ek21*ek43*k11*k22^3 - 2*e13*ek22*ek43*k11*k22^3 - e13*ek23*ek43*k11*k22^3 + e12*ek31*ek43*k11*k22^3 - e12*ek32*ek43*k11*k22^3 - 16*e12*ek33*ek43*k11*k22^3 - 14*e34*ek11*ek23*k12*k22^3 - 22*e14*ek23*ek31*k12*k22^3 + 2*e14*ek23*ek32*k12*k22^3 + 28*e24*ek11*ek33*k12*k22^3 - 20*e14*ek21*ek33*k12*k22^3 + 4*e14*ek22*ek33*k12*k22^3 - e14*ek23*ek33*k12*k22^3 - 16*e13*ek23*ek41*k12*k22^3 - 8*e12*ek33*ek41*k12*k22^3 + 2*e13*ek23*ek42*k12*k22^3 + 4*e12*ek33*ek42*k12*k22^3 - 14*e23*ek11*ek43*k12*k22^3 + 2*e13*ek21*ek43*k12*k22^3 + 2*e13*ek22*ek43*k12*k22^3 - 2*e13*ek23*ek43*k12*k22^3 + 8*e12*ek31*ek43*k12*k22^3 + 2*e12*ek32*ek43*k12*k22^3 - 5*e12*ek33*ek43*k12*k22^3 + 2*e34*ek11*ek21*k13*k22^3 + 2*e34*ek11*ek22*k13*k22^3 + 39*e34*ek11*ek23*k13*k22^3 - 10*e24*ek11*ek31*k13*k22^3 + 14*e14*ek21*ek31*k13*k22^3 + 12*e14*ek22*ek31*k13*k22^3 - 33*e14*ek23*ek31*k13*k22^3 - 10*e24*ek11*ek32*k13*k22^3 + 5*e14*ek21*ek32*k13*k22^3 + 2*e14*ek22*ek32*k13*k22^3 + 4*e14*ek23*ek32*k13*k22^3 - 39*e14*ek21*ek33*k13*k22^3 - 2*e14*ek22*ek33*k13*k22^3 + 2*e14*ek23*ek33*k13*k22^3 + 5*e23*ek11*ek41*k13*k22^3 - 7*e13*ek21*ek41*k13*k22^3 - 6*e13*ek22*ek41*k13*k22^3 + 12*e13*ek23*ek41*k13*k22^3 + e12*ek32*ek41*k13*k22^3 + 38*e12*ek33*ek41*k13*k22^3 + 4*e23*ek11*ek42*k13*k22^3 - 4*e13*ek21*ek42*k13*k22^3 - 12*e13*ek22*ek42*k13*k22^3 + 10*e13*ek23*ek42*k13*k22^3 - 8*e12*ek31*ek42*k13*k22^3 + 2*e12*ek32*ek42*k13*k22^3 - 6*e12*ek33*ek42*k13*k22^3 - 38*e23*ek11*ek43*k13*k22^3 - 12*e13*ek21*ek43*k13*k22^3 + 6*e13*ek22*ek43*k13*k22^3 - 7*e13*ek23*ek43*k13*k22^3 + 29*e12*ek31*ek43*k13*k22^3 - 4*e12*ek32*ek43*k13*k22^3 + 5*e12*ek33*ek43*k13*k22^3 - 12*e14*e23*k11*k13*k22^3 + 15*e13*e24*k11*k13*k22^3 + e12*e34*k11*k13*k22^3 - 22*e14*e23*k12*k13*k22^3 + 42*e13*e24*k12*k13*k22^3 + 8*e12*e34*k12*k13*k22^3 + 29*e14*e23*k13^2*k22^3 - 29*e12*e34*k13^2*k22^3 - 4*e34*ek11*ek23*k22^4 - 2*e14*ek23*ek31*k22^4 + 8*e24*ek11*ek33*k22^4 - 4*e14*ek21*ek33*k22^4 - 2*e13*ek23*ek41*k22^4 - 4*e12*ek33*ek41*k22^4 - 4*e23*ek11*ek43*k22^4 - 2*e13*ek21*ek43*k22^4 - 2*e12*ek31*ek43*k22^4 - 2*e14*e23*k13*k22^4 + 12*e13*e24*k13*k22^4 - 2*e12*e34*k13*k22^4 + 8*ek11*ek21*ek31*ek41*k11^2*k23 + 4*ek11*ek22*ek31*ek41*k11^2*k23 + 8*ek11*ek23*ek31*ek41*k11^2*k23 + 8*ek11*ek21*ek32*ek41*k11^2*k23 - 6*ek11*ek22*ek32*ek41*k11^2*k23 + 18*ek11*ek23*ek32*ek41*k11^2*k23 + 4*ek11*ek21*ek33*ek41*k11^2*k23 + 20*ek11*ek22*ek33*ek41*k11^2*k23 - 6*ek11*ek23*ek33*ek41*k11^2*k23 + 3*ek11*ek21*ek31*ek42*k11^2*k23 + 3*ek11*ek22*ek31*ek42*k11^2*k23 - 17*ek11*ek23*ek31*ek42*k11^2*k23 - 16*ek11*ek21*ek33*ek42*k11^2*k23 - 4*ek11*ek22*ek33*ek42*k11^2*k23 - 4*ek11*ek23*ek33*ek42*k11^2*k23 + 3*ek11*ek21*ek31*ek43*k11^2*k23 - 16*ek11*ek22*ek31*ek43*k11^2*k23 - 17*ek11*ek21*ek32*ek43*k11^2*k23 - 4*ek11*ek22*ek32*ek43*k11^2*k23 + 3*ek11*ek21*ek33*ek43*k11^2*k23 - 4*ek11*ek22*ek33*ek43*k11^2*k23 + 2*e34*ek11*ek21*k11^3*k23 + 2*e34*ek11*ek22*k11^3*k23 + 12*e34*ek11*ek23*k11^3*k23 + 2*e24*ek11*ek31*k11^3*k23 - 12*e14*ek21*ek31*k11^3*k23 - 10*e14*ek22*ek31*k11^3*k23 - 12*e14*ek23*ek31*k11^3*k23 + 12*e24*ek11*ek32*k11^3*k23 - 12*e14*ek21*ek32*k11^3*k23 - 10*e14*ek22*ek32*k11^3*k23 - 6*e14*ek23*ek32*k11^3*k23 + 2*e24*ek11*ek33*k11^3*k23 - 10*e14*ek21*ek33*k11^3*k23 - 24*e14*ek22*ek33*k11^3*k23 - 10*e14*ek23*ek33*k11^3*k23 - 12*e23*ek11*ek41*k11^3*k23 + 2*e13*ek21*ek41*k11^3*k23 + 4*e13*ek22*ek41*k11^3*k23 - 8*e13*ek23*ek41*k11^3*k23 + 2*e12*ek31*ek41*k11^3*k23 - 8*e12*ek32*ek41*k11^3*k23 + 4*e12*ek33*ek41*k11^3*k23 - 6*e23*ek11*ek42*k11^3*k23 + 2*e13*ek21*ek42*k11^3*k23 + 5*e13*ek22*ek42*k11^3*k23 + 23*e13*ek23*ek42*k11^3*k23 + e12*ek31*ek42*k11^3*k23 + 14*e12*ek33*ek42*k11^3*k23 - 6*e23*ek11*ek43*k11^3*k23 + e13*ek21*ek43*k11^3*k23 + 14*e13*ek22*ek43*k11^3*k23 + 2*e12*ek31*ek43*k11^3*k23 + 23*e12*ek32*ek43*k11^3*k23 + 5*e12*ek33*ek43*k11^3*k23 + 12*e14*e23*k11^4*k23 - 2*e13*e24*k11^4*k23 - 2*e12*e34*k11^4*k23 + 16*ek11*ek21*ek31*ek41*k11*k12*k23 + 12*ek11*ek22*ek31*ek41*k11*k12*k23 + 80*ek11*ek23*ek31*ek41*k11*k12*k23 - 16*ek11*ek21*ek32*ek41*k11*k12*k23 - 24*ek11*ek22*ek32*ek41*k11*k12*k23 + 44*ek11*ek23*ek32*ek41*k11*k12*k23 + 4*ek11*ek21*ek33*ek41*k11*k12*k23 + 20*ek11*ek22*ek33*ek41*k11*k12*k23 + 16*ek11*ek23*ek33*ek41*k11*k12*k23 + 8*ek11*ek21*ek31*ek42*k11*k12*k23 + 12*ek11*ek22*ek31*ek42*k11*k12*k23 + 44*ek11*ek23*ek31*ek42*k11*k12*k23 - 104*ek11*ek21*ek33*ek42*k11*k12*k23 - 36*ek11*ek22*ek33*ek42*k11*k12*k23 + 20*ek11*ek21*ek31*ek43*k11*k12*k23 + 20*ek11*ek22*ek31*ek43*k11*k12*k23 - 104*ek11*ek21*ek32*ek43*k11*k12*k23 - 36*ek11*ek22*ek32*ek43*k11*k12*k23 + 16*ek11*ek21*ek33*ek43*k11*k12*k23 - 12*e34*ek11*ek21*k11^2*k12*k23 + 10*e34*ek11*ek22*k11^2*k12*k23 - 21*e34*ek11*ek23*k11^2*k12*k23 + 5*e24*ek11*ek31*k11^2*k12*k23 - 20*e14*ek21*ek31*k11^2*k12*k23 - 45*e14*ek22*ek31*k11^2*k12*k23 - 30*e14*ek23*ek31*k11^2*k12*k23 + 58*e24*ek11*ek32*k11^2*k12*k23 - 26*e14*ek21*ek32*k11^2*k12*k23 - 48*e14*ek22*ek32*k11^2*k12*k23 - 9*e14*ek23*ek32*k11^2*k12*k23 - 5*e24*ek11*ek33*k11^2*k12*k23 + 29*e14*ek21*ek33*k11^2*k12*k23 - 47*e14*ek22*ek33*k11^2*k12*k23 - 14*e14*ek23*ek33*k11^2*k12*k23 - 32*e23*ek11*ek41*k11^2*k12*k23 + 16*e13*ek21*ek41*k11^2*k12*k23 + 27*e13*ek22*ek41*k11^2*k12*k23 - 58*e13*ek23*ek41*k11^2*k12*k23 - e12*ek31*ek41*k11^2*k12*k23 - 8*e12*ek32*ek41*k11^2*k12*k23 - 13*e12*ek33*ek41*k11^2*k12*k23 - 29*e23*ek11*ek42*k11^2*k12*k23 + 13*e13*ek21*ek42*k11^2*k12*k23 + 24*e13*ek22*ek42*k11^2*k12*k23 - 9*e13*ek23*ek42*k11^2*k12*k23 + 4*e12*ek31*ek42*k11^2*k12*k23 + 106*e12*ek33*ek42*k11^2*k12*k23 + 24*e23*ek11*ek43*k11^2*k12*k23 - 16*e13*ek21*ek43*k11^2*k12*k23 - 47*e13*ek22*ek43*k11^2*k12*k23 - 30*e12*ek31*ek43*k11^2*k12*k23 + 106*e12*ek32*ek43*k11^2*k12*k23 - 14*e12*ek33*ek43*k11^2*k12*k23 + 42*e14*e23*k11^3*k12*k23 - 22*e13*e24*k11^3*k12*k23 + 8*e12*e34*k11^3*k12*k23 + 16*ek11*ek21*ek31*ek41*k12^2*k23 + 12*ek11*ek22*ek31*ek41*k12^2*k23 + 80*ek11*ek23*ek31*ek41*k12^2*k23 - 16*ek11*ek21*ek32*ek41*k12^2*k23 - 24*ek11*ek22*ek32*ek41*k12^2*k23 + 52*ek11*ek23*ek32*ek41*k12^2*k23 + 4*ek11*ek21*ek33*ek41*k12^2*k23 + 8*ek11*ek21*ek31*ek42*k12^2*k23 + 12*ek11*ek22*ek31*ek42*k12^2*k23 + 52*ek11*ek23*ek31*ek42*k12^2*k23 - 104*ek11*ek21*ek33*ek42*k12^2*k23 - 56*ek11*ek22*ek33*ek42*k12^2*k23 + 4*ek11*ek21*ek31*ek43*k12^2*k23 - 104*ek11*ek21*ek32*ek43*k12^2*k23 - 56*ek11*ek22*ek32*ek43*k12^2*k23 - 12*e34*ek11*ek21*k11*k12^2*k23 + 16*e34*ek11*ek22*k11*k12^2*k23 - 120*e34*ek11*ek23*k11*k12^2*k23 - 8*e24*ek11*ek31*k11*k12^2*k23 - 20*e14*ek21*ek31*k11*k12^2*k23 - 60*e14*ek22*ek31*k11*k12^2*k23 - 40*e14*ek23*ek31*k11*k12^2*k23 + 88*e24*ek11*ek32*k11*k12^2*k23 - 32*e14*ek21*ek32*k11*k12^2*k23 - 72*e14*ek22*ek32*k11*k12^2*k23 + 8*e14*ek23*ek32*k11*k12^2*k23 + 60*e24*ek11*ek33*k11*k12^2*k23 + 48*e14*ek21*ek33*k11*k12^2*k23 - 44*e14*ek22*ek33*k11*k12^2*k23 - 32*e23*ek11*ek41*k11*k12^2*k23 + 28*e13*ek21*ek41*k11*k12^2*k23 + 48*e13*ek22*ek41*k11*k12^2*k23 - 40*e13*ek23*ek41*k11*k12^2*k23 - 4*e12*ek31*ek41*k11*k12^2*k23 - 8*e12*ek32*ek41*k11*k12^2*k23 - 88*e12*ek33*ek41*k11*k12^2*k23 - 44*e23*ek11*ek42*k11*k12^2*k23 + 16*e13*ek21*ek42*k11*k12^2*k23 + 36*e13*ek22*ek42*k11*k12^2*k23 + 8*e13*ek23*ek42*k11*k12^2*k23 + 4*e12*ek31*ek42*k11*k12^2*k23 + 132*e12*ek33*ek42*k11*k12^2*k23 + 60*e23*ek11*ek43*k11*k12^2*k23 + 48*e13*ek21*ek43*k11*k12^2*k23 - 44*e13*ek22*ek43*k11*k12^2*k23 - 88*e12*ek31*ek43*k11*k12^2*k23 + 132*e12*ek32*ek43*k11*k12^2*k23 + 93*e14*e23*k11^2*k12^2*k23 - 69*e13*e24*k11^2*k12^2*k23 + 8*e12*e34*k11^2*k12^2*k23 - 8*e34*ek11*ek21*k12^3*k23 + 8*e34*ek11*ek22*k12^3*k23 - 120*e34*ek11*ek23*k12^3*k23 - 20*e24*ek11*ek31*k12^3*k23 + 4*e14*ek21*ek31*k12^3*k23 - 20*e14*ek22*ek31*k12^3*k23 - 8*e14*ek23*ek31*k12^3*k23 + 40*e24*ek11*ek32*k12^3*k23 - 8*e14*ek21*ek32*k12^3*k23 - 32*e14*ek22*ek32*k12^3*k23 + 28*e14*ek23*ek32*k12^3*k23 + 60*e24*ek11*ek33*k12^3*k23 + 48*e14*ek21*ek33*k12^3*k23 + 4*e14*ek22*ek33*k12^3*k23 - 8*e23*ek11*ek41*k12^3*k23 + 16*e13*ek21*ek41*k12^3*k23 + 28*e13*ek22*ek41*k12^3*k23 - 8*e13*ek23*ek41*k12^3*k23 - 64*e12*ek33*ek41*k12^3*k23 - 20*e23*ek11*ek42*k12^3*k23 + 4*e13*ek21*ek42*k12^3*k23 + 16*e13*ek22*ek42*k12^3*k23 + 28*e13*ek23*ek42*k12^3*k23 + 48*e12*ek33*ek42*k12^3*k23 + 60*e23*ek11*ek43*k12^3*k23 + 48*e13*ek21*ek43*k12^3*k23 + 4*e13*ek22*ek43*k12^3*k23 - 64*e12*ek31*ek43*k12^3*k23 + 48*e12*ek32*ek43*k12^3*k23 + 96*e14*e23*k11*k12^3*k23 - 84*e13*e24*k11*k12^3*k23 + 4*e12*e34*k11*k12^3*k23 + 36*e14*e23*k12^4*k23 - 36*e13*e24*k12^4*k23 + 16*ek11*ek21*ek31*ek41*k11*k13*k23 + 4*ek11*ek22*ek31*ek41*k11*k13*k23 - 16*ek11*ek23*ek31*ek41*k11*k13*k23 + 80*ek11*ek21*ek32*ek41*k11*k13*k23 + 16*ek11*ek22*ek32*ek41*k11*k13*k23 + 44*ek11*ek23*ek32*ek41*k11*k13*k23 + 12*ek11*ek21*ek33*ek41*k11*k13*k23 + 20*ek11*ek22*ek33*ek41*k11*k13*k23 - 24*ek11*ek23*ek33*ek41*k11*k13*k23 + 20*ek11*ek21*ek31*ek42*k11*k13*k23 + 16*ek11*ek22*ek31*ek42*k11*k13*k23 - 104*ek11*ek23*ek31*ek42*k11*k13*k23 + 20*ek11*ek21*ek33*ek42*k11*k13*k23 - 36*ek11*ek23*ek33*ek42*k11*k13*k23 + 8*ek11*ek21*ek31*ek43*k11*k13*k23 - 104*ek11*ek22*ek31*ek43*k11*k13*k23 + 44*ek11*ek21*ek32*ek43*k11*k13*k23 + 12*ek11*ek21*ek33*ek43*k11*k13*k23 - 36*ek11*ek22*ek33*ek43*k11*k13*k23 + 5*e34*ek11*ek21*k11^2*k13*k23 - 5*e34*ek11*ek22*k11^2*k13*k23 + 58*e34*ek11*ek23*k11^2*k13*k23 - 12*e24*ek11*ek31*k11^2*k13*k23 - 20*e14*ek21*ek31*k11^2*k13*k23 + 29*e14*ek22*ek31*k11^2*k13*k23 - 26*e14*ek23*ek31*k11^2*k13*k23 - 21*e24*ek11*ek32*k11^2*k13*k23 - 30*e14*ek21*ek32*k11^2*k13*k23 - 14*e14*ek22*ek32*k11^2*k13*k23 - 9*e14*ek23*ek32*k11^2*k13*k23 + 10*e24*ek11*ek33*k11^2*k13*k23 - 45*e14*ek21*ek33*k11^2*k13*k23 - 47*e14*ek22*ek33*k11^2*k13*k23 - 48*e14*ek23*ek33*k11^2*k13*k23 - 32*e23*ek11*ek41*k11^2*k13*k23 - e13*ek21*ek41*k11^2*k13*k23 - 13*e13*ek22*ek41*k11^2*k13*k23 - 8*e13*ek23*ek41*k11^2*k13*k23 + 16*e12*ek31*ek41*k11^2*k13*k23 - 58*e12*ek32*ek41*k11^2*k13*k23 + 27*e12*ek33*ek41*k11^2*k13*k23 + 24*e23*ek11*ek42*k11^2*k13*k23 - 30*e13*ek21*ek42*k11^2*k13*k23 - 14*e13*ek22*ek42*k11^2*k13*k23 + 106*e13*ek23*ek42*k11^2*k13*k23 - 16*e12*ek31*ek42*k11^2*k13*k23 - 47*e12*ek33*ek42*k11^2*k13*k23 - 29*e23*ek11*ek43*k11^2*k13*k23 + 4*e13*ek21*ek43*k11^2*k13*k23 + 106*e13*ek22*ek43*k11^2*k13*k23 + 13*e12*ek31*ek43*k11^2*k13*k23 - 9*e12*ek32*ek43*k11^2*k13*k23 + 24*e12*ek33*ek43*k11^2*k13*k23 + 42*e14*e23*k11^3*k13*k23 + 8*e13*e24*k11^3*k13*k23 - 22*e12*e34*k11^3*k13*k23 + 32*ek11*ek23*ek31*ek41*k12*k13*k23 + 32*ek11*ek21*ek32*ek41*k12*k13*k23 + 32*ek11*ek22*ek32*ek41*k12*k13*k23 + 32*ek11*ek23*ek33*ek41*k12*k13*k23 + 32*ek11*ek21*ek31*ek42*k12*k13*k23 + 32*ek11*ek22*ek31*ek42*k12*k13*k23 + 32*ek11*ek21*ek31*ek43*k12*k13*k23 + 32*ek11*ek21*ek33*ek43*k12*k13*k23 - 40*e34*ek11*ek21*k11*k12*k13*k23 - 40*e34*ek11*ek22*k11*k12*k13*k23 + 44*e34*ek11*ek23*k11*k12*k13*k23 - 40*e24*ek11*ek31*k11*k12*k13*k23 + 8*e14*ek21*ek31*k11*k12*k13*k23 + 60*e14*ek22*ek31*k11*k12*k13*k23 + 8*e14*ek23*ek31*k11*k12*k13*k23 + 44*e24*ek11*ek32*k11*k12*k13*k23 + 8*e14*ek21*ek32*k11*k12*k13*k23 - 48*e14*ek22*ek32*k11*k12*k13*k23 - 40*e24*ek11*ek33*k11*k12*k13*k23 + 60*e14*ek21*ek33*k11*k12*k13*k23 - 48*e14*ek23*ek33*k11*k12*k13*k23 - 64*e23*ek11*ek41*k11*k12*k13*k23 + 4*e13*ek21*ek41*k11*k12*k13*k23 + 60*e13*ek22*ek41*k11*k12*k13*k23 - 112*e13*ek23*ek41*k11*k12*k13*k23 + 4*e12*ek31*ek41*k11*k12*k13*k23 - 112*e12*ek32*ek41*k11*k12*k13*k23 + 60*e12*ek33*ek41*k11*k12*k13*k23 + 44*e23*ek11*ek42*k11*k12*k13*k23 + 8*e13*ek21*ek42*k11*k12*k13*k23 - 48*e13*ek22*ek42*k11*k12*k13*k23 - 112*e12*ek31*ek42*k11*k12*k13*k23 + 44*e23*ek11*ek43*k11*k12*k13*k23 - 112*e13*ek21*ek43*k11*k12*k13*k23 + 8*e12*ek31*ek43*k11*k12*k13*k23 - 48*e12*ek33*ek43*k11*k12*k13*k23 + 12*e14*e23*k11^2*k12*k13*k23 + 66*e13*e24*k11^2*k12*k13*k23 + 66*e12*e34*k11^2*k12*k13*k23 - 8*e34*ek11*ek21*k12^2*k13*k23 - 40*e24*ek11*ek31*k12^2*k13*k23 - 4*e14*ek21*ek31*k12^2*k13*k23 + 52*e14*ek22*ek31*k12^2*k13*k23 + 52*e24*ek11*ek32*k12^2*k13*k23 + 16*e14*ek21*ek32*k12^2*k13*k23 - 40*e14*ek22*ek32*k12^2*k13*k23 - 40*e23*ek11*ek41*k12^2*k13*k23 - 4*e13*ek21*ek41*k12^2*k13*k23 + 52*e13*ek22*ek41*k12^2*k13*k23 - 112*e12*ek32*ek41*k12^2*k13*k23 + 52*e23*ek11*ek42*k12^2*k13*k23 + 16*e13*ek21*ek42*k12^2*k13*k23 - 40*e13*ek22*ek42*k12^2*k13*k23 - 112*e12*ek31*ek42*k12^2*k13*k23 - 28*e14*e23*k11*k12^2*k13*k23 - 28*e13*e24*k11*k12^2*k13*k23 + 176*e12*e34*k11*k12^2*k13*k23 - 56*e14*e23*k12^3*k13*k23 - 56*e13*e24*k12^3*k13*k23 + 128*e12*e34*k12^3*k13*k23 + 16*ek11*ek21*ek31*ek41*k13^2*k23 + 4*ek11*ek22*ek31*ek41*k13^2*k23 - 16*ek11*ek23*ek31*ek41*k13^2*k23 + 80*ek11*ek21*ek32*ek41*k13^2*k23 + 52*ek11*ek23*ek32*ek41*k13^2*k23 + 12*ek11*ek21*ek33*ek41*k13^2*k23 - 24*ek11*ek23*ek33*ek41*k13^2*k23 + 4*ek11*ek21*ek31*ek42*k13^2*k23 - 104*ek11*ek23*ek31*ek42*k13^2*k23 - 56*ek11*ek23*ek33*ek42*k13^2*k23 + 8*ek11*ek21*ek31*ek43*k13^2*k23 - 104*ek11*ek22*ek31*ek43*k13^2*k23 + 52*ek11*ek21*ek32*ek43*k13^2*k23 + 12*ek11*ek21*ek33*ek43*k13^2*k23 - 56*ek11*ek22*ek33*ek43*k13^2*k23 - 8*e34*ek11*ek21*k11*k13^2*k23 + 60*e34*ek11*ek22*k11*k13^2*k23 + 88*e34*ek11*ek23*k11*k13^2*k23 - 12*e24*ek11*ek31*k11*k13^2*k23 - 20*e14*ek21*ek31*k11*k13^2*k23 + 48*e14*ek22*ek31*k11*k13^2*k23 - 32*e14*ek23*ek31*k11*k13^2*k23 - 120*e24*ek11*ek32*k11*k13^2*k23 - 40*e14*ek21*ek32*k11*k13^2*k23 + 8*e14*ek23*ek32*k11*k13^2*k23 + 16*e24*ek11*ek33*k11*k13^2*k23 - 60*e14*ek21*ek33*k11*k13^2*k23 - 44*e14*ek22*ek33*k11*k13^2*k23 - 72*e14*ek23*ek33*k11*k13^2*k23 - 32*e23*ek11*ek41*k11*k13^2*k23 - 4*e13*ek21*ek41*k11*k13^2*k23 - 88*e13*ek22*ek41*k11*k13^2*k23 - 8*e13*ek23*ek41*k11*k13^2*k23 + 28*e12*ek31*ek41*k11*k13^2*k23 - 40*e12*ek32*ek41*k11*k13^2*k23 + 48*e12*ek33*ek41*k11*k13^2*k23 + 60*e23*ek11*ek42*k11*k13^2*k23 - 88*e13*ek21*ek42*k11*k13^2*k23 + 132*e13*ek23*ek42*k11*k13^2*k23 + 48*e12*ek31*ek42*k11*k13^2*k23 - 44*e12*ek33*ek42*k11*k13^2*k23 - 44*e23*ek11*ek43*k11*k13^2*k23 + 4*e13*ek21*ek43*k11*k13^2*k23 + 132*e13*ek22*ek43*k11*k13^2*k23 + 16*e12*ek31*ek43*k11*k13^2*k23 + 8*e12*ek32*ek43*k11*k13^2*k23 + 36*e12*ek33*ek43*k11*k13^2*k23 + 93*e14*e23*k11^2*k13^2*k23 + 8*e13*e24*k11^2*k13^2*k23 - 69*e12*e34*k11^2*k13^2*k23 - 40*e34*ek11*ek21*k12*k13^2*k23 + 52*e34*ek11*ek23*k12*k13^2*k23 - 8*e24*ek11*ek31*k12*k13^2*k23 - 4*e14*ek21*ek31*k12*k13^2*k23 + 16*e14*ek23*ek31*k12*k13^2*k23 + 52*e14*ek21*ek33*k12*k13^2*k23 - 40*e14*ek23*ek33*k12*k13^2*k23 - 40*e23*ek11*ek41*k12*k13^2*k23 - 112*e13*ek23*ek41*k12*k13^2*k23 - 4*e12*ek31*ek41*k12*k13^2*k23 + 52*e12*ek33*ek41*k12*k13^2*k23 + 52*e23*ek11*ek43*k12*k13^2*k23 - 112*e13*ek21*ek43*k12*k13^2*k23 + 16*e12*ek31*ek43*k12*k13^2*k23 - 40*e12*ek33*ek43*k12*k13^2*k23 - 28*e14*e23*k11*k12*k13^2*k23 + 176*e13*e24*k11*k12*k13^2*k23 - 28*e12*e34*k11*k12*k13^2*k23 - 20*e34*ek11*ek21*k13^3*k23 + 60*e34*ek11*ek22*k13^3*k23 + 40*e34*ek11*ek23*k13^3*k23 - 8*e24*ek11*ek31*k13^3*k23 + 4*e14*ek21*ek31*k13^3*k23 + 48*e14*ek22*ek31*k13^3*k23 - 8*e14*ek23*ek31*k13^3*k23 - 120*e24*ek11*ek32*k13^3*k23 - 8*e14*ek21*ek32*k13^3*k23 + 28*e14*ek23*ek32*k13^3*k23 + 8*e24*ek11*ek33*k13^3*k23 - 20*e14*ek21*ek33*k13^3*k23 + 4*e14*ek22*ek33*k13^3*k23 - 32*e14*ek23*ek33*k13^3*k23 - 8*e23*ek11*ek41*k13^3*k23 - 64*e13*ek22*ek41*k13^3*k23 + 16*e12*ek31*ek41*k13^3*k23 - 8*e12*ek32*ek41*k13^3*k23 + 28*e12*ek33*ek41*k13^3*k23 + 60*e23*ek11*ek42*k13^3*k23 - 64*e13*ek21*ek42*k13^3*k23 + 48*e13*ek23*ek42*k13^3*k23 + 48*e12*ek31*ek42*k13^3*k23 + 4*e12*ek33*ek42*k13^3*k23 - 20*e23*ek11*ek43*k13^3*k23 + 48*e13*ek22*ek43*k13^3*k23 + 4*e12*ek31*ek43*k13^3*k23 + 28*e12*ek32*ek43*k13^3*k23 + 16*e12*ek33*ek43*k13^3*k23 + 96*e14*e23*k11*k13^3*k23 + 4*e13*e24*k11*k13^3*k23 - 84*e12*e34*k11*k13^3*k23 - 56*e14*e23*k12*k13^3*k23 + 128*e13*e24*k12*k13^3*k23 - 56*e12*e34*k12*k13^3*k23 + 36*e14*e23*k13^4*k23 - 36*e12*e34*k13^4*k23 + 8*ek11*ek21*ek31*ek41*k11*k22*k23 + 6*ek11*ek22*ek31*ek41*k11*k22*k23 + 40*ek11*ek23*ek31*ek41*k11*k22*k23 - 8*ek11*ek21*ek32*ek41*k11*k22*k23 - 12*ek11*ek22*ek32*ek41*k11*k22*k23 + 26*ek11*ek23*ek32*ek41*k11*k22*k23 + 22*ek11*ek21*ek33*ek41*k11*k22*k23 + 20*ek11*ek22*ek33*ek41*k11*k22*k23 + 4*ek11*ek21*ek31*ek42*k11*k22*k23 + 6*ek11*ek22*ek31*ek42*k11*k22*k23 + 26*ek11*ek23*ek31*ek42*k11*k22*k23 - 32*ek11*ek21*ek33*ek42*k11*k22*k23 - 8*ek11*ek22*ek33*ek42*k11*k22*k23 + 22*ek11*ek21*ek31*ek43*k11*k22*k23 + 20*ek11*ek22*ek31*ek43*k11*k22*k23 - 32*ek11*ek21*ek32*ek43*k11*k22*k23 - 8*ek11*ek22*ek32*ek43*k11*k22*k23 - e34*ek11*ek21*k11^2*k22*k23 + 6*e34*ek11*ek22*k11^2*k22*k23 - 4*e34*ek11*ek23*k11^2*k22*k23 - 4*e24*ek11*ek31*k11^2*k22*k23 - 7*e14*ek21*ek31*k11^2*k22*k23 - 17*e14*ek22*ek31*k11^2*k22*k23 - 26*e14*ek23*ek31*k11^2*k22*k23 + 20*e24*ek11*ek32*k11^2*k22*k23 - 10*e14*ek21*ek32*k11^2*k22*k23 - 20*e14*ek22*ek32*k11^2*k22*k23 - 14*e14*ek23*ek32*k11^2*k22*k23 + 2*e24*ek11*ek33*k11^2*k22*k23 - e14*ek21*ek33*k11^2*k22*k23 - 24*e14*ek22*ek33*k11^2*k22*k23 - 7*e23*ek11*ek41*k11^2*k22*k23 + 8*e13*ek21*ek41*k11^2*k22*k23 + 13*e13*ek22*ek41*k11^2*k22*k23 - 26*e13*ek23*ek41*k11^2*k22*k23 - e12*ek31*ek41*k11^2*k22*k23 - 2*e12*ek32*ek41*k11^2*k22*k23 - 23*e12*ek33*ek41*k11^2*k22*k23 - 10*e23*ek11*ek42*k11^2*k22*k23 + 5*e13*ek21*ek42*k11^2*k22*k23 + 10*e13*ek22*ek42*k11^2*k22*k23 - 14*e13*ek23*ek42*k11^2*k22*k23 + e12*ek31*ek42*k11^2*k22*k23 + 32*e12*ek33*ek42*k11^2*k22*k23 + 2*e23*ek11*ek43*k11^2*k22*k23 - e13*ek21*ek43*k11^2*k22*k23 - 24*e13*ek22*ek43*k11^2*k22*k23 - 23*e12*ek31*ek43*k11^2*k22*k23 + 32*e12*ek32*ek43*k11^2*k22*k23 + 15*e14*e23*k11^3*k22*k23 - 12*e13*e24*k11^3*k22*k23 + e12*e34*k11^3*k22*k23 + 16*ek11*ek21*ek31*ek41*k12*k22*k23 + 12*ek11*ek22*ek31*ek41*k12*k22*k23 + 96*ek11*ek23*ek31*ek41*k12*k22*k23 - 16*ek11*ek21*ek32*ek41*k12*k22*k23 - 24*ek11*ek22*ek32*ek41*k12*k22*k23 + 60*ek11*ek23*ek32*ek41*k12*k22*k23 + 44*ek11*ek21*ek33*ek41*k12*k22*k23 + 20*ek11*ek22*ek33*ek41*k12*k22*k23 + 8*ek11*ek21*ek31*ek42*k12*k22*k23 + 12*ek11*ek22*ek31*ek42*k12*k22*k23 + 60*ek11*ek23*ek31*ek42*k12*k22*k23 + 12*ek11*ek23*ek32*ek42*k12*k22*k23 - 64*ek11*ek21*ek33*ek42*k12*k22*k23 - 64*ek11*ek23*ek33*ek42*k12*k22*k23 + 44*ek11*ek21*ek31*ek43*k12*k22*k23 + 20*ek11*ek22*ek31*ek43*k12*k22*k23 - 64*ek11*ek21*ek32*ek43*k12*k22*k23 - 40*ek11*ek22*ek32*ek43*k12*k22*k23 + 44*ek11*ek23*ek32*ek43*k12*k22*k23 + 20*ek11*ek22*ek33*ek43*k12*k22*k23 - 44*ek11*ek23*ek33*ek43*k12*k22*k23 - 4*e34*ek11*ek21*k11*k12*k22*k23 + 20*e34*ek11*ek22*k11*k12*k22*k23 - 76*e34*ek11*ek23*k11*k12*k22*k23 - 38*e24*ek11*ek31*k11*k12*k22*k23 - 2*e14*ek21*ek31*k11*k12*k22*k23 - 38*e14*ek22*ek31*k11*k12*k22*k23 - 76*e14*ek23*ek31*k11*k12*k22*k23 + 52*e24*ek11*ek32*k11*k12*k22*k23 - 20*e14*ek21*ek32*k11*k12*k22*k23 - 56*e14*ek22*ek32*k11*k12*k22*k23 - 22*e14*ek23*ek32*k11*k12*k22*k23 + 38*e24*ek11*ek33*k11*k12*k22*k23 + 20*e14*ek21*ek33*k11*k12*k22*k23 - 46*e14*ek22*ek33*k11*k12*k22*k23 - 8*e23*ek11*ek41*k11*k12*k22*k23 + 28*e13*ek21*ek41*k11*k12*k22*k23 + 46*e13*ek22*ek41*k11*k12*k22*k23 - 76*e13*ek23*ek41*k11*k12*k22*k23 - 100*e12*ek33*ek41*k11*k12*k22*k23 - 26*e23*ek11*ek42*k11*k12*k22*k23 + 10*e13*ek21*ek42*k11*k12*k22*k23 + 28*e13*ek22*ek42*k11*k12*k22*k23 - 22*e13*ek23*ek42*k11*k12*k22*k23 + 68*e12*ek33*ek42*k11*k12*k22*k23 + 38*e23*ek11*ek43*k11*k12*k22*k23 + 20*e13*ek21*ek43*k11*k12*k22*k23 - 46*e13*ek22*ek43*k11*k12*k22*k23 - 100*e12*ek31*ek43*k11*k12*k22*k23 + 68*e12*ek32*ek43*k11*k12*k22*k23 + 69*e14*e23*k11^2*k12*k22*k23 - 66*e13*e24*k11^2*k12*k22*k23 + e12*e34*k11^2*k12*k22*k23 - 4*e34*ek11*ek21*k12^2*k22*k23 + 16*e34*ek11*ek22*k12^2*k22*k23 - 136*e34*ek11*ek23*k12^2*k22*k23 - 60*e24*ek11*ek31*k12^2*k22*k23 + 24*e14*ek21*ek31*k12^2*k22*k23 - 8*e14*ek22*ek31*k12^2*k22*k23 - 40*e14*ek23*ek31*k12^2*k22*k23 + 24*e24*ek11*ek32*k12^2*k22*k23 - 32*e14*ek22*ek32*k12^2*k22*k23 + 8*e14*ek23*ek32*k12^2*k22*k23 + 68*e24*ek11*ek33*k12^2*k22*k23 + 44*e14*ek21*ek33*k12^2*k22*k23 - 32*e14*ek22*ek33*k12^2*k22*k23 + 64*e14*ek23*ek33*k12^2*k22*k23 + 12*e23*ek11*ek41*k12^2*k22*k23 + 24*e13*ek21*ek41*k12^2*k22*k23 + 40*e13*ek22*ek41*k12^2*k22*k23 - 40*e13*ek23*ek41*k12^2*k22*k23 + 4*e12*ek31*ek41*k12^2*k22*k23 + 8*e12*ek32*ek41*k12^2*k22*k23 - 88*e12*ek33*ek41*k12^2*k22*k23 - 12*e23*ek11*ek42*k12^2*k22*k23 + 16*e13*ek22*ek42*k12^2*k22*k23 + 20*e13*ek23*ek42*k12^2*k22*k23 - 4*e12*ek31*ek42*k12^2*k22*k23 + 28*e12*ek33*ek42*k12^2*k22*k23 + 68*e23*ek11*ek43*k12^2*k22*k23 + 44*e13*ek21*ek43*k12^2*k22*k23 - 28*e13*ek22*ek43*k12^2*k22*k23 - 24*e13*ek23*ek43*k12^2*k22*k23 - 88*e12*ek31*ek43*k12^2*k22*k23 + 32*e12*ek32*ek43*k12^2*k22*k23 - 60*e12*ek33*ek43*k12^2*k22*k23 + 102*e14*e23*k11*k12^2*k22*k23 - 114*e13*e24*k11*k12^2*k22*k23 - 4*e12*e34*k11*k12^2*k22*k23 + 48*e14*e23*k12^3*k22*k23 - 60*e13*e24*k12^3*k22*k23 - 4*e12*e34*k12^3*k22*k23 + 16*ek11*ek21*ek32*ek41*k13*k22*k23 + 16*ek11*ek22*ek32*ek41*k13*k22*k23 + 16*ek11*ek21*ek31*ek42*k13*k22*k23 + 16*ek11*ek22*ek31*ek42*k13*k22*k23 - 4*ek11*ek22*ek32*ek42*k13*k22*k23 + 44*ek11*ek23*ek32*ek42*k13*k22*k23 + 20*ek11*ek22*ek33*ek42*k13*k22*k23 - 44*ek11*ek23*ek33*ek42*k13*k22*k23 - 104*ek11*ek22*ek32*ek43*k13*k22*k23 + 12*ek11*ek23*ek32*ek43*k13*k22*k23 + 36*ek11*ek22*ek33*ek43*k13*k22*k23 + 40*ek11*ek23*ek33*ek43*k13*k22*k23 - 44*e34*ek11*ek21*k11*k13*k22*k23 - 40*e34*ek11*ek22*k11*k13*k22*k23 - 20*e24*ek11*ek31*k11*k13*k22*k23 - 2*e14*ek21*ek31*k11*k13*k22*k23 + 26*e14*ek22*ek31*k11*k13*k22*k23 + 26*e24*ek11*ek32*k11*k13*k22*k23 + 8*e14*ek21*ek32*k11*k13*k22*k23 - 20*e14*ek22*ek32*k11*k13*k22*k23 - 20*e23*ek11*ek41*k11*k13*k22*k23 - 2*e13*ek21*ek41*k11*k13*k22*k23 + 26*e13*ek22*ek41*k11*k13*k22*k23 - 56*e12*ek32*ek41*k11*k13*k22*k23 + 26*e23*ek11*ek42*k11*k13*k22*k23 + 8*e13*ek21*ek42*k11*k13*k22*k23 - 20*e13*ek22*ek42*k11*k13*k22*k23 - 56*e12*ek31*ek42*k11*k13*k22*k23 + 25*e14*e23*k11^2*k13*k22*k23 + 25*e13*e24*k11^2*k13*k22*k23 + 46*e12*e34*k11^2*k13*k22*k23 - 88*e34*ek11*ek21*k12*k13*k22*k23 - 40*e34*ek11*ek22*k12*k13*k22*k23 - 48*e24*ek11*ek31*k12*k13*k22*k23 - 12*e14*ek21*ek31*k12*k13*k22*k23 + 44*e14*ek22*ek31*k12*k13*k22*k23 + 60*e24*ek11*ek32*k12*k13*k22*k23 + 24*e14*ek21*ek32*k12*k13*k22*k23 - 24*e14*ek22*ek32*k12*k13*k22*k23 - 88*e14*ek23*ek32*k12*k13*k22*k23 - 40*e14*ek22*ek33*k12*k13*k22*k23 + 88*e14*ek23*ek33*k12*k13*k22*k23 - 48*e23*ek11*ek41*k12*k13*k22*k23 - 12*e13*ek21*ek41*k12*k13*k22*k23 + 44*e13*ek22*ek41*k12*k13*k22*k23 - 112*e12*ek32*ek41*k12*k13*k22*k23 + 60*e23*ek11*ek42*k12*k13*k22*k23 + 24*e13*ek21*ek42*k12*k13*k22*k23 + 24*e13*ek23*ek42*k12*k13*k22*k23 - 112*e12*ek31*ek42*k12*k13*k22*k23 - 4*e12*ek32*ek42*k12*k13*k22*k23 + 60*e12*ek33*ek42*k12*k13*k22*k23 + 44*e13*ek22*ek43*k12*k13*k22*k23 + 12*e13*ek23*ek43*k12*k13*k22*k23 + 8*e12*ek32*ek43*k12*k13*k22*k23 + 48*e12*ek33*ek43*k12*k13*k22*k23 + 44*e14*e23*k11*k12*k13*k22*k23 + 44*e13*e24*k11*k12*k13*k22*k23 + 200*e12*e34*k11*k12*k13*k22*k23 - 28*e14*e23*k12^2*k13*k22*k23 - 28*e13*e24*k12^2*k13*k22*k23 + 176*e12*e34*k12^2*k13*k22*k23 + 104*e14*ek22*ek32*k13^2*k22*k23 - 12*e14*ek23*ek32*k13^2*k22*k23 - 36*e14*ek22*ek33*k13^2*k22*k23 - 40*e14*ek23*ek33*k13^2*k22*k23 - 44*e13*ek22*ek42*k13^2*k22*k23 - 12*e13*ek23*ek42*k13^2*k22*k23 - 8*e12*ek32*ek42*k13^2*k22*k23 - 48*e12*ek33*ek42*k13^2*k22*k23 + 4*ek11*ek21*ek31*ek41*k22^2*k23 + 3*ek11*ek22*ek31*ek41*k22^2*k23 + 28*ek11*ek23*ek31*ek41*k22^2*k23 - 4*ek11*ek21*ek32*ek41*k22^2*k23 - 6*ek11*ek22*ek32*ek41*k22^2*k23 + 21*ek11*ek23*ek32*ek41*k22^2*k23 + 21*ek11*ek21*ek33*ek41*k22^2*k23 + 14*ek11*ek22*ek33*ek41*k22^2*k23 + 16*ek11*ek23*ek33*ek41*k22^2*k23 + 2*ek11*ek21*ek31*ek42*k22^2*k23 + 4*ek11*ek22*ek31*ek42*k22^2*k23 + 9*ek11*ek23*ek31*ek42*k22^2*k23 - 2*ek11*ek21*ek32*ek42*k22^2*k23 - 16*ek11*ek23*ek32*ek42*k22^2*k23 - 29*ek11*ek21*ek33*ek42*k22^2*k23 + 16*ek11*ek22*ek33*ek42*k22^2*k23 - 4*ek11*ek23*ek33*ek42*k22^2*k23 + 21*ek11*ek21*ek31*ek43*k22^2*k23 - 5*ek11*ek22*ek31*ek43*k22^2*k23 - 62*ek11*ek23*ek31*ek43*k22^2*k23 - 18*ek11*ek21*ek32*ek43*k22^2*k23 - 16*ek11*ek22*ek32*ek43*k22^2*k23 + 16*ek11*ek23*ek32*ek43*k22^2*k23 - 47*ek11*ek21*ek33*ek43*k22^2*k23 - 20*ek11*ek22*ek33*ek43*k22^2*k23 + 16*ek11*ek23*ek33*ek43*k22^2*k23 + e34*ek11*ek21*k11*k22^2*k23 + 6*e34*ek11*ek22*k11*k22^2*k23 - 8*e34*ek11*ek23*k11*k22^2*k23 - 17*e24*ek11*ek31*k11*k22^2*k23 + 4*e14*ek21*ek31*k11*k22^2*k23 - 4*e14*ek22*ek31*k11*k22^2*k23 - 26*e14*ek23*ek31*k11*k22^2*k23 + 4*e24*ek11*ek32*k11*k22^2*k23 - 2*e14*ek21*ek32*k11*k22^2*k23 - 10*e14*ek22*ek32*k11*k22^2*k23 - 15*e14*ek23*ek32*k11*k22^2*k23 + 4*e24*ek11*ek33*k11*k22^2*k23 - 2*e14*ek21*ek33*k11*k22^2*k23 - 16*e14*ek22*ek33*k11*k22^2*k23 - 16*e14*ek23*ek33*k11*k22^2*k23 + 4*e23*ek11*ek41*k11*k22^2*k23 + 7*e13*ek21*ek41*k11*k22^2*k23 + 11*e13*ek22*ek41*k11*k22^2*k23 - 26*e13*ek23*ek41*k11*k22^2*k23 + e12*ek31*ek41*k11*k22^2*k23 + 2*e12*ek32*ek41*k11*k22^2*k23 - 23*e12*ek33*ek41*k11*k22^2*k23 - 2*e23*ek11*ek42*k11*k22^2*k23 + e13*ek21*ek42*k11*k22^2*k23 + 4*e13*ek22*ek42*k11*k22^2*k23 - 3*e13*ek23*ek42*k11*k22^2*k23 - e12*ek31*ek42*k11*k22^2*k23 + 2*e12*ek32*ek42*k11*k22^2*k23 + 29*e12*ek33*ek42*k11*k22^2*k23 + 4*e23*ek11*ek43*k11*k22^2*k23 - 2*e13*ek21*ek43*k11*k22^2*k23 + 3*e13*ek22*ek43*k11*k22^2*k23 + 62*e13*ek23*ek43*k11*k22^2*k23 - 23*e12*ek31*ek43*k11*k22^2*k23 + 18*e12*ek32*ek43*k11*k22^2*k23 + 47*e12*ek33*ek43*k11*k22^2*k23 + 12*e14*e23*k11^2*k22^2*k23 - 15*e13*e24*k11^2*k22^2*k23 - e12*e34*k11^2*k22^2*k23 + 2*e34*ek11*ek21*k12*k22^2*k23 + 11*e34*ek11*ek22*k12*k22^2*k23 - 54*e34*ek11*ek23*k12*k22^2*k23 - 45*e24*ek11*ek31*k12*k22^2*k23 + 21*e14*ek21*ek31*k12*k22^2*k23 + 5*e14*ek22*ek31*k12*k22^2*k23 - 14*e14*ek23*ek31*k12*k22^2*k23 - 8*e24*ek11*ek32*k12*k22^2*k23 + 10*e14*ek21*ek32*k12*k22^2*k23 - 8*e14*ek22*ek32*k12*k22^2*k23 + 11*e14*ek23*ek32*k12*k22^2*k23 + 54*e14*ek21*ek33*k12*k22^2*k23 - 9*e14*ek22*ek33*k12*k22^2*k23 + 2*e14*ek23*ek33*k12*k22^2*k23 + 18*e23*ek11*ek41*k12*k22^2*k23 + 12*e13*ek21*ek41*k12*k22^2*k23 + 20*e13*ek22*ek41*k12*k22^2*k23 - 38*e13*ek23*ek41*k12*k22^2*k23 + 4*e12*ek31*ek41*k12*k22^2*k23 + 6*e12*ek32*ek41*k12*k22^2*k23 - 53*e12*ek33*ek41*k12*k22^2*k23 + 5*e23*ek11*ek42*k12*k22^2*k23 + 8*e13*ek22*ek42*k12*k22^2*k23 + 6*e13*ek23*ek42*k12*k22^2*k23 - e12*ek31*ek42*k12*k22^2*k23 - 8*e12*ek32*ek42*k12*k22^2*k23 - e12*ek33*ek42*k12*k22^2*k23 + 53*e23*ek11*ek43*k12*k22^2*k23 + 38*e13*ek21*ek43*k12*k22^2*k23 - 18*e13*ek22*ek43*k12*k22^2*k23 + 12*e13*ek23*ek43*k12*k22^2*k23 - 54*e12*ek31*ek43*k12*k22^2*k23 - 5*e12*ek32*ek43*k12*k22^2*k23 + 18*e12*ek33*ek43*k12*k22^2*k23 + 33*e14*e23*k11*k12*k22^2*k23 - 48*e13*e24*k11*k12*k22^2*k23 - 5*e12*e34*k11*k12*k22^2*k23 + 19*e14*e23*k12^2*k22^2*k23 - 36*e13*e24*k12^2*k22^2*k23 - 7*e12*e34*k12^2*k22^2*k23 - 42*e34*ek11*ek21*k13*k22^2*k23 - 35*e34*ek11*ek22*k13*k22^2*k23 - 62*e34*ek11*ek23*k13*k22^2*k23 - 14*e24*ek11*ek31*k13*k22^2*k23 - 5*e14*ek21*ek31*k13*k22^2*k23 + 39*e14*ek22*ek31*k13*k22^2*k23 + 124*e14*ek23*ek31*k13*k22^2*k23 + 5*e24*ek11*ek32*k13*k22^2*k23 + 32*e14*ek21*ek32*k13*k22^2*k23 - 8*e14*ek23*ek32*k13*k22^2*k23 - 47*e24*ek11*ek33*k13*k22^2*k23 + 94*e14*ek21*ek33*k13*k22^2*k23 + 10*e14*ek22*ek33*k13*k22^2*k23 - 8*e14*ek23*ek33*k13*k22^2*k23 - 14*e23*ek11*ek41*k13*k22^2*k23 - 5*e13*ek21*ek41*k13*k22^2*k23 - 6*e13*ek22*ek41*k13*k22^2*k23 - 62*e13*ek23*ek41*k13*k22^2*k23 - 40*e12*ek32*ek41*k13*k22^2*k23 - 47*e12*ek33*ek41*k13*k22^2*k23 + 47*e23*ek11*ek42*k13*k22^2*k23 - 16*e13*ek21*ek42*k13*k22^2*k23 + 20*e13*ek22*ek42*k13*k22^2*k23 - 33*e13*ek23*ek42*k13*k22^2*k23 + 2*e12*ek31*ek42*k13*k22^2*k23 - 16*e12*ek32*ek42*k13*k22^2*k23 + 27*e12*ek33*ek42*k13*k22^2*k23 + 106*e23*ek11*ek43*k13*k22^2*k23 - 9*e13*ek21*ek43*k13*k22^2*k23 - 29*e13*ek22*ek43*k13*k22^2*k23 + 36*e13*ek23*ek43*k13*k22^2*k23 - 9*e12*ek31*ek43*k13*k22^2*k23 + 13*e12*ek32*ek43*k13*k22^2*k23 - 24*e12*ek33*ek43*k13*k22^2*k23 + 25*e14*e23*k11*k13*k22^2*k23 + 25*e13*e24*k11*k13*k22^2*k23 + 46*e12*e34*k11*k13*k22^2*k23 - 54*e14*e23*k12*k13*k22^2*k23 + 54*e12*e34*k12*k13*k22^2*k23 - 106*e14*e23*k13^2*k22^2*k23 + 9*e13*e24*k13^2*k22^2*k23 + 9*e12*e34*k13^2*k22^2*k23 + e34*ek11*ek21*k22^3*k23 + 4*e34*ek11*ek22*k22^3*k23 + 12*e34*ek11*ek23*k22^3*k23 - 10*e24*ek11*ek31*k22^3*k23 + 5*e14*ek21*ek31*k22^3*k23 + 2*e14*ek22*ek31*k22^3*k23 - 14*e14*ek23*ek31*k22^3*k23 - 8*e24*ek11*ek32*k22^3*k23 + 4*e14*ek21*ek32*k22^3*k23 - 24*e24*ek11*ek33*k22^3*k23 + 12*e14*ek21*ek33*k22^3*k23 + 5*e23*ek11*ek41*k22^3*k23 + 2*e13*ek21*ek41*k22^3*k23 + 2*e13*ek22*ek41*k22^3*k23 - 14*e13*ek23*ek41*k22^3*k23 + e12*ek31*ek41*k22^3*k23 + 4*e12*ek32*ek41*k22^3*k23 + 12*e12*ek33*ek41*k22^3*k23 + 4*e23*ek11*ek42*k22^3*k23 + 2*e13*ek21*ek42*k22^3*k23 + 2*e12*ek31*ek42*k22^3*k23 + 12*e23*ek11*ek43*k22^3*k23 + 14*e13*ek21*ek43*k22^3*k23 + 14*e12*ek31*ek43*k22^3*k23 + 3*e14*e23*k11*k22^3*k23 - 6*e13*e24*k11*k22^3*k23 - e12*e34*k11*k22^3*k23 + 2*e14*e23*k12*k22^3*k23 - 12*e13*e24*k12*k22^3*k23 + 2*e12*e34*k12*k22^3*k23 - 2*e14*e23*k13*k22^3*k23 - 36*e13*e24*k13*k22^3*k23 + 26*e12*e34*k13*k22^3*k23 - 32*ek11*ek21*ek31*ek41*k11*k23^2 - 16*ek11*ek22*ek31*ek41*k11*k23^2 - 16*ek11*ek21*ek33*ek41*k11*k23^2 + 17*e34*ek11*ek21*k11^2*k23^2 + 4*e34*ek11*ek22*k11^2*k23^2 + 17*e24*ek11*ek31*k11^2*k23^2 + 14*e14*ek22*ek31*k11^2*k23^2 + 4*e24*ek11*ek33*k11^2*k23^2 + 14*e14*ek21*ek33*k11^2*k23^2 - 18*e23*ek11*ek41*k11^2*k23^2 + 28*e13*ek21*ek41*k11^2*k23^2 + 14*e13*ek22*ek41*k11^2*k23^2 + 28*e12*ek31*ek41*k11^2*k23^2 + 14*e12*ek33*ek41*k11^2*k23^2 + 6*e14*e23*k11^3*k23^2 - 23*e13*e24*k11^3*k23^2 - 23*e12*e34*k11^3*k23^2 - 32*ek11*ek21*ek31*ek41*k12*k23^2 - 32*ek11*ek22*ek31*ek41*k12*k23^2 - 32*ek11*ek23*ek32*ek42*k12*k23^2 - 56*ek11*ek22*ek33*ek42*k12*k23^2 + 104*ek11*ek23*ek33*ek42*k12*k23^2 + 4*ek11*ek22*ek32*ek43*k12*k23^2 - 24*ek11*ek23*ek32*ek43*k12*k23^2 + 4*ek11*ek23*ek33*ek43*k12*k23^2 + 104*e34*ek11*ek21*k11*k12*k23^2 + 36*e34*ek11*ek22*k11*k12*k23^2 - 44*e24*ek11*ek31*k11*k12*k23^2 - 8*e14*ek21*ek31*k11*k12*k23^2 + 48*e14*ek22*ek31*k11*k12*k23^2 - 44*e23*ek11*ek41*k11*k12*k23^2 - 8*e13*ek21*ek41*k11*k12*k23^2 + 48*e13*ek22*ek41*k11*k12*k23^2 + 112*e12*ek31*ek41*k11*k12*k23^2 + 9*e14*e23*k11^2*k12*k23^2 + 9*e13*e24*k11^2*k12*k23^2 - 106*e12*e34*k11^2*k12*k23^2 + 104*e34*ek11*ek21*k12^2*k23^2 + 56*e34*ek11*ek22*k12^2*k23^2 - 52*e24*ek11*ek31*k12^2*k23^2 - 16*e14*ek21*ek31*k12^2*k23^2 + 40*e14*ek22*ek31*k12^2*k23^2 + 32*e14*ek23*ek32*k12^2*k23^2 + 56*e14*ek22*ek33*k12^2*k23^2 - 104*e14*ek23*ek33*k12^2*k23^2 - 52*e23*ek11*ek41*k12^2*k23^2 - 16*e13*ek21*ek41*k12^2*k23^2 + 40*e13*ek22*ek41*k12^2*k23^2 + 112*e12*ek31*ek41*k12^2*k23^2 + 40*e13*ek22*ek43*k12^2*k23^2 + 16*e13*ek23*ek43*k12^2*k23^2 + 4*e12*ek32*ek43*k12^2*k23^2 + 52*e12*ek33*ek43*k12^2*k23^2 - 8*e14*e23*k11*k12^2*k23^2 - 8*e13*e24*k11*k12^2*k23^2 - 132*e12*e34*k11*k12^2*k23^2 - 28*e14*e23*k12^3*k23^2 - 28*e13*e24*k12^3*k23^2 - 48*e12*e34*k12^3*k23^2 - 32*ek11*ek21*ek31*ek41*k13*k23^2 - 32*ek11*ek21*ek33*ek41*k13*k23^2 + 4*ek11*ek22*ek32*ek42*k13*k23^2 - 24*ek11*ek23*ek32*ek42*k13*k23^2 + 4*ek11*ek23*ek33*ek42*k13*k23^2 + 104*ek11*ek22*ek32*ek43*k13*k23^2 - 32*ek11*ek23*ek32*ek43*k13*k23^2 - 56*ek11*ek22*ek33*ek43*k13*k23^2 - 44*e34*ek11*ek21*k11*k13*k23^2 + 104*e24*ek11*ek31*k11*k13*k23^2 - 8*e14*ek21*ek31*k11*k13*k23^2 + 36*e24*ek11*ek33*k11*k13*k23^2 + 48*e14*ek21*ek33*k11*k13*k23^2 - 44*e23*ek11*ek41*k11*k13*k23^2 + 112*e13*ek21*ek41*k11*k13*k23^2 - 8*e12*ek31*ek41*k11*k13*k23^2 + 48*e12*ek33*ek41*k11*k13*k23^2 + 9*e14*e23*k11^2*k13*k23^2 - 106*e13*e24*k11^2*k13*k23^2 + 9*e12*e34*k11^2*k13*k23^2 - 8*e14*ek22*ek32*k12*k13*k23^2 + 48*e14*ek23*ek32*k12*k13*k23^2 - 8*e14*ek23*ek33*k12*k13*k23^2 - 40*e13*ek22*ek42*k12*k13*k23^2 - 16*e13*ek23*ek42*k12*k13*k23^2 - 4*e12*ek32*ek42*k12*k13*k23^2 - 52*e12*ek33*ek42*k12*k13*k23^2 - 52*e13*ek22*ek43*k12*k13*k23^2 - 4*e13*ek23*ek43*k12*k13*k23^2 - 16*e12*ek32*ek43*k12*k13*k23^2 - 40*e12*ek33*ek43*k12*k13*k23^2 - 52*e34*ek11*ek21*k13^2*k23^2 + 104*e24*ek11*ek31*k13^2*k23^2 - 16*e14*ek21*ek31*k13^2*k23^2 - 104*e14*ek22*ek32*k13^2*k23^2 + 32*e14*ek23*ek32*k13^2*k23^2 + 56*e24*ek11*ek33*k13^2*k23^2 + 40*e14*ek21*ek33*k13^2*k23^2 + 56*e14*ek22*ek33*k13^2*k23^2 - 52*e23*ek11*ek41*k13^2*k23^2 + 112*e13*ek21*ek41*k13^2*k23^2 - 16*e12*ek31*ek41*k13^2*k23^2 + 40*e12*ek33*ek41*k13^2*k23^2 + 52*e13*ek22*ek42*k13^2*k23^2 + 4*e13*ek23*ek42*k13^2*k23^2 + 16*e12*ek32*ek42*k13^2*k23^2 + 40*e12*ek33*ek42*k13^2*k23^2 - 8*e14*e23*k11*k13^2*k23^2 - 132*e13*e24*k11*k13^2*k23^2 - 8*e12*e34*k11*k13^2*k23^2 - 28*e14*e23*k13^3*k23^2 - 48*e13*e24*k13^3*k23^2 - 28*e12*e34*k13^3*k23^2 - 16*ek11*ek21*ek31*ek41*k22*k23^2 - 16*ek11*ek22*ek31*ek41*k22*k23^2 - 16*ek11*ek23*ek32*ek41*k22*k23^2 - 16*ek11*ek22*ek33*ek41*k22*k23^2 - 16*ek11*ek23*ek33*ek41*k22*k23^2 - 4*ek11*ek22*ek31*ek42*k22*k23^2 + 44*ek11*ek23*ek31*ek42*k22*k23^2 + 8*ek11*ek21*ek32*ek42*k22*k23^2 + 40*ek11*ek23*ek32*ek42*k22*k23^2 + 68*ek11*ek21*ek33*ek42*k22*k23^2 - 32*ek11*ek22*ek33*ek42*k22*k23^2 - 8*ek11*ek23*ek33*ek42*k22*k23^2 + 60*ek11*ek22*ek31*ek43*k22*k23^2 + 68*ek11*ek23*ek31*ek43*k22*k23^2 + 48*ek11*ek21*ek32*ek43*k22*k23^2 + 24*ek11*ek22*ek32*ek43*k22*k23^2 - 40*ek11*ek23*ek32*ek43*k22*k23^2 + 44*ek11*ek21*ek33*ek43*k22*k23^2 + 32*ek11*ek22*ek33*ek43*k22*k23^2 - 16*ek11*ek23*ek33*ek43*k22*k23^2 + 32*e34*ek11*ek21*k11*k22*k23^2 + 8*e34*ek11*ek22*k11*k22*k23^2 - 26*e24*ek11*ek31*k11*k22*k23^2 - 8*e14*ek21*ek31*k11*k22*k23^2 + 20*e14*ek22*ek31*k11*k22*k23^2 + 16*e14*ek23*ek32*k11*k22*k23^2 + 16*e14*ek22*ek33*k11*k22*k23^2 + 16*e14*ek23*ek33*k11*k22*k23^2 - 26*e23*ek11*ek41*k11*k22*k23^2 - 8*e13*ek21*ek41*k11*k22*k23^2 + 20*e13*ek22*ek41*k11*k22*k23^2 + 56*e12*ek31*ek41*k11*k22*k23^2 + 4*e13*ek22*ek42*k11*k22*k23^2 - 44*e13*ek23*ek42*k11*k22*k23^2 - 8*e12*ek32*ek42*k11*k22*k23^2 - 68*e12*ek33*ek42*k11*k22*k23^2 - 60*e13*ek22*ek43*k11*k22*k23^2 - 68*e13*ek23*ek43*k11*k22*k23^2 - 48*e12*ek32*ek43*k11*k22*k23^2 - 44*e12*ek33*ek43*k11*k22*k23^2 + 14*e14*e23*k11^2*k22*k23^2 + 14*e13*e24*k11^2*k22*k23^2 - 32*e12*e34*k11^2*k22*k23^2 + 64*e34*ek11*ek21*k12*k22*k23^2 + 32*e34*ek11*ek22*k12*k22*k23^2 + 44*e34*ek11*ek23*k12*k22*k23^2 - 60*e24*ek11*ek31*k12*k22*k23^2 - 24*e14*ek21*ek31*k12*k22*k23^2 + 40*e14*ek22*ek31*k12*k22*k23^2 - 88*e14*ek23*ek31*k12*k22*k23^2 + 8*e24*ek11*ek32*k12*k22*k23^2 - 16*e14*ek21*ek32*k12*k22*k23^2 - 20*e14*ek23*ek32*k12*k22*k23^2 + 68*e24*ek11*ek33*k12*k22*k23^2 - 136*e14*ek21*ek33*k12*k22*k23^2 + 16*e14*ek22*ek33*k12*k22*k23^2 + 4*e14*ek23*ek33*k12*k22*k23^2 - 60*e23*ek11*ek41*k12*k22*k23^2 - 24*e13*ek21*ek41*k12*k22*k23^2 + 28*e13*ek22*ek41*k12*k22*k23^2 + 44*e13*ek23*ek41*k12*k22*k23^2 + 112*e12*ek31*ek41*k12*k22*k23^2 + 8*e12*ek32*ek41*k12*k22*k23^2 + 68*e12*ek33*ek41*k12*k22*k23^2 - 28*e23*ek11*ek42*k12*k22*k23^2 - 20*e13*ek21*ek42*k12*k22*k23^2 - 16*e13*ek22*ek42*k12*k22*k23^2 - 20*e12*ek31*ek42*k12*k22*k23^2 + 32*e12*ek32*ek42*k12*k22*k23^2 - 12*e12*ek33*ek42*k12*k22*k23^2 - 88*e23*ek11*ek43*k12*k22*k23^2 - 40*e13*ek21*ek43*k12*k22*k23^2 + 40*e13*ek22*ek43*k12*k22*k23^2 - 24*e13*ek23*ek43*k12*k22*k23^2 + 68*e12*ek31*ek43*k12*k22*k23^2 - 8*e12*ek32*ek43*k12*k22*k23^2 - 12*e12*ek33*ek43*k12*k22*k23^2 + 22*e14*e23*k11*k12*k22*k23^2 + 22*e13*e24*k11*k12*k22*k23^2 - 68*e12*e34*k11*k12*k22*k23^2 + 8*e14*e23*k12^2*k22*k23^2 - 8*e12*e34*k12^2*k22*k23^2 + 60*e34*ek11*ek22*k13*k22*k23^2 + 68*e34*ek11*ek23*k13*k22*k23^2 - 120*e14*ek22*ek31*k13*k22*k23^2 - 136*e14*ek23*ek31*k13*k22*k23^2 + 48*e24*ek11*ek32*k13*k22*k23^2 - 96*e14*ek21*ek32*k13*k22*k23^2 - 12*e14*ek22*ek32*k13*k22*k23^2 + 20*e14*ek23*ek32*k13*k22*k23^2 + 44*e24*ek11*ek33*k13*k22*k23^2 - 88*e14*ek21*ek33*k13*k22*k23^2 - 16*e14*ek22*ek33*k13*k22*k23^2 + 8*e14*ek23*ek33*k13*k22*k23^2 + 60*e13*ek22*ek41*k13*k22*k23^2 + 68*e13*ek23*ek41*k13*k22*k23^2 + 48*e12*ek32*ek41*k13*k22*k23^2 + 44*e12*ek33*ek41*k13*k22*k23^2 - 88*e23*ek11*ek42*k13*k22*k23^2 + 68*e13*ek21*ek42*k13*k22*k23^2 - 32*e13*ek22*ek42*k13*k22*k23^2 + 48*e13*ek23*ek42*k13*k22*k23^2 - 40*e12*ek31*ek42*k13*k22*k23^2 + 28*e12*ek32*ek42*k13*k22*k23^2 - 48*e12*ek33*ek42*k13*k22*k23^2 - 132*e23*ek11*ek43*k13*k22*k23^2 - 8*e13*ek21*ek43*k13*k22*k23^2 + 44*e13*ek22*ek43*k13*k22*k23^2 - 60*e13*ek23*ek43*k13*k22*k23^2 - 8*e12*ek31*ek43*k13*k22*k23^2 - 16*e12*ek32*ek43*k13*k22*k23^2 + 36*e12*ek33*ek43*k13*k22*k23^2 + 176*e14*e23*k12*k13*k22*k23^2 - 28*e13*e24*k12*k13*k22*k23^2 - 28*e12*e34*k12*k13*k22*k23^2 + 132*e14*e23*k13^2*k22*k23^2 + 8*e13*e24*k13^2*k22*k23^2 + 8*e12*e34*k13^2*k22*k23^2 + 20*e34*ek11*ek21*k22^2*k23^2 - 8*e34*ek11*ek22*k22^2*k23^2 - 48*e34*ek11*ek23*k22^2*k23^2 - 3*e24*ek11*ek31*k22^2*k23^2 - 36*e14*ek21*ek31*k22^2*k23^2 + 12*e14*ek22*ek31*k22^2*k23^2 + 24*e14*ek23*ek31*k22^2*k23^2 + 24*e24*ek11*ek32*k22^2*k23^2 - 12*e14*ek21*ek32*k22^2*k23^2 + 60*e24*ek11*ek33*k22^2*k23^2 - 30*e14*ek21*ek33*k22^2*k23^2 - 21*e23*ek11*ek41*k22^2*k23^2 + 6*e13*ek21*ek41*k22^2*k23^2 + 12*e13*ek22*ek41*k22^2*k23^2 + 24*e13*ek23*ek41*k22^2*k23^2 + 42*e12*ek31*ek41*k22^2*k23^2 - 12*e12*ek32*ek41*k22^2*k23^2 - 30*e12*ek33*ek41*k22^2*k23^2 - 8*e23*ek11*ek42*k22^2*k23^2 - 12*e13*ek21*ek42*k22^2*k23^2 - 12*e12*ek31*ek42*k22^2*k23^2 - 16*e23*ek11*ek43*k22^2*k23^2 - 24*e13*ek21*ek43*k22^2*k23^2 - 24*e12*ek31*ek43*k22^2*k23^2 + 15*e14*e23*k11*k22^2*k23^2 - 3*e13*e24*k11*k22^2*k23^2 - 20*e12*e34*k11*k22^2*k23^2 + e14*e23*k12*k22^2*k23^2 + 30*e13*e24*k12*k22^2*k23^2 - 23*e12*e34*k12*k22^2*k23^2 + 8*e14*e23*k13*k22^2*k23^2 + 93*e13*e24*k13*k22^2*k23^2 - 69*e12*e34*k13*k22^2*k23^2 + 16*ek11*ek23*ek32*ek41*k23^3 + 16*ek11*ek22*ek33*ek41*k23^3 + 4*ek11*ek22*ek31*ek42*k23^3 - 48*ek11*ek23*ek31*ek42*k23^3 - 8*ek11*ek21*ek32*ek42*k23^3 - 32*ek11*ek23*ek32*ek42*k23^3 - 60*ek11*ek21*ek33*ek42*k23^3 + 16*ek11*ek22*ek33*ek42*k23^3 + 16*ek11*ek23*ek33*ek42*k23^3 - 60*ek11*ek22*ek31*ek43*k23^3 - 8*ek11*ek23*ek31*ek43*k23^3 - 48*ek11*ek21*ek32*ek43*k23^3 - 16*ek11*ek22*ek32*ek43*k23^3 + 32*ek11*ek23*ek32*ek43*k23^3 + 4*ek11*ek21*ek33*ek43*k23^3 - 16*ek11*ek22*ek33*ek43*k23^3 - 16*e14*ek23*ek32*k11*k23^3 - 16*e14*ek22*ek33*k11*k23^3 - 4*e13*ek22*ek42*k11*k23^3 + 48*e13*ek23*ek42*k11*k23^3 + 8*e12*ek32*ek42*k11*k23^3 + 60*e12*ek33*ek42*k11*k23^3 + 60*e13*ek22*ek43*k11*k23^3 + 8*e13*ek23*ek43*k11*k23^3 + 48*e12*ek32*ek43*k11*k23^3 - 4*e12*ek33*ek43*k11*k23^3 + 4*e34*ek11*ek22*k12*k23^3 - 48*e34*ek11*ek23*k12*k23^3 - 8*e14*ek22*ek31*k12*k23^3 + 96*e14*ek23*ek31*k12*k23^3 - 8*e24*ek11*ek32*k12*k23^3 + 16*e14*ek21*ek32*k12*k23^3 + 16*e14*ek23*ek32*k12*k23^3 - 60*e24*ek11*ek33*k12*k23^3 + 120*e14*ek21*ek33*k12*k23^3 - 8*e14*ek22*ek33*k12*k23^3 - 8*e14*ek23*ek33*k12*k23^3 + 4*e13*ek22*ek41*k12*k23^3 - 48*e13*ek23*ek41*k12*k23^3 - 8*e12*ek32*ek41*k12*k23^3 - 60*e12*ek33*ek41*k12*k23^3 + 48*e23*ek11*ek42*k12*k23^3 + 28*e13*ek21*ek42*k12*k23^3 + 16*e13*ek22*ek42*k12*k23^3 - 4*e13*ek23*ek42*k12*k23^3 + 28*e12*ek31*ek42*k12*k23^3 - 32*e12*ek32*ek42*k12*k23^3 + 20*e12*ek33*ek42*k12*k23^3 + 64*e23*ek11*ek43*k12*k23^3 + 8*e13*ek21*ek43*k12*k23^3 - 28*e13*ek22*ek43*k12*k23^3 + 16*e13*ek23*ek43*k12*k23^3 - 64*e12*ek31*ek43*k12*k23^3 + 20*e12*ek32*ek43*k12*k23^3 - 8*e12*ek33*ek43*k12*k23^3 - 48*e14*e23*k12^2*k23^3 - 28*e13*e24*k12^2*k23^3 - 28*e12*e34*k12^2*k23^3 - 60*e34*ek11*ek22*k13*k23^3 - 8*e34*ek11*ek23*k13*k23^3 + 120*e14*ek22*ek31*k13*k23^3 + 16*e14*ek23*ek31*k13*k23^3 - 48*e24*ek11*ek32*k13*k23^3 + 96*e14*ek21*ek32*k13*k23^3 + 8*e14*ek22*ek32*k13*k23^3 - 16*e14*ek23*ek32*k13*k23^3 + 4*e24*ek11*ek33*k13*k23^3 - 8*e14*ek21*ek33*k13*k23^3 + 8*e14*ek22*ek33*k13*k23^3 - 60*e13*ek22*ek41*k13*k23^3 - 8*e13*ek23*ek41*k13*k23^3 - 48*e12*ek32*ek41*k13*k23^3 + 4*e12*ek33*ek41*k13*k23^3 + 64*e23*ek11*ek42*k13*k23^3 - 64*e13*ek21*ek42*k13*k23^3 + 8*e13*ek22*ek42*k13*k23^3 - 20*e13*ek23*ek42*k13*k23^3 + 8*e12*ek31*ek42*k13*k23^3 - 16*e12*ek32*ek42*k13*k23^3 + 28*e12*ek33*ek42*k13*k23^3 + 48*e23*ek11*ek43*k13*k23^3 + 28*e13*ek21*ek43*k13*k23^3 - 20*e13*ek22*ek43*k13*k23^3 + 32*e13*ek23*ek43*k13*k23^3 + 28*e12*ek31*ek43*k13*k23^3 + 4*e12*ek32*ek43*k13*k23^3 - 16*e12*ek33*ek43*k13*k23^3 - 128*e14*e23*k12*k13*k23^3 + 56*e13*e24*k12*k13*k23^3 + 56*e12*e34*k12*k13*k23^3 - 48*e14*e23*k13^2*k23^3 - 28*e13*e24*k13^2*k23^3 - 28*e12*e34*k13^2*k23^3 - 56*e34*ek11*ek21*k22*k23^3 + 24*e34*ek11*ek22*k22*k23^3 + 64*e34*ek11*ek23*k22*k23^3 - 56*e24*ek11*ek31*k22*k23^3 + 112*e14*ek21*ek31*k22*k23^3 - 12*e14*ek22*ek31*k22*k23^3 - 32*e14*ek23*ek31*k22*k23^3 - 48*e24*ek11*ek32*k22*k23^3 + 24*e14*ek21*ek32*k22*k23^3 - 56*e24*ek11*ek33*k22*k23^3 + 28*e14*ek21*ek33*k22*k23^3 + 16*e23*ek11*ek41*k22*k23^3 - 56*e13*ek21*ek41*k22*k23^3 - 12*e13*ek22*ek41*k22*k23^3 - 32*e13*ek23*ek41*k22*k23^3 - 56*e12*ek31*ek41*k22*k23^3 + 24*e12*ek32*ek41*k22*k23^3 + 28*e12*ek33*ek41*k22*k23^3 + 8*e23*ek11*ek42*k22*k23^3 + 12*e13*ek21*ek42*k22*k23^3 + 12*e12*ek31*ek42*k22*k23^3 + 8*e23*ek11*ek43*k22*k23^3 + 12*e13*ek21*ek43*k22*k23^3 + 12*e12*ek31*ek43*k22*k23^3 - 16*e14*e23*k11*k22*k23^3 + 56*e13*e24*k11*k22*k23^3 + 56*e12*e34*k11*k22*k23^3 - 4*e14*e23*k12*k22*k23^3 - 60*e13*e24*k12*k22*k23^3 + 48*e12*e34*k12*k22*k23^3 - 4*e14*e23*k13*k22*k23^3 - 96*e13*e24*k13*k22*k23^3 + 84*e12*e34*k13*k22*k23^3 + 56*e34*ek11*ek21*k23^4 - 16*e34*ek11*ek22*k23^4 - 32*e34*ek11*ek23*k23^4 + 56*e24*ek11*ek31*k23^4 - 112*e14*ek21*ek31*k23^4 + 8*e14*ek22*ek31*k23^4 + 16*e14*ek23*ek31*k23^4 + 32*e24*ek11*ek32*k23^4 - 16*e14*ek21*ek32*k23^4 + 16*e24*ek11*ek33*k23^4 - 8*e14*ek21*ek33*k23^4 - 16*e23*ek11*ek41*k23^4 + 56*e13*ek21*ek41*k23^4 + 8*e13*ek22*ek41*k23^4 + 16*e13*ek23*ek41*k23^4 + 56*e12*ek31*ek41*k23^4 - 16*e12*ek32*ek41*k23^4 - 8*e12*ek33*ek41*k23^4 + 16*e14*e23*k11*k23^4 - 56*e13*e24*k11*k23^4 - 56*e12*e34*k11*k23^4 + 36*e13*e24*k12*k23^4 - 36*e12*e34*k12*k23^4 + 36*e13*e24*k13*k23^4 - 36*e12*e34*k13*k23^4 + 4*ek11*ek21*ek32*ek41*k11^2*k33 - 22*ek11*ek22*ek32*ek41*k11^2*k33 - 7*ek11*ek23*ek32*ek41*k11^2*k33 - 12*ek11*ek22*ek33*ek41*k11^2*k33 + ek11*ek21*ek31*ek42*k11^2*k33 - 6*ek11*ek22*ek31*ek42*k11^2*k33 - ek11*ek23*ek31*ek42*k11^2*k33 + 14*ek11*ek21*ek32*ek42*k11^2*k33 + 4*ek11*ek22*ek32*ek42*k11^2*k33 + 2*ek11*ek23*ek32*ek42*k11^2*k33 + 6*ek11*ek21*ek33*ek42*k11^2*k33 + 6*ek11*ek23*ek33*ek42*k11^2*k33 + 2*ek11*ek22*ek31*ek43*k11^2*k33 + 11*ek11*ek21*ek32*ek43*k11^2*k33 + 2*ek11*ek22*ek32*ek43*k11^2*k33 - 10*ek11*ek23*ek32*ek43*k11^2*k33 - 12*ek11*ek22*ek33*ek43*k11^2*k33 + 4*e34*ek11*ek22*k11^3*k33 - 4*e14*ek22*ek31*k11^3*k33 - 2*e24*ek11*ek32*k11^3*k33 - 6*e14*ek21*ek32*k11^3*k33 + 26*e14*ek22*ek32*k11^3*k33 + 15*e14*ek23*ek32*k11^3*k33 + 12*e14*ek22*ek33*k11^3*k33 + 4*e12*ek32*ek41*k11^3*k33 - 2*e23*ek11*ek42*k11^3*k33 - e13*ek21*ek42*k11^3*k33 + 8*e13*ek22*ek42*k11^3*k33 + e13*ek23*ek42*k11^3*k33 + 2*e12*ek31*ek42*k11^3*k33 - 12*e12*ek32*ek42*k11^3*k33 - 6*e12*ek33*ek42*k11^3*k33 - 2*e13*ek22*ek43*k11^3*k33 - 3*e12*ek32*ek43*k11^3*k33 + 56*ek11*ek22*ek31*ek41*k11*k12*k33 + 8*ek11*ek23*ek31*ek41*k11*k12*k33 - 4*ek11*ek21*ek32*ek41*k11*k12*k33 - 20*ek11*ek22*ek32*ek41*k11*k12*k33 - 20*ek11*ek23*ek32*ek41*k11*k12*k33 - 8*ek11*ek22*ek33*ek41*k11*k12*k33 + 6*ek11*ek23*ek33*ek41*k11*k12*k33 + 16*ek11*ek21*ek31*ek42*k11*k12*k33 - 20*ek11*ek22*ek31*ek42*k11*k12*k33 + 22*ek11*ek23*ek31*ek42*k11*k12*k33 + 104*ek11*ek21*ek32*ek42*k11*k12*k33 + 36*ek11*ek22*ek32*ek42*k11*k12*k33 - 8*ek11*ek21*ek33*ek42*k11*k12*k33 + 20*ek11*ek23*ek33*ek42*k11*k12*k33 - 16*ek11*ek21*ek31*ek43*k11*k12*k33 + 22*ek11*ek22*ek31*ek43*k11*k12*k33 + 4*ek11*ek23*ek31*ek43*k11*k12*k33 - 20*ek11*ek21*ek32*ek43*k11*k12*k33 - 52*ek11*ek23*ek32*ek43*k11*k12*k33 - 12*ek11*ek21*ek33*ek43*k11*k12*k33 + 20*ek11*ek22*ek33*ek43*k11*k12*k33 + 6*ek11*ek23*ek33*ek43*k11*k12*k33 - 10*e34*ek11*ek21*k11^2*k12*k33 - 8*e34*ek11*ek22*k11^2*k12*k33 - 4*e34*ek11*ek23*k11^2*k12*k33 + e24*ek11*ek31*k11^2*k12*k33 + 16*e14*ek21*ek31*k11^2*k12*k33 - 38*e14*ek22*ek31*k11^2*k12*k33 - 7*e14*ek23*ek31*k11^2*k12*k33 + 9*e24*ek11*ek32*k11^2*k12*k33 - 23*e14*ek21*ek32*k11^2*k12*k33 + 47*e14*ek22*ek32*k11^2*k12*k33 + e14*ek23*ek32*k11^2*k12*k33 + 6*e24*ek11*ek33*k11^2*k12*k33 + 4*e14*ek21*ek33*k11^2*k12*k33 + 4*e14*ek22*ek33*k11^2*k12*k33 - 17*e14*ek23*ek33*k11^2*k12*k33 + 4*e23*ek11*ek41*k11^2*k12*k33 + 2*e13*ek21*ek41*k11^2*k12*k33 - 17*e13*ek22*ek41*k11^2*k12*k33 - e13*ek23*ek41*k11^2*k12*k33 - 9*e12*ek31*ek41*k11^2*k12*k33 + 19*e12*ek32*ek41*k11^2*k12*k33 - 2*e12*ek33*ek41*k11^2*k12*k33 - 27*e23*ek11*ek42*k11^2*k12*k33 - 6*e13*ek21*ek42*k11^2*k12*k33 + 47*e13*ek22*ek42*k11^2*k12*k33 - 23*e13*ek23*ek42*k11^2*k12*k33 + 15*e12*ek31*ek42*k11^2*k12*k33 - 106*e12*ek32*ek42*k11^2*k12*k33 + 4*e12*ek33*ek42*k11^2*k12*k33 + 11*e23*ek11*ek43*k11^2*k12*k33 + 2*e13*ek21*ek43*k11^2*k12*k33 - 23*e13*ek22*ek43*k11^2*k12*k33 + e13*ek23*ek43*k11^2*k12*k33 - e12*ek31*ek43*k11^2*k12*k33 + e12*ek32*ek43*k11^2*k12*k33 + 4*e12*ek33*ek43*k11^2*k12*k33 - 6*e14*e23*k11^3*k12*k33 - e13*e24*k11^3*k12*k33 + 3*e12*e34*k11^3*k12*k33 + 56*ek11*ek22*ek31*ek41*k12^2*k33 - 4*ek11*ek21*ek32*ek41*k12^2*k33 - 4*ek11*ek21*ek31*ek42*k12^2*k33 + 104*ek11*ek21*ek32*ek42*k12^2*k33 + 56*ek11*ek22*ek32*ek42*k12^2*k33 - 16*ek11*ek23*ek31*ek43*k12^2*k33 - 16*ek11*ek23*ek33*ek43*k12^2*k33 + 16*e34*ek11*ek22*k11*k12^2*k33 + 20*e34*ek11*ek23*k11*k12^2*k33 - 24*e24*ek11*ek31*k11*k12^2*k33 + 8*e14*ek21*ek31*k11*k12^2*k33 - 68*e14*ek22*ek31*k11*k12^2*k33 + 2*e14*ek23*ek31*k11*k12^2*k33 - 60*e24*ek11*ek32*k11*k12^2*k33 - 48*e14*ek21*ek32*k11*k12^2*k33 + 44*e14*ek22*ek32*k11*k12^2*k33 + 8*e24*ek11*ek33*k11*k12^2*k33 - 26*e14*ek23*ek33*k11*k12^2*k33 - 4*e23*ek11*ek41*k11*k12^2*k33 + 8*e13*ek21*ek41*k11*k12^2*k33 - 68*e13*ek22*ek41*k11*k12^2*k33 - 28*e12*ek31*ek41*k11*k12^2*k33 + 88*e12*ek32*ek41*k11*k12^2*k33 - 60*e23*ek11*ek42*k11*k12^2*k33 - 48*e13*ek21*ek42*k11*k12^2*k33 + 44*e13*ek22*ek42*k11*k12^2*k33 + 88*e12*ek31*ek42*k11*k12^2*k33 - 132*e12*ek32*ek42*k11*k12^2*k33 + 20*e23*ek11*ek43*k11*k12^2*k33 + 56*e13*ek23*ek43*k11*k12^2*k33 + 2*e12*ek31*ek43*k11*k12^2*k33 - 26*e12*ek33*ek43*k11*k12^2*k33 + 25*e14*e23*k11^2*k12^2*k33 + 8*e13*e24*k11^2*k12^2*k33 + 7*e12*e34*k11^2*k12^2*k33 + 16*e34*ek11*ek22*k12^3*k33 - 4*e24*ek11*ek31*k12^3*k33 + 8*e14*ek21*ek31*k12^3*k33 - 60*e14*ek22*ek31*k12^3*k33 - 60*e24*ek11*ek32*k12^3*k33 - 48*e14*ek21*ek32*k12^3*k33 - 4*e14*ek22*ek32*k12^3*k33 - 4*e23*ek11*ek41*k12^3*k33 + 8*e13*ek21*ek41*k12^3*k33 - 60*e13*ek22*ek41*k12^3*k33 - 48*e12*ek31*ek41*k12^3*k33 + 64*e12*ek32*ek41*k12^3*k33 - 60*e23*ek11*ek42*k12^3*k33 - 48*e13*ek21*ek42*k12^3*k33 - 4*e13*ek22*ek42*k12^3*k33 + 64*e12*ek31*ek42*k12^3*k33 - 48*e12*ek32*ek42*k12^3*k33 + 56*e14*e23*k11*k12^3*k33 + 56*e13*e24*k11*k12^3*k33 - 16*e12*e34*k11*k12^3*k33 + 56*e14*e23*k12^4*k33 + 56*e13*e24*k12^4*k33 - 16*e12*e34*k12^4*k33 - 16*ek11*ek22*ek31*ek41*k11*k13*k33 + 28*ek11*ek21*ek32*ek41*k11*k13*k33 - 46*ek11*ek22*ek32*ek41*k11*k13*k33 - 8*ek11*ek23*ek32*ek41*k11*k13*k33 - 40*ek11*ek22*ek33*ek41*k11*k13*k33 + 8*ek11*ek21*ek31*ek42*k11*k13*k33 + 16*ek11*ek22*ek31*ek42*k11*k13*k33 - 4*ek11*ek23*ek31*ek42*k11*k13*k33 - 46*ek11*ek21*ek32*ek42*k11*k13*k33 + 38*ek11*ek23*ek32*ek42*k11*k13*k33 + 20*ek11*ek21*ek33*ek42*k11*k13*k33 - 8*ek11*ek22*ek33*ek42*k11*k13*k33 + 20*ek11*ek23*ek33*ek42*k11*k13*k33 + 8*ek11*ek22*ek31*ek43*k11*k13*k33 + 46*ek11*ek21*ek32*ek43*k11*k13*k33 + 38*ek11*ek22*ek32*ek43*k11*k13*k33 - 26*ek11*ek23*ek32*ek43*k11*k13*k33 - 40*ek11*ek22*ek33*ek43*k11*k13*k33 + 30*e34*ek11*ek22*k11^2*k13*k33 - 24*e14*ek22*ek31*k11^2*k13*k33 - 15*e24*ek11*ek32*k11^2*k13*k33 - 48*e14*ek21*ek32*k11^2*k13*k33 + 56*e14*ek22*ek32*k11^2*k13*k33 + 69*e14*ek23*ek32*k11^2*k13*k33 + 54*e14*ek22*ek33*k11^2*k13*k33 + 10*e13*ek22*ek41*k11^2*k13*k33 + 15*e12*ek32*ek41*k11^2*k13*k33 - 15*e23*ek11*ek42*k11^2*k13*k33 - 5*e13*ek21*ek42*k11^2*k13*k33 - 16*e13*ek22*ek42*k11^2*k13*k33 + e13*ek23*ek42*k11^2*k13*k33 + 12*e12*ek31*ek42*k11^2*k13*k33 + 56*e12*ek32*ek42*k11^2*k13*k33 - 27*e12*ek33*ek42*k11^2*k13*k33 - 2*e13*ek22*ek43*k11^2*k13*k33 - 3*e12*ek32*ek43*k11^2*k13*k33 + 40*ek11*ek22*ek31*ek41*k12*k13*k33 + 16*ek11*ek23*ek31*ek41*k12*k13*k33 - 48*ek11*ek23*ek32*ek41*k12*k13*k33 - 36*ek11*ek22*ek33*ek41*k12*k13*k33 + 12*ek11*ek23*ek33*ek41*k12*k13*k33 + 40*ek11*ek21*ek31*ek42*k12*k13*k33 + 44*ek11*ek23*ek31*ek42*k12*k13*k33 - 36*ek11*ek21*ek33*ek42*k12*k13*k33 + 20*ek11*ek23*ek33*ek42*k12*k13*k33 - 32*ek11*ek21*ek31*ek43*k12*k13*k33 + 44*ek11*ek22*ek31*ek43*k12*k13*k33 + 8*ek11*ek23*ek31*ek43*k12*k13*k33 - 48*ek11*ek21*ek32*ek43*k12*k13*k33 - 120*ek11*ek23*ek32*ek43*k12*k13*k33 - 24*ek11*ek21*ek33*ek43*k12*k13*k33 + 20*ek11*ek22*ek33*ek43*k12*k13*k33 + 12*ek11*ek23*ek33*ek43*k12*k13*k33 - 56*e34*ek11*ek21*k11*k12*k13*k33 - 46*e34*ek11*ek22*k11*k12*k13*k33 - 38*e34*ek11*ek23*k11*k12*k13*k33 + 8*e24*ek11*ek31*k11*k12*k13*k33 + 88*e14*ek21*ek31*k11*k12*k13*k33 - 64*e14*ek22*ek31*k11*k12*k13*k33 - 2*e14*ek23*ek31*k11*k12*k13*k33 + 92*e24*ek11*ek32*k11*k12*k13*k33 - 22*e14*ek21*ek32*k11*k12*k13*k33 + 32*e14*ek23*ek32*k11*k12*k13*k33 + 20*e24*ek11*ek33*k11*k12*k13*k33 + 52*e14*ek21*ek33*k11*k12*k13*k33 + 38*e14*ek22*ek33*k11*k12*k13*k33 - 38*e14*ek23*ek33*k11*k12*k13*k33 + 28*e23*ek11*ek41*k11*k12*k13*k33 + 68*e13*ek22*ek41*k11*k12*k13*k33 - 44*e12*ek31*ek41*k11*k12*k13*k33 - 22*e12*ek32*ek41*k11*k12*k13*k33 - 26*e12*ek33*ek41*k11*k12*k13*k33 - 46*e23*ek11*ek42*k11*k12*k13*k33 + 68*e13*ek21*ek42*k11*k12*k13*k33 - 100*e13*ek23*ek42*k11*k12*k13*k33 - 64*e12*ek31*ek42*k11*k12*k13*k33 + 38*e12*ek33*ek42*k11*k12*k13*k33 + 46*e23*ek11*ek43*k11*k12*k13*k33 - 100*e13*ek22*ek43*k11*k12*k13*k33 - 26*e12*ek31*ek43*k11*k12*k13*k33 + 32*e12*ek32*ek43*k11*k12*k13*k33 - 8*e12*ek33*ek43*k11*k12*k13*k33 - 48*e14*e23*k11^2*k12*k13*k33 - 5*e13*e24*k11^2*k12*k13*k33 + 33*e12*e34*k11^2*k12*k13*k33 + 48*e34*ek11*ek23*k12^2*k13*k33 - 40*e24*ek11*ek31*k12^2*k13*k33 + 12*e14*ek23*ek31*k12^2*k13*k33 + 36*e24*ek11*ek33*k12^2*k13*k33 - 44*e14*ek23*ek33*k12^2*k13*k33 + 48*e23*ek11*ek43*k12^2*k13*k33 + 112*e13*ek23*ek43*k12^2*k13*k33 + 12*e12*ek31*ek43*k12^2*k13*k33 - 44*e12*ek33*ek43*k12^2*k13*k33 + 22*e14*e23*k11*k12^2*k13*k33 - 68*e13*e24*k11*k12^2*k13*k33 + 22*e12*e34*k11*k12^2*k13*k33 - 16*ek11*ek22*ek31*ek41*k13^2*k33 + 36*ek11*ek21*ek32*ek41*k13^2*k33 - 44*ek11*ek22*ek32*ek41*k13^2*k33 + 12*ek11*ek23*ek32*ek41*k13^2*k33 - 32*ek11*ek22*ek33*ek41*k13^2*k33 + 8*ek11*ek21*ek31*ek42*k13^2*k33 + 16*ek11*ek22*ek31*ek42*k13^2*k33 - 4*ek11*ek23*ek31*ek42*k13^2*k33 - 44*ek11*ek21*ek32*ek42*k13^2*k33 + 68*ek11*ek23*ek32*ek42*k13^2*k33 + 16*ek11*ek21*ek33*ek42*k13^2*k33 - 16*ek11*ek22*ek33*ek42*k13^2*k33 + 16*ek11*ek23*ek33*ek42*k13^2*k33 + 8*ek11*ek22*ek31*ek43*k13^2*k33 + 48*ek11*ek21*ek32*ek43*k13^2*k33 + 68*ek11*ek22*ek32*ek43*k13^2*k33 - 12*ek11*ek23*ek32*ek43*k13^2*k33 - 32*ek11*ek22*ek33*ek43*k13^2*k33 + 72*e34*ek11*ek22*k11*k13^2*k33 - 72*e14*ek22*ek31*k11*k13^2*k33 - 36*e24*ek11*ek32*k11*k13^2*k33 - 114*e14*ek21*ek32*k11*k13^2*k33 + 28*e14*ek22*ek32*k11*k13^2*k33 + 102*e14*ek23*ek32*k11*k13^2*k33 + 72*e14*ek22*ek33*k11*k13^2*k33 + 8*e13*ek22*ek41*k11*k13^2*k33 + 12*e12*ek32*ek41*k11*k13^2*k33 - 36*e23*ek11*ek42*k11*k13^2*k33 - 4*e13*ek21*ek42*k11*k13^2*k33 - 8*e13*ek22*ek42*k11*k13^2*k33 - 4*e13*ek23*ek42*k11*k13^2*k33 + 36*e12*ek31*ek42*k11*k13^2*k33 + 28*e12*ek32*ek42*k11*k13^2*k33 - 36*e12*ek33*ek42*k11*k13^2*k33 + 8*e13*ek22*ek43*k11*k13^2*k33 + 12*e12*ek32*ek43*k11*k13^2*k33 - 72*e34*ek11*ek21*k12*k13^2*k33 - 44*e34*ek11*ek22*k12*k13^2*k33 - 60*e34*ek11*ek23*k12*k13^2*k33 + 8*e24*ek11*ek31*k12*k13^2*k33 + 120*e14*ek21*ek31*k12*k13^2*k33 - 68*e14*ek22*ek31*k12*k13^2*k33 + 24*e14*ek23*ek31*k12*k13^2*k33 + 88*e24*ek11*ek32*k12*k13^2*k33 + 8*e14*ek21*ek32*k12*k13^2*k33 + 68*e14*ek23*ek32*k12*k13^2*k33 + 16*e24*ek11*ek33*k12*k13^2*k33 + 88*e14*ek21*ek33*k12*k13^2*k33 + 60*e14*ek22*ek33*k12*k13^2*k33 - 8*e14*ek23*ek33*k12*k13^2*k33 + 36*e23*ek11*ek41*k12*k13^2*k33 + 132*e13*ek22*ek41*k12*k13^2*k33 + 4*e13*ek23*ek41*k12*k13^2*k33 - 60*e12*ek31*ek41*k12*k13^2*k33 + 8*e12*ek32*ek41*k12*k13^2*k33 - 44*e12*ek33*ek41*k12*k13^2*k33 - 44*e23*ek11*ek42*k12*k13^2*k33 + 132*e13*ek21*ek42*k12*k13^2*k33 - 88*e13*ek23*ek42*k12*k13^2*k33 - 68*e12*ek31*ek42*k12*k13^2*k33 + 60*e12*ek33*ek42*k12*k13^2*k33 + 48*e23*ek11*ek43*k12*k13^2*k33 - 8*e13*ek21*ek43*k12*k13^2*k33 - 88*e13*ek22*ek43*k12*k13^2*k33 - 4*e13*ek23*ek43*k12*k13^2*k33 - 48*e12*ek31*ek43*k12*k13^2*k33 + 68*e12*ek32*ek43*k12*k13^2*k33 - 32*e12*ek33*ek43*k12*k13^2*k33 - 114*e14*e23*k11*k12*k13^2*k33 - 4*e13*e24*k11*k12*k13^2*k33 + 102*e12*e34*k11*k12*k13^2*k33 - 8*e14*e23*k12^2*k13^2*k33 - 132*e13*e24*k12^2*k13^2*k33 - 8*e12*e34*k12^2*k13^2*k33 + 56*e34*ek11*ek22*k13^3*k33 - 64*e14*ek22*ek31*k13^3*k33 - 28*e24*ek11*ek32*k13^3*k33 - 84*e14*ek21*ek32*k13^3*k33 - 56*e14*ek22*ek32*k13^3*k33 + 48*e14*ek23*ek32*k13^3*k33 + 24*e14*ek22*ek33*k13^3*k33 - 8*e13*ek22*ek41*k13^3*k33 - 12*e12*ek32*ek41*k13^3*k33 - 28*e23*ek11*ek42*k13^3*k33 + 4*e13*ek21*ek42*k13^3*k33 + 16*e13*ek22*ek42*k13^3*k33 - 4*e13*ek23*ek42*k13^3*k33 + 32*e12*ek31*ek42*k13^3*k33 - 56*e12*ek32*ek42*k13^3*k33 - 12*e12*ek33*ek42*k13^3*k33 + 8*e13*ek22*ek43*k13^3*k33 + 12*e12*ek32*ek43*k13^3*k33 - 84*e14*e23*k12*k13^3*k33 + 4*e13*e24*k12*k13^3*k33 + 96*e12*e34*k12*k13^3*k33 - 40*ek11*ek21*ek31*ek41*k11*k22*k33 + 8*ek11*ek22*ek31*ek41*k11*k22*k33 - 22*ek11*ek23*ek31*ek41*k11*k22*k33 - 22*ek11*ek21*ek32*ek41*k11*k22*k33 - 20*ek11*ek22*ek32*ek41*k11*k22*k33 + 8*ek11*ek21*ek33*ek41*k11*k22*k33 - 20*ek11*ek23*ek33*ek41*k11*k22*k33 - 22*ek11*ek21*ek31*ek42*k11*k22*k33 - 20*ek11*ek22*ek31*ek42*k11*k22*k33 + 32*ek11*ek21*ek32*ek42*k11*k22*k33 + 8*ek11*ek22*ek32*ek42*k11*k22*k33 - 22*ek11*ek21*ek31*ek43*k11*k22*k33 + 32*ek11*ek23*ek31*ek43*k11*k22*k33 - 20*ek11*ek21*ek33*ek43*k11*k22*k33 + 8*ek11*ek23*ek33*ek43*k11*k22*k33 + 8*e34*ek11*ek21*k11^2*k22*k33 - 2*e34*ek11*ek23*k11^2*k22*k33 + 8*e24*ek11*ek31*k11^2*k22*k33 + 30*e14*ek21*ek31*k11^2*k22*k33 - 4*e14*ek22*ek31*k11^2*k22*k33 + e14*ek23*ek31*k11^2*k22*k33 - 2*e24*ek11*ek32*k11^2*k22*k33 + e14*ek21*ek32*k11^2*k22*k33 + 24*e14*ek22*ek32*k11^2*k22*k33 - 4*e14*ek21*ek33*k11^2*k22*k33 + 24*e14*ek23*ek33*k11^2*k22*k33 + 24*e23*ek11*ek41*k11^2*k22*k33 + 9*e13*ek21*ek41*k11^2*k22*k33 - 4*e13*ek22*ek41*k11^2*k22*k33 + 23*e13*ek23*ek41*k11^2*k22*k33 + 9*e12*ek31*ek41*k11^2*k22*k33 + 23*e12*ek32*ek41*k11^2*k22*k33 - 4*e12*ek33*ek41*k11^2*k22*k33 - 2*e23*ek11*ek42*k11^2*k22*k33 + e13*ek21*ek42*k11^2*k22*k33 + 24*e13*ek22*ek42*k11^2*k22*k33 + 23*e12*ek31*ek42*k11^2*k22*k33 - 32*e12*ek32*ek42*k11^2*k22*k33 - 2*e23*ek11*ek43*k11^2*k22*k33 + 23*e13*ek21*ek43*k11^2*k22*k33 - 32*e13*ek23*ek43*k11^2*k22*k33 + e12*ek31*ek43*k11^2*k22*k33 + 24*e12*ek33*ek43*k11^2*k22*k33 - 28*e14*e23*k11^3*k22*k33 - 10*e13*e24*k11^3*k22*k33 - 10*e12*e34*k11^3*k22*k33 - 40*ek11*ek21*ek31*ek41*k12*k22*k33 + 36*ek11*ek22*ek31*ek41*k12*k22*k33 - 44*ek11*ek21*ek32*ek41*k12*k22*k33 - 20*ek11*ek22*ek32*ek41*k12*k22*k33 - 44*ek11*ek21*ek31*ek42*k12*k22*k33 - 20*ek11*ek22*ek31*ek42*k12*k22*k33 + 64*ek11*ek21*ek32*ek42*k12*k22*k33 + 16*ek11*ek22*ek32*ek42*k12*k22*k33 + 4*ek11*ek23*ek32*ek42*k12*k22*k33 - 8*ek11*ek22*ek33*ek42*k12*k22*k33 + 32*ek11*ek23*ek33*ek42*k12*k22*k33 + 22*ek11*ek22*ek32*ek43*k12*k22*k33 - 32*ek11*ek23*ek32*ek43*k12*k22*k33 - 20*ek11*ek22*ek33*ek43*k12*k22*k33 + 22*ek11*ek23*ek33*ek43*k12*k22*k33 - 16*e34*ek11*ek21*k11*k12*k22*k33 + 8*e34*ek11*ek22*k11*k12*k22*k33 + 46*e24*ek11*ek31*k11*k12*k22*k33 + 64*e14*ek21*ek31*k11*k12*k22*k33 - 38*e14*ek22*ek31*k11*k12*k22*k33 - 38*e24*ek11*ek32*k11*k12*k22*k33 - 20*e14*ek21*ek32*k11*k12*k22*k33 + 46*e14*ek22*ek32*k11*k12*k22*k33 + 46*e23*ek11*ek41*k11*k12*k22*k33 + 64*e13*ek21*ek41*k11*k12*k22*k33 - 38*e13*ek22*ek41*k11*k12*k22*k33 - 68*e12*ek31*ek41*k11*k12*k22*k33 + 100*e12*ek32*ek41*k11*k12*k22*k33 - 38*e23*ek11*ek42*k11*k12*k22*k33 - 20*e13*ek21*ek42*k11*k12*k22*k33 + 46*e13*ek22*ek42*k11*k12*k22*k33 + 100*e12*ek31*ek42*k11*k12*k22*k33 - 68*e12*ek32*ek42*k11*k12*k22*k33 - 56*e14*e23*k11^2*k12*k22*k33 - 56*e13*e24*k11^2*k12*k22*k33 + 16*e12*e34*k11^2*k12*k22*k33 - 16*e34*ek11*ek21*k12^2*k22*k33 + 16*e34*ek11*ek22*k12^2*k22*k33 + 44*e24*ek11*ek31*k12^2*k22*k33 + 68*e14*ek21*ek31*k12^2*k22*k33 - 60*e14*ek22*ek31*k12^2*k22*k33 - 68*e24*ek11*ek32*k12^2*k22*k33 - 44*e14*ek21*ek32*k12^2*k22*k33 + 16*e14*ek22*ek32*k12^2*k22*k33 - 4*e14*ek23*ek32*k12^2*k22*k33 + 8*e14*ek22*ek33*k12^2*k22*k33 - 32*e14*ek23*ek33*k12^2*k22*k33 + 44*e23*ek11*ek41*k12^2*k22*k33 + 68*e13*ek21*ek41*k12^2*k22*k33 - 60*e13*ek22*ek41*k12^2*k22*k33 - 132*e12*ek31*ek41*k12^2*k22*k33 + 88*e12*ek32*ek41*k12^2*k22*k33 - 68*e23*ek11*ek42*k12^2*k22*k33 - 44*e13*ek21*ek42*k12^2*k22*k33 - 4*e13*ek22*ek42*k12^2*k22*k33 + 88*e12*ek31*ek42*k12^2*k22*k33 - 28*e12*ek32*ek42*k12^2*k22*k33 + 20*e13*ek22*ek43*k12^2*k22*k33 + 8*e13*ek23*ek43*k12^2*k22*k33 + 2*e12*ek32*ek43*k12^2*k22*k33 + 26*e12*ek33*ek43*k12^2*k22*k33 - 28*e14*e23*k11*k12^2*k22*k33 - 28*e13*e24*k11*k12^2*k22*k33 + 8*e12*e34*k11*k12^2*k22*k33 + 56*e14*e23*k12^3*k22*k33 + 56*e13*e24*k12^3*k22*k33 - 16*e12*e34*k12^3*k22*k33 - 40*ek11*ek21*ek31*ek41*k13*k22*k33 - 44*ek11*ek23*ek31*ek41*k13*k22*k33 + 36*ek11*ek21*ek33*ek41*k13*k22*k33 - 20*ek11*ek23*ek33*ek41*k13*k22*k33 + 22*ek11*ek22*ek32*ek42*k13*k22*k33 - 32*ek11*ek23*ek32*ek42*k13*k22*k33 - 20*ek11*ek22*ek33*ek42*k13*k22*k33 + 22*ek11*ek23*ek33*ek42*k13*k22*k33 - 44*ek11*ek21*ek31*ek43*k13*k22*k33 + 64*ek11*ek23*ek31*ek43*k13*k22*k33 + 32*ek11*ek22*ek32*ek43*k13*k22*k33 + 4*ek11*ek23*ek32*ek43*k13*k22*k33 - 20*ek11*ek21*ek33*ek43*k13*k22*k33 - 8*ek11*ek22*ek33*ek43*k13*k22*k33 + 16*ek11*ek23*ek33*ek43*k13*k22*k33 + 46*e34*ek11*ek21*k11*k13*k22*k33 - 38*e34*ek11*ek23*k11*k13*k22*k33 - 16*e24*ek11*ek31*k11*k13*k22*k33 + 64*e14*ek21*ek31*k11*k13*k22*k33 - 20*e14*ek23*ek31*k11*k13*k22*k33 + 8*e24*ek11*ek33*k11*k13*k22*k33 - 38*e14*ek21*ek33*k11*k13*k22*k33 + 46*e14*ek23*ek33*k11*k13*k22*k33 + 46*e23*ek11*ek41*k11*k13*k22*k33 - 68*e13*ek21*ek41*k11*k13*k22*k33 + 100*e13*ek23*ek41*k11*k13*k22*k33 + 64*e12*ek31*ek41*k11*k13*k22*k33 - 38*e12*ek33*ek41*k11*k13*k22*k33 - 38*e23*ek11*ek43*k11*k13*k22*k33 + 100*e13*ek21*ek43*k11*k13*k22*k33 - 68*e13*ek23*ek43*k11*k13*k22*k33 - 20*e12*ek31*ek43*k11*k13*k22*k33 + 46*e12*ek33*ek43*k11*k13*k22*k33 - 56*e14*e23*k11^2*k13*k22*k33 + 16*e13*e24*k11^2*k13*k22*k33 - 56*e12*e34*k11^2*k13*k22*k33 - 44*e14*ek22*ek32*k12*k13*k22*k33 + 64*e14*ek23*ek32*k12*k13*k22*k33 + 40*e14*ek22*ek33*k12*k13*k22*k33 - 44*e14*ek23*ek33*k12*k13*k22*k33 - 20*e13*ek22*ek42*k12*k13*k22*k33 - 8*e13*ek23*ek42*k12*k13*k22*k33 - 2*e12*ek32*ek42*k12*k13*k22*k33 - 26*e12*ek33*ek42*k12*k13*k22*k33 - 26*e13*ek22*ek43*k12*k13*k22*k33 - 2*e13*ek23*ek43*k12*k13*k22*k33 - 8*e12*ek32*ek43*k12*k13*k22*k33 - 20*e12*ek33*ek43*k12*k13*k22*k33 + 44*e34*ek11*ek21*k13^2*k22*k33 - 68*e34*ek11*ek23*k13^2*k22*k33 - 16*e24*ek11*ek31*k13^2*k22*k33 + 68*e14*ek21*ek31*k13^2*k22*k33 - 44*e14*ek23*ek31*k13^2*k22*k33 - 32*e14*ek22*ek32*k13^2*k22*k33 - 4*e14*ek23*ek32*k13^2*k22*k33 + 16*e24*ek11*ek33*k13^2*k22*k33 - 60*e14*ek21*ek33*k13^2*k22*k33 + 8*e14*ek22*ek33*k13^2*k22*k33 + 16*e14*ek23*ek33*k13^2*k22*k33 + 44*e23*ek11*ek41*k13^2*k22*k33 - 132*e13*ek21*ek41*k13^2*k22*k33 + 88*e13*ek23*ek41*k13^2*k22*k33 + 68*e12*ek31*ek41*k13^2*k22*k33 - 60*e12*ek33*ek41*k13^2*k22*k33 + 26*e13*ek22*ek42*k13^2*k22*k33 + 2*e13*ek23*ek42*k13^2*k22*k33 + 8*e12*ek32*ek42*k13^2*k22*k33 + 20*e12*ek33*ek42*k13^2*k22*k33 - 68*e23*ek11*ek43*k13^2*k22*k33 + 88*e13*ek21*ek43*k13^2*k22*k33 - 28*e13*ek23*ek43*k13^2*k22*k33 - 44*e12*ek31*ek43*k13^2*k22*k33 - 4*e12*ek33*ek43*k13^2*k22*k33 - 28*e14*e23*k11*k13^2*k22*k33 + 8*e13*e24*k11*k13^2*k22*k33 - 28*e12*e34*k11*k13^2*k22*k33 + 56*e14*e23*k13^3*k22*k33 - 16*e13*e24*k13^3*k22*k33 + 56*e12*e34*k13^3*k22*k33 - 20*ek11*ek21*ek31*ek41*k22^2*k33 + 4*ek11*ek22*ek31*ek41*k22^2*k33 - 21*ek11*ek21*ek32*ek41*k22^2*k33 - 14*ek11*ek22*ek32*ek41*k22^2*k33 - 8*ek11*ek23*ek33*ek41*k22^2*k33 - 21*ek11*ek21*ek31*ek42*k22^2*k33 + 2*ek11*ek22*ek31*ek42*k22^2*k33 - 2*ek11*ek23*ek31*ek42*k22^2*k33 + 21*ek11*ek21*ek32*ek42*k22^2*k33 + 8*ek11*ek22*ek32*ek42*k22^2*k33 + 6*ek11*ek23*ek32*ek42*k22^2*k33 + 4*ek11*ek21*ek33*ek42*k22^2*k33 - 12*ek11*ek22*ek33*ek42*k22^2*k33 + 2*ek11*ek23*ek33*ek42*k22^2*k33 + 2*ek11*ek22*ek31*ek43*k22^2*k33 + 30*ek11*ek23*ek31*ek43*k22^2*k33 - ek11*ek21*ek32*ek43*k22^2*k33 + 2*ek11*ek22*ek32*ek43*k22^2*k33 - 6*ek11*ek23*ek32*ek43*k22^2*k33 + 24*ek11*ek21*ek33*ek43*k22^2*k33 + 12*ek11*ek22*ek33*ek43*k22^2*k33 - 8*ek11*ek23*ek33*ek43*k22^2*k33 - 8*e34*ek11*ek21*k11*k22^2*k33 + 24*e24*ek11*ek31*k11*k22^2*k33 + 30*e14*ek21*ek31*k11*k22^2*k33 - 2*e14*ek22*ek31*k11*k22^2*k33 - 4*e24*ek11*ek32*k11*k22^2*k33 + 2*e14*ek21*ek32*k11*k22^2*k33 + 16*e14*ek22*ek32*k11*k22^2*k33 + 8*e14*ek23*ek33*k11*k22^2*k33 + 24*e23*ek11*ek41*k11*k22^2*k33 + 30*e13*ek21*ek41*k11*k22^2*k33 - 2*e13*ek22*ek41*k11*k22^2*k33 - 32*e12*ek31*ek41*k11*k22^2*k33 + 23*e12*ek32*ek41*k11*k22^2*k33 - 4*e23*ek11*ek42*k11*k22^2*k33 + 2*e13*ek21*ek42*k11*k22^2*k33 + 2*e13*ek23*ek42*k11*k22^2*k33 + 23*e12*ek31*ek42*k11*k22^2*k33 - 21*e12*ek32*ek42*k11*k22^2*k33 - 4*e12*ek33*ek42*k11*k22^2*k33 - 2*e13*ek22*ek43*k11*k22^2*k33 - 30*e13*ek23*ek43*k11*k22^2*k33 + e12*ek32*ek43*k11*k22^2*k33 - 24*e12*ek33*ek43*k11*k22^2*k33 - 28*e14*e23*k11^2*k22^2*k33 - 28*e13*e24*k11^2*k22^2*k33 + 8*e12*e34*k11^2*k22^2*k33 - 16*e34*ek11*ek21*k12*k22^2*k33 + 16*e34*ek11*ek22*k12*k22^2*k33 - 2*e34*ek11*ek23*k12*k22^2*k33 + 47*e24*ek11*ek31*k12*k22^2*k33 + 62*e14*ek21*ek31*k12*k22^2*k33 - 39*e14*ek22*ek31*k12*k22^2*k33 + 4*e14*ek23*ek31*k12*k22^2*k33 - 8*e24*ek11*ek32*k12*k22^2*k33 - 38*e14*ek21*ek32*k12*k22^2*k33 - 3*e14*ek22*ek32*k12*k22^2*k33 - 3*e14*ek23*ek32*k12*k22^2*k33 + 4*e24*ek11*ek33*k12*k22^2*k33 - 8*e14*ek21*ek33*k12*k22^2*k33 + 6*e14*ek22*ek33*k12*k22^2*k33 - e14*ek23*ek33*k12*k22^2*k33 + 47*e23*ek11*ek41*k12*k22^2*k33 + 62*e13*ek21*ek41*k12*k22^2*k33 - 3*e13*ek22*ek41*k12*k22^2*k33 - 2*e13*ek23*ek41*k12*k22^2*k33 - 106*e12*ek31*ek41*k12*k22^2*k33 + 45*e12*ek32*ek41*k12*k22^2*k33 + 4*e12*ek33*ek41*k12*k22^2*k33 - 29*e23*ek11*ek42*k12*k22^2*k33 + 3*e13*ek21*ek42*k12*k22^2*k33 - 6*e13*ek22*ek42*k12*k22^2*k33 + e13*ek23*ek42*k12*k22^2*k33 + 41*e12*ek31*ek42*k12*k22^2*k33 + 5*e12*ek32*ek42*k12*k22^2*k33 - 2*e12*ek33*ek42*k12*k22^2*k33 - 23*e23*ek11*ek43*k12*k22^2*k33 - 26*e13*ek21*ek43*k12*k22^2*k33 + 11*e13*ek22*ek43*k12*k22^2*k33 - 7*e13*ek23*ek43*k12*k22^2*k33 + e12*ek31*ek43*k12*k22^2*k33 - e12*ek32*ek43*k12*k22^2*k33 - 4*e12*ek33*ek43*k12*k22^2*k33 - 56*e14*e23*k11*k12*k22^2*k33 - 56*e13*e24*k11*k12*k22^2*k33 + 16*e12*e34*k11*k12*k22^2*k33 + 20*e14*e23*k12^2*k22^2*k33 + 3*e13*e24*k12^2*k22^2*k33 - 15*e12*e34*k12^2*k22^2*k33 + 2*e34*ek11*ek22*k13*k22^2*k33 + 30*e34*ek11*ek23*k13*k22^2*k33 - 4*e14*ek22*ek31*k13*k22^2*k33 - 60*e14*ek23*ek31*k13*k22^2*k33 - e24*ek11*ek32*k13*k22^2*k33 + 2*e14*ek21*ek32*k13*k22^2*k33 - e14*ek22*ek32*k13*k22^2*k33 + 3*e14*ek23*ek32*k13*k22^2*k33 + 24*e24*ek11*ek33*k13*k22^2*k33 - 48*e14*ek21*ek33*k13*k22^2*k33 - 6*e14*ek22*ek33*k13*k22^2*k33 + 4*e14*ek23*ek33*k13*k22^2*k33 + 2*e13*ek22*ek41*k13*k22^2*k33 + 30*e13*ek23*ek41*k13*k22^2*k33 - e12*ek32*ek41*k13*k22^2*k33 + 24*e12*ek33*ek41*k13*k22^2*k33 - 23*e23*ek11*ek42*k13*k22^2*k33 + e13*ek21*ek42*k13*k22^2*k33 - 7*e13*ek22*ek42*k13*k22^2*k33 + 11*e13*ek23*ek42*k13*k22^2*k33 - 26*e12*ek31*ek42*k13*k22^2*k33 + 8*e12*ek32*ek42*k13*k22^2*k33 - 13*e12*ek33*ek42*k13*k22^2*k33 - 32*e23*ek11*ek43*k13*k22^2*k33 + 14*e13*ek21*ek43*k13*k22^2*k33 + 10*e13*ek22*ek43*k13*k22^2*k33 - 14*e13*ek23*ek43*k13*k22^2*k33 + 14*e12*ek31*ek43*k13*k22^2*k33 - 5*e12*ek32*ek43*k13*k22^2*k33 + 10*e12*ek33*ek43*k13*k22^2*k33 + 46*e14*e23*k12*k13*k22^2*k33 + 25*e13*e24*k12*k13*k22^2*k33 + 25*e12*e34*k12*k13*k22^2*k33 + 32*e14*e23*k13^2*k22^2*k33 - 14*e13*e24*k13^2*k22^2*k33 - 14*e12*e34*k13^2*k22^2*k33 - 18*e34*ek11*ek21*k22^3*k33 - 4*e34*ek11*ek22*k22^3*k33 - 6*e34*ek11*ek23*k22^3*k33 - 2*e24*ek11*ek31*k22^3*k33 + 43*e14*ek21*ek31*k22^3*k33 + 2*e14*ek22*ek31*k22^3*k33 + 3*e14*ek23*ek31*k22^3*k33 + 12*e24*ek11*ek33*k22^3*k33 - 6*e14*ek21*ek33*k22^3*k33 + 16*e23*ek11*ek41*k22^3*k33 + e13*ek21*ek41*k22^3*k33 + 2*e13*ek22*ek41*k22^3*k33 + 3*e13*ek23*ek41*k22^3*k33 - 40*e12*ek31*ek41*k22^3*k33 - 6*e12*ek33*ek41*k22^3*k33 - 4*e23*ek11*ek42*k22^3*k33 - 2*e13*ek21*ek42*k22^3*k33 - 2*e12*ek31*ek42*k22^3*k33 - 2*e23*ek11*ek43*k22^3*k33 - 3*e13*ek21*ek43*k22^3*k33 - 3*e12*ek31*ek43*k22^3*k33 - 18*e14*e23*k11*k22^3*k33 + 18*e12*e34*k11*k22^3*k33 + e14*e23*k12*k22^3*k33 + 6*e13*e24*k12*k22^3*k33 - 3*e12*e34*k12*k22^3*k33 + e14*e23*k13*k22^3*k33 + 15*e13*e24*k13*k22^3*k33 - 12*e12*e34*k13*k22^3*k33 + 8*ek11*ek21*ek31*ek41*k11*k23*k33 + 22*ek11*ek22*ek31*ek41*k11*k23*k33 - 8*ek11*ek23*ek31*ek41*k11*k23*k33 + 40*ek11*ek21*ek32*ek41*k11*k23*k33 + 26*ek11*ek23*ek32*ek41*k11*k23*k33 + 6*ek11*ek21*ek33*ek41*k11*k23*k33 + 20*ek11*ek22*ek33*ek41*k11*k23*k33 - 12*ek11*ek23*ek33*ek41*k11*k23*k33 + 22*ek11*ek21*ek31*ek42*k11*k23*k33 - 32*ek11*ek23*ek31*ek42*k11*k23*k33 + 20*ek11*ek21*ek33*ek42*k11*k23*k33 - 8*ek11*ek23*ek33*ek42*k11*k23*k33 + 4*ek11*ek21*ek31*ek43*k11*k23*k33 - 32*ek11*ek22*ek31*ek43*k11*k23*k33 + 26*ek11*ek21*ek32*ek43*k11*k23*k33 + 6*ek11*ek21*ek33*ek43*k11*k23*k33 - 8*ek11*ek22*ek33*ek43*k11*k23*k33 - 4*e34*ek11*ek21*k11^2*k23*k33 + 2*e34*ek11*ek22*k11^2*k23*k33 + 20*e34*ek11*ek23*k11^2*k23*k33 - e24*ek11*ek31*k11^2*k23*k33 - 7*e14*ek21*ek31*k11^2*k23*k33 - e14*ek22*ek31*k11^2*k23*k33 - 10*e14*ek23*ek31*k11^2*k23*k33 - 4*e24*ek11*ek32*k11^2*k23*k33 - 26*e14*ek21*ek32*k11^2*k23*k33 - 14*e14*ek23*ek32*k11^2*k23*k33 + 6*e24*ek11*ek33*k11^2*k23*k33 - 17*e14*ek21*ek33*k11^2*k23*k33 - 24*e14*ek22*ek33*k11^2*k23*k33 - 20*e14*ek23*ek33*k11^2*k23*k33 - 7*e23*ek11*ek41*k11^2*k23*k33 - e13*ek21*ek41*k11^2*k23*k33 - 23*e13*ek22*ek41*k11^2*k23*k33 - 2*e13*ek23*ek41*k11^2*k23*k33 + 8*e12*ek31*ek41*k11^2*k23*k33 - 26*e12*ek32*ek41*k11^2*k23*k33 + 13*e12*ek33*ek41*k11^2*k23*k33 + 2*e23*ek11*ek42*k11^2*k23*k33 - 23*e13*ek21*ek42*k11^2*k23*k33 + 32*e13*ek23*ek42*k11^2*k23*k33 - e12*ek31*ek42*k11^2*k23*k33 - 24*e12*ek33*ek42*k11^2*k23*k33 - 10*e23*ek11*ek43*k11^2*k23*k33 + e13*ek21*ek43*k11^2*k23*k33 + 32*e13*ek22*ek43*k11^2*k23*k33 + 5*e12*ek31*ek43*k11^2*k23*k33 - 14*e12*ek32*ek43*k11^2*k23*k33 + 10*e12*ek33*ek43*k11^2*k23*k33 + 15*e14*e23*k11^3*k23*k33 + e13*e24*k11^3*k23*k33 - 12*e12*e34*k11^3*k23*k33 + 16*ek11*ek23*ek31*ek41*k12*k23*k33 + 16*ek11*ek23*ek33*ek41*k12*k23*k33 + 40*ek11*ek22*ek32*ek42*k12*k23*k33 + 12*ek11*ek23*ek32*ek42*k12*k23*k33 + 36*ek11*ek22*ek33*ek42*k12*k23*k33 - 104*ek11*ek23*ek33*ek42*k12*k23*k33 + 16*ek11*ek21*ek31*ek43*k12*k23*k33 - 44*ek11*ek22*ek32*ek43*k12*k23*k33 + 44*ek11*ek23*ek32*ek43*k12*k23*k33 + 16*ek11*ek21*ek33*ek43*k12*k23*k33 + 20*ek11*ek22*ek33*ek43*k12*k23*k33 - 4*ek11*ek23*ek33*ek43*k12*k23*k33 - 20*e34*ek11*ek21*k11*k12*k23*k33 + 26*e34*ek11*ek23*k11*k12*k23*k33 - 44*e24*ek11*ek31*k11*k12*k23*k33 - 2*e14*ek21*ek31*k11*k12*k23*k33 + 8*e14*ek23*ek31*k11*k12*k23*k33 - 40*e24*ek11*ek33*k11*k12*k23*k33 + 26*e14*ek21*ek33*k11*k12*k23*k33 - 20*e14*ek23*ek33*k11*k12*k23*k33 - 20*e23*ek11*ek41*k11*k12*k23*k33 - 56*e13*ek23*ek41*k11*k12*k23*k33 - 2*e12*ek31*ek41*k11*k12*k23*k33 + 26*e12*ek33*ek41*k11*k12*k23*k33 + 26*e23*ek11*ek43*k11*k12*k23*k33 - 56*e13*ek21*ek43*k11*k12*k23*k33 + 8*e12*ek31*ek43*k11*k12*k23*k33 - 20*e12*ek33*ek43*k11*k12*k23*k33 + 25*e14*e23*k11^2*k12*k23*k33 + 46*e13*e24*k11^2*k12*k23*k33 + 25*e12*e34*k11^2*k12*k23*k33 - 40*e14*ek22*ek32*k12^2*k23*k33 - 12*e14*ek23*ek32*k12^2*k23*k33 - 36*e14*ek22*ek33*k12^2*k23*k33 + 104*e14*ek23*ek33*k12^2*k23*k33 - 48*e13*ek22*ek43*k12^2*k23*k33 - 8*e13*ek23*ek43*k12^2*k23*k33 - 12*e12*ek32*ek43*k12^2*k23*k33 - 44*e12*ek33*ek43*k12^2*k23*k33 + 16*ek11*ek21*ek31*ek41*k13*k23*k33 + 44*ek11*ek22*ek31*ek41*k13*k23*k33 - 16*ek11*ek23*ek31*ek41*k13*k23*k33 + 96*ek11*ek21*ek32*ek41*k13*k23*k33 + 60*ek11*ek23*ek32*ek41*k13*k23*k33 + 12*ek11*ek21*ek33*ek41*k13*k23*k33 + 20*ek11*ek22*ek33*ek41*k13*k23*k33 - 24*ek11*ek23*ek33*ek41*k13*k23*k33 + 44*ek11*ek21*ek31*ek42*k13*k23*k33 - 64*ek11*ek23*ek31*ek42*k13*k23*k33 - 44*ek11*ek22*ek32*ek42*k13*k23*k33 + 44*ek11*ek23*ek32*ek42*k13*k23*k33 + 20*ek11*ek21*ek33*ek42*k13*k23*k33 + 20*ek11*ek22*ek33*ek42*k13*k23*k33 - 40*ek11*ek23*ek33*ek42*k13*k23*k33 + 8*ek11*ek21*ek31*ek43*k13*k23*k33 - 64*ek11*ek22*ek31*ek43*k13*k23*k33 + 60*ek11*ek21*ek32*ek43*k13*k23*k33 - 64*ek11*ek22*ek32*ek43*k13*k23*k33 + 12*ek11*ek23*ek32*ek43*k13*k23*k33 + 12*ek11*ek21*ek33*ek43*k13*k23*k33 - 38*e34*ek11*ek21*k11*k13*k23*k33 + 38*e34*ek11*ek22*k11*k13*k23*k33 + 52*e34*ek11*ek23*k11*k13*k23*k33 - 4*e24*ek11*ek31*k11*k13*k23*k33 - 2*e14*ek21*ek31*k11*k13*k23*k33 + 20*e14*ek22*ek31*k11*k13*k23*k33 - 20*e14*ek23*ek31*k11*k13*k23*k33 - 76*e24*ek11*ek32*k11*k13*k23*k33 - 76*e14*ek21*ek32*k11*k13*k23*k33 - 22*e14*ek23*ek32*k11*k13*k23*k33 + 20*e24*ek11*ek33*k11*k13*k23*k33 - 38*e14*ek21*ek33*k11*k13*k23*k33 - 46*e14*ek22*ek33*k11*k13*k23*k33 - 56*e14*ek23*ek33*k11*k13*k23*k33 - 8*e23*ek11*ek41*k11*k13*k23*k33 - 100*e13*ek22*ek41*k11*k13*k23*k33 + 28*e12*ek31*ek41*k11*k13*k23*k33 - 76*e12*ek32*ek41*k11*k13*k23*k33 + 46*e12*ek33*ek41*k11*k13*k23*k33 + 38*e23*ek11*ek42*k11*k13*k23*k33 - 100*e13*ek21*ek42*k11*k13*k23*k33 + 68*e13*ek23*ek42*k11*k13*k23*k33 + 20*e12*ek31*ek42*k11*k13*k23*k33 - 46*e12*ek33*ek42*k11*k13*k23*k33 - 26*e23*ek11*ek43*k11*k13*k23*k33 + 68*e13*ek22*ek43*k11*k13*k23*k33 + 10*e12*ek31*ek43*k11*k13*k23*k33 - 22*e12*ek32*ek43*k11*k13*k23*k33 + 28*e12*ek33*ek43*k11*k13*k23*k33 + 69*e14*e23*k11^2*k13*k23*k33 + e13*e24*k11^2*k13*k23*k33 - 66*e12*e34*k11^2*k13*k23*k33 - 48*e34*ek11*ek21*k12*k13*k23*k33 + 60*e34*ek11*ek23*k12*k13*k23*k33 - 88*e24*ek11*ek31*k12*k13*k23*k33 - 12*e14*ek21*ek31*k12*k13*k23*k33 + 24*e14*ek23*ek31*k12*k13*k23*k33 + 88*e14*ek22*ek32*k12*k13*k23*k33 - 88*e14*ek23*ek32*k12*k13*k23*k33 - 40*e24*ek11*ek33*k12*k13*k23*k33 + 44*e14*ek21*ek33*k12*k13*k23*k33 - 40*e14*ek22*ek33*k12*k13*k23*k33 - 24*e14*ek23*ek33*k12*k13*k23*k33 - 48*e23*ek11*ek41*k12*k13*k23*k33 - 112*e13*ek23*ek41*k12*k13*k23*k33 - 12*e12*ek31*ek41*k12*k13*k23*k33 + 44*e12*ek33*ek41*k12*k13*k23*k33 + 48*e13*ek22*ek42*k12*k13*k23*k33 + 8*e13*ek23*ek42*k12*k13*k23*k33 + 12*e12*ek32*ek42*k12*k13*k23*k33 + 44*e12*ek33*ek42*k12*k13*k23*k33 + 60*e23*ek11*ek43*k12*k13*k23*k33 - 112*e13*ek21*ek43*k12*k13*k23*k33 + 60*e13*ek22*ek43*k12*k13*k23*k33 - 4*e13*ek23*ek43*k12*k13*k23*k33 + 24*e12*ek31*ek43*k12*k13*k23*k33 + 24*e12*ek32*ek43*k12*k13*k23*k33 + 44*e14*e23*k11*k12*k13*k23*k33 + 200*e13*e24*k11*k12*k13*k23*k33 + 44*e12*e34*k11*k12*k13*k23*k33 - 60*e34*ek11*ek21*k13^2*k23*k33 + 68*e34*ek11*ek22*k13^2*k23*k33 + 24*e34*ek11*ek23*k13^2*k23*k33 - 4*e24*ek11*ek31*k13^2*k23*k33 + 24*e14*ek21*ek31*k13^2*k23*k33 + 44*e14*ek22*ek31*k13^2*k23*k33 - 136*e24*ek11*ek32*k13^2*k23*k33 - 40*e14*ek21*ek32*k13^2*k23*k33 + 64*e14*ek22*ek32*k13^2*k23*k33 + 8*e14*ek23*ek32*k13^2*k23*k33 + 16*e24*ek11*ek33*k13^2*k23*k33 - 8*e14*ek21*ek33*k13^2*k23*k33 - 32*e14*ek22*ek33*k13^2*k23*k33 - 32*e14*ek23*ek33*k13^2*k23*k33 + 12*e23*ek11*ek41*k13^2*k23*k33 + 4*e13*ek21*ek41*k13^2*k23*k33 - 88*e13*ek22*ek41*k13^2*k23*k33 + 8*e13*ek23*ek41*k13^2*k23*k33 + 24*e12*ek31*ek41*k13^2*k23*k33 - 40*e12*ek32*ek41*k13^2*k23*k33 + 40*e12*ek33*ek41*k13^2*k23*k33 + 68*e23*ek11*ek42*k13^2*k23*k33 - 88*e13*ek21*ek42*k13^2*k23*k33 - 60*e13*ek22*ek42*k13^2*k23*k33 + 32*e13*ek23*ek42*k13^2*k23*k33 + 44*e12*ek31*ek42*k13^2*k23*k33 - 24*e12*ek32*ek42*k13^2*k23*k33 - 28*e12*ek33*ek42*k13^2*k23*k33 - 12*e23*ek11*ek43*k13^2*k23*k33 - 4*e13*ek21*ek43*k13^2*k23*k33 + 28*e13*ek22*ek43*k13^2*k23*k33 + 20*e12*ek32*ek43*k13^2*k23*k33 + 16*e12*ek33*ek43*k13^2*k23*k33 + 102*e14*e23*k11*k13^2*k23*k33 - 4*e13*e24*k11*k13^2*k23*k33 - 114*e12*e34*k11*k13^2*k23*k33 - 28*e14*e23*k12*k13^2*k23*k33 + 176*e13*e24*k12*k13^2*k23*k33 - 28*e12*e34*k12*k13^2*k23*k33 + 48*e14*e23*k13^3*k23*k33 - 4*e13*e24*k13^3*k23*k33 - 60*e12*e34*k13^3*k23*k33 + 16*ek11*ek22*ek32*ek41*k22*k23*k33 + 8*ek11*ek23*ek32*ek41*k22*k23*k33 + 8*ek11*ek22*ek33*ek41*k22*k23*k33 + 16*ek11*ek23*ek33*ek41*k22*k23*k33 - 46*ek11*ek22*ek31*ek42*k22*k23*k33 - 20*ek11*ek23*ek31*ek42*k22*k23*k33 - 64*ek11*ek21*ek32*ek42*k22*k23*k33 - 16*ek11*ek22*ek32*ek42*k22*k23*k33 - 32*ek11*ek23*ek32*ek42*k22*k23*k33 - 38*ek11*ek21*ek33*ek42*k22*k23*k33 + 40*ek11*ek22*ek33*ek42*k22*k23*k33 + 8*ek11*ek23*ek33*ek42*k22*k23*k33 - 38*ek11*ek22*ek31*ek43*k22*k23*k33 - 64*ek11*ek23*ek31*ek43*k22*k23*k33 - 20*ek11*ek21*ek32*ek43*k22*k23*k33 - 8*ek11*ek22*ek32*ek43*k22*k23*k33 + 32*ek11*ek23*ek32*ek43*k22*k23*k33 - 46*ek11*ek21*ek33*ek43*k22*k23*k33 - 40*ek11*ek22*ek33*ek43*k22*k23*k33 + 16*ek11*ek23*ek33*ek43*k22*k23*k33 - 16*e14*ek22*ek32*k11*k22*k23*k33 - 8*e14*ek23*ek32*k11*k22*k23*k33 - 8*e14*ek22*ek33*k11*k22*k23*k33 - 16*e14*ek23*ek33*k11*k22*k23*k33 + 46*e13*ek22*ek42*k11*k22*k23*k33 + 20*e13*ek23*ek42*k11*k22*k23*k33 + 64*e12*ek32*ek42*k11*k22*k23*k33 + 38*e12*ek33*ek42*k11*k22*k23*k33 + 38*e13*ek22*ek43*k11*k22*k23*k33 + 64*e13*ek23*ek43*k11*k22*k23*k33 + 20*e12*ek32*ek43*k11*k22*k23*k33 + 46*e12*ek33*ek43*k11*k22*k23*k33 - 46*e34*ek11*ek22*k12*k22*k23*k33 - 20*e34*ek11*ek23*k12*k22*k23*k33 + 92*e14*ek22*ek31*k12*k22*k23*k33 + 40*e14*ek23*ek31*k12*k22*k23*k33 - 64*e24*ek11*ek32*k12*k22*k23*k33 + 128*e14*ek21*ek32*k12*k22*k23*k33 + 8*e14*ek22*ek32*k12*k22*k23*k33 + 16*e14*ek23*ek32*k12*k22*k23*k33 - 38*e24*ek11*ek33*k12*k22*k23*k33 + 76*e14*ek21*ek33*k12*k22*k23*k33 - 20*e14*ek22*ek33*k12*k22*k23*k33 - 4*e14*ek23*ek33*k12*k22*k23*k33 - 46*e13*ek22*ek41*k12*k22*k23*k33 - 20*e13*ek23*ek41*k12*k22*k23*k33 - 64*e12*ek32*ek41*k12*k22*k23*k33 - 38*e12*ek33*ek41*k12*k22*k23*k33 + 68*e23*ek11*ek42*k12*k22*k23*k33 - 22*e13*ek21*ek42*k12*k22*k23*k33 + 28*e13*ek22*ek42*k12*k22*k23*k33 - 10*e13*ek23*ek42*k12*k22*k23*k33 - 22*e12*ek31*ek42*k12*k22*k23*k33 - 44*e12*ek32*ek42*k12*k22*k23*k33 + 26*e12*ek33*ek42*k12*k22*k23*k33 + 100*e23*ek11*ek43*k12*k22*k23*k33 + 76*e13*ek21*ek43*k12*k22*k23*k33 - 46*e13*ek22*ek43*k12*k22*k23*k33 + 28*e13*ek23*ek43*k12*k22*k23*k33 - 32*e12*ek31*ek43*k12*k22*k23*k33 + 26*e12*ek32*ek43*k12*k22*k23*k33 - 8*e12*ek33*ek43*k12*k22*k23*k33 - 68*e14*e23*k12^2*k22*k23*k33 + 22*e13*e24*k12^2*k22*k23*k33 + 22*e12*e34*k12^2*k22*k23*k33 - 38*e34*ek11*ek22*k13*k22*k23*k33 - 64*e34*ek11*ek23*k13*k22*k23*k33 + 76*e14*ek22*ek31*k13*k22*k23*k33 + 128*e14*ek23*ek31*k13*k22*k23*k33 - 20*e24*ek11*ek32*k13*k22*k23*k33 + 40*e14*ek21*ek32*k13*k22*k23*k33 + 4*e14*ek22*ek32*k13*k22*k23*k33 - 16*e14*ek23*ek32*k13*k22*k23*k33 - 46*e24*ek11*ek33*k13*k22*k23*k33 + 92*e14*ek21*ek33*k13*k22*k23*k33 + 20*e14*ek22*ek33*k13*k22*k23*k33 - 8*e14*ek23*ek33*k13*k22*k23*k33 - 38*e13*ek22*ek41*k13*k22*k23*k33 - 64*e13*ek23*ek41*k13*k22*k23*k33 - 20*e12*ek32*ek41*k13*k22*k23*k33 - 46*e12*ek33*ek41*k13*k22*k23*k33 + 100*e23*ek11*ek42*k13*k22*k23*k33 - 32*e13*ek21*ek42*k13*k22*k23*k33 + 8*e13*ek22*ek42*k13*k22*k23*k33 - 26*e13*ek23*ek42*k13*k22*k23*k33 + 76*e12*ek31*ek42*k13*k22*k23*k33 - 28*e12*ek32*ek42*k13*k22*k23*k33 + 46*e12*ek33*ek42*k13*k22*k23*k33 + 68*e23*ek11*ek43*k13*k22*k23*k33 - 22*e13*ek21*ek43*k13*k22*k23*k33 - 26*e13*ek22*ek43*k13*k22*k23*k33 + 44*e13*ek23*ek43*k13*k22*k23*k33 - 22*e12*ek31*ek43*k13*k22*k23*k33 + 10*e12*ek32*ek43*k13*k22*k23*k33 - 28*e12*ek33*ek43*k13*k22*k23*k33 - 200*e14*e23*k12*k13*k22*k23*k33 - 44*e13*e24*k12*k13*k22*k23*k33 - 44*e12*e34*k12*k13*k22*k23*k33 - 68*e14*e23*k13^2*k22*k23*k33 + 22*e13*e24*k13^2*k22*k23*k33 + 22*e12*e34*k13^2*k22*k23*k33 + 56*e34*ek11*ek21*k22^2*k23*k33 + 30*e34*ek11*ek22*k22^2*k23*k33 + 36*e34*ek11*ek23*k22^2*k23*k33 + 56*e24*ek11*ek31*k22^2*k23*k33 - 112*e14*ek21*ek31*k22^2*k23*k33 - 15*e14*ek22*ek31*k22^2*k23*k33 - 18*e14*ek23*ek31*k22^2*k23*k33 - 24*e24*ek11*ek32*k22^2*k23*k33 + 12*e14*ek21*ek32*k22^2*k23*k33 - 54*e24*ek11*ek33*k22^2*k23*k33 + 27*e14*ek21*ek33*k22^2*k23*k33 - 16*e23*ek11*ek41*k22^2*k23*k33 + 56*e13*ek21*ek41*k22^2*k23*k33 - 15*e13*ek22*ek41*k22^2*k23*k33 - 18*e13*ek23*ek41*k22^2*k23*k33 + 56*e12*ek31*ek41*k22^2*k23*k33 + 12*e12*ek32*ek41*k22^2*k23*k33 + 27*e12*ek33*ek41*k22^2*k23*k33 + 10*e23*ek11*ek42*k22^2*k23*k33 + 15*e13*ek21*ek42*k22^2*k23*k33 + 15*e12*ek31*ek42*k22^2*k23*k33 + 2*e23*ek11*ek43*k22^2*k23*k33 + 3*e13*ek21*ek43*k22^2*k23*k33 + 3*e12*ek31*ek43*k22^2*k23*k33 + 16*e14*e23*k11*k22^2*k23*k33 - 56*e13*e24*k11*k22^2*k23*k33 - 56*e12*e34*k11*k22^2*k23*k33 - 5*e14*e23*k12*k22^2*k23*k33 - 48*e13*e24*k12*k22^2*k23*k33 + 33*e12*e34*k12*k22^2*k23*k33 - e14*e23*k13*k22^2*k23*k33 - 69*e13*e24*k13*k22^2*k23*k33 + 66*e12*e34*k13*k22^2*k23*k33 - 16*ek11*ek21*ek31*ek41*k23^2*k33 - 16*ek11*ek22*ek32*ek41*k23^2*k33 - 16*ek11*ek23*ek32*ek41*k23^2*k33 - 16*ek11*ek21*ek33*ek41*k23^2*k33 - 16*ek11*ek22*ek33*ek41*k23^2*k33 + 44*ek11*ek22*ek31*ek42*k23^2*k33 + 48*ek11*ek23*ek31*ek42*k23^2*k33 + 68*ek11*ek21*ek32*ek42*k23^2*k33 + 16*ek11*ek22*ek32*ek42*k23^2*k33 + 40*ek11*ek23*ek32*ek42*k23^2*k33 + 60*ek11*ek21*ek33*ek42*k23^2*k33 - 32*ek11*ek22*ek33*ek42*k23^2*k33 - 24*ek11*ek23*ek33*ek42*k23^2*k33 + 68*ek11*ek22*ek31*ek43*k23^2*k33 + 8*ek11*ek23*ek31*ek43*k23^2*k33 + 44*ek11*ek21*ek32*ek43*k23^2*k33 + 8*ek11*ek22*ek32*ek43*k23^2*k33 - 40*ek11*ek23*ek32*ek43*k23^2*k33 - 4*ek11*ek21*ek33*ek43*k23^2*k33 + 32*ek11*ek22*ek33*ek43*k23^2*k33 - 26*e34*ek11*ek21*k11*k23^2*k33 + 32*e24*ek11*ek31*k11*k23^2*k33 - 8*e14*ek21*ek31*k11*k23^2*k33 + 16*e14*ek22*ek32*k11*k23^2*k33 + 16*e14*ek23*ek32*k11*k23^2*k33 + 8*e24*ek11*ek33*k11*k23^2*k33 + 20*e14*ek21*ek33*k11*k23^2*k33 + 16*e14*ek22*ek33*k11*k23^2*k33 - 26*e23*ek11*ek41*k11*k23^2*k33 + 56*e13*ek21*ek41*k11*k23^2*k33 - 8*e12*ek31*ek41*k11*k23^2*k33 + 20*e12*ek33*ek41*k11*k23^2*k33 - 44*e13*ek22*ek42*k11*k23^2*k33 - 48*e13*ek23*ek42*k11*k23^2*k33 - 68*e12*ek32*ek42*k11*k23^2*k33 - 60*e12*ek33*ek42*k11*k23^2*k33 - 68*e13*ek22*ek43*k11*k23^2*k33 - 8*e13*ek23*ek43*k11*k23^2*k33 - 44*e12*ek32*ek43*k11*k23^2*k33 + 4*e12*ek33*ek43*k11*k23^2*k33 + 14*e14*e23*k11^2*k23^2*k33 - 32*e13*e24*k11^2*k23^2*k33 + 14*e12*e34*k11^2*k23^2*k33 + 44*e34*ek11*ek22*k12*k23^2*k33 + 48*e34*ek11*ek23*k12*k23^2*k33 - 88*e14*ek22*ek31*k12*k23^2*k33 - 96*e14*ek23*ek31*k12*k23^2*k33 + 68*e24*ek11*ek32*k12*k23^2*k33 - 136*e14*ek21*ek32*k12*k23^2*k33 - 8*e14*ek22*ek32*k12*k23^2*k33 - 20*e14*ek23*ek32*k12*k23^2*k33 + 60*e24*ek11*ek33*k12*k23^2*k33 - 120*e14*ek21*ek33*k12*k23^2*k33 + 16*e14*ek22*ek33*k12*k23^2*k33 + 12*e14*ek23*ek33*k12*k23^2*k33 + 44*e13*ek22*ek41*k12*k23^2*k33 + 48*e13*ek23*ek41*k12*k23^2*k33 + 68*e12*ek32*ek41*k12*k23^2*k33 + 60*e12*ek33*ek41*k12*k23^2*k33 - 132*e23*ek11*ek42*k12*k23^2*k33 - 8*e13*ek21*ek42*k12*k23^2*k33 - 36*e13*ek22*ek42*k12*k23^2*k33 + 16*e13*ek23*ek42*k12*k23^2*k33 - 8*e12*ek31*ek42*k12*k23^2*k33 + 60*e12*ek32*ek42*k12*k23^2*k33 - 44*e12*ek33*ek42*k12*k23^2*k33 - 88*e23*ek11*ek43*k12*k23^2*k33 - 40*e13*ek21*ek43*k12*k23^2*k33 + 48*e13*ek22*ek43*k12*k23^2*k33 - 28*e13*ek23*ek43*k12*k23^2*k33 + 68*e12*ek31*ek43*k12*k23^2*k33 - 48*e12*ek32*ek43*k12*k23^2*k33 + 32*e12*ek33*ek43*k12*k23^2*k33 + 132*e14*e23*k12^2*k23^2*k33 + 8*e13*e24*k12^2*k23^2*k33 + 8*e12*e34*k12^2*k23^2*k33 - 60*e34*ek11*ek21*k13*k23^2*k33 + 68*e34*ek11*ek22*k13*k23^2*k33 + 8*e34*ek11*ek23*k13*k23^2*k33 + 64*e24*ek11*ek31*k13*k23^2*k33 - 24*e14*ek21*ek31*k13*k23^2*k33 - 136*e14*ek22*ek31*k13*k23^2*k33 - 16*e14*ek23*ek31*k13*k23^2*k33 + 44*e24*ek11*ek32*k13*k23^2*k33 - 88*e14*ek21*ek32*k13*k23^2*k33 - 4*e14*ek22*ek32*k13*k23^2*k33 + 20*e14*ek23*ek32*k13*k23^2*k33 + 32*e24*ek11*ek33*k13*k23^2*k33 + 40*e14*ek21*ek33*k13*k23^2*k33 - 16*e14*ek22*ek33*k13*k23^2*k33 - 60*e23*ek11*ek41*k13*k23^2*k33 + 112*e13*ek21*ek41*k13*k23^2*k33 + 68*e13*ek22*ek41*k13*k23^2*k33 + 8*e13*ek23*ek41*k13*k23^2*k33 - 24*e12*ek31*ek41*k13*k23^2*k33 + 44*e12*ek32*ek41*k13*k23^2*k33 + 28*e12*ek33*ek41*k13*k23^2*k33 - 88*e23*ek11*ek42*k13*k23^2*k33 + 68*e13*ek21*ek42*k13*k23^2*k33 + 12*e13*ek22*ek42*k13*k23^2*k33 + 8*e13*ek23*ek42*k13*k23^2*k33 - 40*e12*ek31*ek42*k13*k23^2*k33 + 24*e12*ek32*ek42*k13*k23^2*k33 - 40*e12*ek33*ek42*k13*k23^2*k33 - 28*e23*ek11*ek43*k13*k23^2*k33 - 20*e13*ek21*ek43*k13*k23^2*k33 + 12*e13*ek22*ek43*k13*k23^2*k33 - 32*e13*ek23*ek43*k13*k23^2*k33 - 20*e12*ek31*ek43*k13*k23^2*k33 + 16*e12*ek33*ek43*k13*k23^2*k33 + 22*e14*e23*k11*k13*k23^2*k33 - 68*e13*e24*k11*k13*k23^2*k33 + 22*e12*e34*k11*k13*k23^2*k33 + 176*e14*e23*k12*k13*k23^2*k33 - 28*e13*e24*k12*k13*k23^2*k33 - 28*e12*e34*k12*k13*k23^2*k33 + 8*e14*e23*k13^2*k23^2*k33 - 8*e13*e24*k13^2*k23^2*k33 - 28*e34*ek11*ek21*k22*k23^2*k33 - 72*e34*ek11*ek22*k22*k23^2*k33 - 72*e34*ek11*ek23*k22*k23^2*k33 - 28*e24*ek11*ek31*k22*k23^2*k33 + 56*e14*ek21*ek31*k22*k23^2*k33 + 36*e14*ek22*ek31*k22*k23^2*k33 + 36*e14*ek23*ek31*k22*k23^2*k33 + 72*e24*ek11*ek32*k22*k23^2*k33 - 36*e14*ek21*ek32*k22*k23^2*k33 + 72*e24*ek11*ek33*k22*k23^2*k33 - 36*e14*ek21*ek33*k22*k23^2*k33 + 8*e23*ek11*ek41*k22*k23^2*k33 - 28*e13*ek21*ek41*k22*k23^2*k33 + 36*e13*ek22*ek41*k22*k23^2*k33 + 36*e13*ek23*ek41*k22*k23^2*k33 - 28*e12*ek31*ek41*k22*k23^2*k33 - 36*e12*ek32*ek41*k22*k23^2*k33 - 36*e12*ek33*ek41*k22*k23^2*k33 - 8*e23*ek11*ek42*k22*k23^2*k33 - 12*e13*ek21*ek42*k22*k23^2*k33 - 12*e12*ek31*ek42*k22*k23^2*k33 + 8*e23*ek11*ek43*k22*k23^2*k33 + 12*e13*ek21*ek43*k22*k23^2*k33 + 12*e12*ek31*ek43*k22*k23^2*k33 - 8*e14*e23*k11*k22*k23^2*k33 + 28*e13*e24*k11*k22*k23^2*k33 + 28*e12*e34*k11*k22*k23^2*k33 + 4*e14*e23*k12*k22*k23^2*k33 + 114*e13*e24*k12*k22*k23^2*k33 - 102*e12*e34*k12*k22*k23^2*k33 - 4*e14*e23*k13*k22*k23^2*k33 + 102*e13*e24*k13*k22*k23^2*k33 - 114*e12*e34*k13*k22*k23^2*k33 - 56*e34*ek11*ek21*k23^3*k33 + 56*e34*ek11*ek22*k23^3*k33 + 48*e34*ek11*ek23*k23^3*k33 - 56*e24*ek11*ek31*k23^3*k33 + 112*e14*ek21*ek31*k23^3*k33 - 28*e14*ek22*ek31*k23^3*k33 - 24*e14*ek23*ek31*k23^3*k33 - 64*e24*ek11*ek32*k23^3*k33 + 32*e14*ek21*ek32*k23^3*k33 - 24*e24*ek11*ek33*k23^3*k33 + 12*e14*ek21*ek33*k23^3*k33 + 16*e23*ek11*ek41*k23^3*k33 - 56*e13*ek21*ek41*k23^3*k33 - 28*e13*ek22*ek41*k23^3*k33 - 24*e13*ek23*ek41*k23^3*k33 - 56*e12*ek31*ek41*k23^3*k33 + 32*e12*ek32*ek41*k23^3*k33 + 12*e12*ek33*ek41*k23^3*k33 - 8*e23*ek11*ek42*k23^3*k33 - 12*e13*ek21*ek42*k23^3*k33 - 12*e12*ek31*ek42*k23^3*k33 - 8*e23*ek11*ek43*k23^3*k33 - 12*e13*ek21*ek43*k23^3*k33 - 12*e12*ek31*ek43*k23^3*k33 - 16*e14*e23*k11*k23^3*k33 + 56*e13*e24*k11*k23^3*k33 + 56*e12*e34*k11*k23^3*k33 + 4*e14*e23*k12*k23^3*k33 - 84*e13*e24*k12*k23^3*k33 + 96*e12*e34*k12*k23^3*k33 + 4*e14*e23*k13*k23^3*k33 - 48*e13*e24*k13*k23^3*k33 + 60*e12*e34*k13*k23^3*k33 - 8*ek11*ek22*ek31*ek41*k11*k33^2 + 10*ek11*ek21*ek32*ek41*k11*k33^2 - 24*ek11*ek22*ek32*ek41*k11*k33^2 + 4*ek11*ek23*ek32*ek41*k11*k33^2 - 12*ek11*ek22*ek33*ek41*k11*k33^2 + 4*ek11*ek21*ek31*ek42*k11*k33^2 + 8*ek11*ek22*ek31*ek42*k11*k33^2 + ek11*ek23*ek31*ek42*k11*k33^2 - 24*ek11*ek21*ek32*ek42*k11*k33^2 + 4*ek11*ek23*ek32*ek42*k11*k33^2 + 6*ek11*ek21*ek33*ek42*k11*k33^2 + 6*ek11*ek23*ek33*ek42*k11*k33^2 - 2*ek11*ek22*ek31*ek43*k11*k33^2 + 13*ek11*ek21*ek32*ek43*k11*k33^2 + 4*ek11*ek22*ek32*ek43*k11*k33^2 - 2*ek11*ek23*ek32*ek43*k11*k33^2 - 12*ek11*ek22*ek33*ek43*k11*k33^2 + 12*e34*ek11*ek22*k11^2*k33^2 - 6*e14*ek22*ek31*k11^2*k33^2 - 6*e24*ek11*ek32*k11^2*k33^2 - 15*e14*ek21*ek32*k11^2*k33^2 + 28*e14*ek22*ek32*k11^2*k33^2 + 12*e14*ek23*ek32*k11^2*k33^2 + 12*e14*ek22*ek33*k11^2*k33^2 + 2*e13*ek22*ek41*k11^2*k33^2 + 3*e12*ek32*ek41*k11^2*k33^2 - 6*e23*ek11*ek42*k11^2*k33^2 - e13*ek21*ek42*k11^2*k33^2 - 8*e13*ek22*ek42*k11^2*k33^2 - e13*ek23*ek42*k11^2*k33^2 + 3*e12*ek31*ek42*k11^2*k33^2 + 28*e12*ek32*ek42*k11^2*k33^2 - 6*e12*ek33*ek42*k11^2*k33^2 + 2*e13*ek22*ek43*k11^2*k33^2 + 3*e12*ek32*ek43*k11^2*k33^2 + 20*ek11*ek22*ek31*ek41*k12*k33^2 + 4*ek11*ek23*ek31*ek41*k12*k33^2 - 14*ek11*ek23*ek32*ek41*k12*k33^2 - 4*ek11*ek22*ek33*ek41*k12*k33^2 + 3*ek11*ek23*ek33*ek41*k12*k33^2 + 20*ek11*ek21*ek31*ek42*k12*k33^2 + 21*ek11*ek23*ek31*ek42*k12*k33^2 - 20*ek11*ek22*ek32*ek42*k12*k33^2 + 2*ek11*ek23*ek32*ek42*k12*k33^2 - 4*ek11*ek21*ek33*ek42*k12*k33^2 - 4*ek11*ek22*ek33*ek42*k12*k33^2 + 36*ek11*ek23*ek33*ek42*k12*k33^2 - 8*ek11*ek21*ek31*ek43*k12*k33^2 + 21*ek11*ek22*ek31*ek43*k12*k33^2 + 2*ek11*ek23*ek31*ek43*k12*k33^2 - 14*ek11*ek21*ek32*ek43*k12*k33^2 + 21*ek11*ek22*ek32*ek43*k12*k33^2 - 50*ek11*ek23*ek32*ek43*k12*k33^2 - 6*ek11*ek21*ek33*ek43*k12*k33^2 + 4*ek11*ek23*ek33*ek43*k12*k33^2 - 20*e34*ek11*ek21*k11*k12*k33^2 - 24*e34*ek11*ek22*k11*k12*k33^2 - 17*e34*ek11*ek23*k11*k12*k33^2 + 4*e24*ek11*ek31*k11*k12*k33^2 + 28*e14*ek21*ek31*k11*k12*k33^2 - 30*e14*ek22*ek31*k11*k12*k33^2 + 4*e14*ek23*ek31*k11*k12*k33^2 + 48*e24*ek11*ek32*k11*k12*k33^2 - 14*e14*ek21*ek32*k11*k12*k33^2 + e14*ek23*ek32*k11*k12*k33^2 + 6*e24*ek11*ek33*k11*k12*k33^2 + 20*e14*ek21*ek33*k11*k12*k33^2 + 2*e14*ek22*ek33*k11*k12*k33^2 - 4*e14*ek23*ek33*k11*k12*k33^2 + 10*e23*ek11*ek41*k11*k12*k33^2 + 32*e13*ek22*ek41*k11*k12*k33^2 + e13*ek23*ek41*k11*k12*k33^2 - 14*e12*ek31*ek41*k11*k12*k33^2 - 14*e12*ek32*ek41*k11*k12*k33^2 - 10*e12*ek33*ek41*k11*k12*k33^2 - 24*e23*ek11*ek42*k11*k12*k33^2 + 32*e13*ek21*ek42*k11*k12*k33^2 - 23*e13*ek23*ek42*k11*k12*k33^2 - 30*e12*ek31*ek42*k11*k12*k33^2 + 2*e12*ek33*ek42*k11*k12*k33^2 + 13*e23*ek11*ek43*k11*k12*k33^2 - 2*e13*ek21*ek43*k11*k12*k33^2 - 23*e13*ek22*ek43*k11*k12*k33^2 - e13*ek23*ek43*k11*k12*k33^2 - 11*e12*ek31*ek43*k11*k12*k33^2 + e12*ek32*ek43*k11*k12*k33^2 - 7*e12*ek33*ek43*k11*k12*k33^2 - 15*e14*e23*k11^2*k12*k33^2 - e13*e24*k11^2*k12*k33^2 + 12*e12*e34*k11^2*k12*k33^2 + 14*e34*ek11*ek23*k12^2*k33^2 - 20*e24*ek11*ek31*k12^2*k33^2 + 5*e14*ek23*ek31*k12^2*k33^2 + 20*e14*ek22*ek32*k12^2*k33^2 - 2*e14*ek23*ek32*k12^2*k33^2 + 4*e24*ek11*ek33*k12^2*k33^2 + 4*e14*ek22*ek33*k12^2*k33^2 - 35*e14*ek23*ek33*k12^2*k33^2 + 14*e23*ek11*ek43*k12^2*k33^2 + 14*e13*ek22*ek43*k12^2*k33^2 + 28*e13*ek23*ek43*k12^2*k33^2 + 5*e12*ek31*ek43*k12^2*k33^2 + 5*e12*ek32*ek43*k12^2*k33^2 + 14*e14*e23*k11*k12^2*k33^2 - 32*e13*e24*k11*k12^2*k33^2 + 14*e12*e34*k11*k12^2*k33^2 - 16*ek11*ek22*ek31*ek41*k13*k33^2 + 24*ek11*ek21*ek32*ek41*k13*k33^2 - 47*ek11*ek22*ek32*ek41*k13*k33^2 + 18*ek11*ek23*ek32*ek41*k13*k33^2 - 20*ek11*ek22*ek33*ek41*k13*k33^2 + 8*ek11*ek21*ek31*ek42*k13*k33^2 + 16*ek11*ek22*ek31*ek42*k13*k33^2 + 2*ek11*ek23*ek31*ek42*k13*k33^2 - 47*ek11*ek21*ek32*ek42*k13*k33^2 + 21*ek11*ek22*ek32*ek42*k13*k33^2 + 7*ek11*ek23*ek32*ek42*k13*k33^2 + 10*ek11*ek21*ek33*ek42*k13*k33^2 - 14*ek11*ek22*ek33*ek42*k13*k33^2 + 11*ek11*ek23*ek33*ek42*k13*k33^2 - 4*ek11*ek22*ek31*ek43*k13*k33^2 + 27*ek11*ek21*ek32*ek43*k13*k33^2 + 29*ek11*ek22*ek32*ek43*k13*k33^2 + 5*ek11*ek23*ek32*ek43*k13*k33^2 - 24*ek11*ek22*ek33*ek43*k13*k33^2 + 54*e34*ek11*ek22*k11*k13*k33^2 - 36*e14*ek22*ek31*k11*k13*k33^2 - 27*e24*ek11*ek32*k11*k13*k33^2 - 66*e14*ek21*ek32*k11*k13*k33^2 + 56*e14*ek22*ek32*k11*k13*k33^2 + 33*e14*ek23*ek32*k11*k13*k33^2 + 30*e14*ek22*ek33*k11*k13*k33^2 - 2*e13*ek22*ek41*k11*k13*k33^2 - 3*e12*ek32*ek41*k11*k13*k33^2 - 27*e23*ek11*ek42*k11*k13*k33^2 + e13*ek21*ek42*k11*k13*k33^2 - 16*e13*ek22*ek42*k11*k13*k33^2 - 5*e13*ek23*ek42*k11*k13*k33^2 + 18*e12*ek31*ek42*k11*k13*k33^2 + 56*e12*ek32*ek42*k11*k13*k33^2 - 15*e12*ek33*ek42*k11*k13*k33^2 + 10*e13*ek22*ek43*k11*k13*k33^2 + 15*e12*ek32*ek43*k11*k13*k33^2 - 48*e34*ek11*ek21*k12*k13*k33^2 - 47*e34*ek11*ek22*k12*k13*k33^2 - 45*e34*ek11*ek23*k12*k13*k33^2 + 8*e24*ek11*ek31*k12*k13*k33^2 + 72*e14*ek21*ek31*k12*k13*k33^2 - 62*e14*ek22*ek31*k12*k13*k33^2 + 21*e14*ek23*ek31*k12*k13*k33^2 + 94*e24*ek11*ek32*k12*k13*k33^2 - 9*e14*ek21*ek32*k12*k13*k33^2 - 42*e14*ek22*ek32*k12*k13*k33^2 + 56*e14*ek23*ek32*k12*k13*k33^2 + 10*e24*ek11*ek33*k12*k13*k33^2 + 58*e14*ek21*ek33*k12*k13*k33^2 + 35*e14*ek22*ek33*k12*k13*k33^2 + 5*e14*ek23*ek33*k12*k13*k33^2 + 24*e23*ek11*ek41*k12*k13*k33^2 + 106*e13*ek22*ek41*k12*k13*k33^2 + 4*e13*ek23*ek41*k12*k13*k33^2 - 36*e12*ek31*ek41*k12*k13*k33^2 - 9*e12*ek32*ek41*k12*k13*k33^2 - 29*e12*ek33*ek41*k12*k13*k33^2 - 47*e23*ek11*ek42*k12*k13*k33^2 + 106*e13*ek21*ek42*k12*k13*k33^2 - 14*e13*ek22*ek42*k12*k13*k33^2 - 30*e13*ek23*ek42*k12*k13*k33^2 - 62*e12*ek31*ek42*k12*k13*k33^2 - 5*e12*ek32*ek42*k12*k13*k33^2 + 6*e12*ek33*ek42*k12*k13*k33^2 + 27*e23*ek11*ek43*k12*k13*k33^2 - 8*e13*ek21*ek43*k12*k13*k33^2 - 47*e13*ek22*ek43*k12*k13*k33^2 - e13*ek23*ek43*k12*k13*k33^2 - 33*e12*ek31*ek43*k12*k13*k33^2 + 16*e12*ek32*ek43*k12*k13*k33^2 - 32*e12*ek33*ek43*k12*k13*k33^2 - 66*e14*e23*k11*k12*k13*k33^2 + e13*e24*k11*k12*k13*k33^2 + 69*e12*e34*k11*k12*k13*k33^2 + 9*e14*e23*k12^2*k13*k33^2 - 106*e13*e24*k12^2*k13*k33^2 + 9*e12*e34*k12^2*k13*k33^2 + 60*e34*ek11*ek22*k13^2*k33^2 - 48*e14*ek22*ek31*k13^2*k33^2 - 30*e24*ek11*ek32*k13^2*k33^2 - 69*e14*ek21*ek32*k13^2*k33^2 - 20*e14*ek22*ek32*k13^2*k33^2 + 19*e14*ek23*ek32*k13^2*k33^2 + 16*e14*ek22*ek33*k13^2*k33^2 - 16*e13*ek22*ek41*k13^2*k33^2 - 24*e12*ek32*ek41*k13^2*k33^2 - 30*e23*ek11*ek42*k13^2*k33^2 + 8*e13*ek21*ek42*k13^2*k33^2 + 21*e13*ek22*ek42*k13^2*k33^2 - 7*e13*ek23*ek42*k13^2*k33^2 + 24*e12*ek31*ek42*k13^2*k33^2 - 6*e12*ek32*ek42*k13^2*k33^2 + 8*e13*ek22*ek43*k13^2*k33^2 + 12*e12*ek32*ek43*k13^2*k33^2 - 69*e14*e23*k12*k13^2*k33^2 + 8*e13*e24*k12*k13^2*k33^2 + 93*e12*e34*k12*k13^2*k33^2 - 20*ek11*ek21*ek31*ek41*k22*k33^2 - 21*ek11*ek23*ek31*ek41*k22*k33^2 - 8*ek11*ek22*ek32*ek41*k22*k33^2 + 4*ek11*ek21*ek33*ek41*k22*k33^2 - 14*ek11*ek23*ek33*ek41*k22*k33^2 + 24*ek11*ek22*ek31*ek42*k22*k33^2 - ek11*ek23*ek31*ek42*k22*k33^2 + 30*ek11*ek21*ek32*ek42*k22*k33^2 + 8*ek11*ek22*ek32*ek42*k22*k33^2 + 6*ek11*ek23*ek32*ek42*k22*k33^2 + 2*ek11*ek21*ek33*ek42*k22*k33^2 - 12*ek11*ek22*ek33*ek42*k22*k33^2 - 2*ek11*ek23*ek33*ek42*k22*k33^2 - 21*ek11*ek21*ek31*ek43*k22*k33^2 + 4*ek11*ek22*ek31*ek43*k22*k33^2 + 21*ek11*ek23*ek31*ek43*k22*k33^2 - 2*ek11*ek21*ek32*ek43*k22*k33^2 - 2*ek11*ek22*ek32*ek43*k22*k33^2 - 6*ek11*ek23*ek32*ek43*k22*k33^2 + 2*ek11*ek21*ek33*ek43*k22*k33^2 + 12*ek11*ek22*ek33*ek43*k22*k33^2 + 24*e34*ek11*ek21*k11*k22*k33^2 - 4*e34*ek11*ek23*k11*k22*k33^2 - 8*e24*ek11*ek31*k11*k22*k33^2 + 30*e14*ek21*ek31*k11*k22*k33^2 + 2*e14*ek23*ek31*k11*k22*k33^2 + 8*e14*ek22*ek32*k11*k22*k33^2 - 2*e14*ek21*ek33*k11*k22*k33^2 + 16*e14*ek23*ek33*k11*k22*k33^2 + 24*e23*ek11*ek41*k11*k22*k33^2 - 32*e13*ek21*ek41*k11*k22*k33^2 + 23*e13*ek23*ek41*k11*k22*k33^2 + 30*e12*ek31*ek41*k11*k22*k33^2 - 2*e12*ek33*ek41*k11*k22*k33^2 - 24*e13*ek22*ek42*k11*k22*k33^2 + e13*ek23*ek42*k11*k22*k33^2 - 30*e12*ek32*ek42*k11*k22*k33^2 - 2*e12*ek33*ek42*k11*k22*k33^2 - 4*e23*ek11*ek43*k11*k22*k33^2 + 23*e13*ek21*ek43*k11*k22*k33^2 - 4*e13*ek22*ek43*k11*k22*k33^2 - 21*e13*ek23*ek43*k11*k22*k33^2 + 2*e12*ek31*ek43*k11*k22*k33^2 + 2*e12*ek32*ek43*k11*k22*k33^2 - 28*e14*e23*k11^2*k22*k33^2 + 8*e13*e24*k11^2*k22*k33^2 - 28*e12*e34*k11^2*k22*k33^2 + 24*e34*ek11*ek22*k12*k22*k33^2 - e34*ek11*ek23*k12*k22*k33^2 - 48*e14*ek22*ek31*k12*k22*k33^2 + 2*e14*ek23*ek31*k12*k22*k33^2 + 30*e24*ek11*ek32*k12*k22*k33^2 - 60*e14*ek21*ek32*k12*k22*k33^2 - 4*e14*ek22*ek32*k12*k22*k33^2 - 3*e14*ek23*ek32*k12*k22*k33^2 + 2*e24*ek11*ek33*k12*k22*k33^2 - 4*e14*ek21*ek33*k12*k22*k33^2 + 6*e14*ek22*ek33*k12*k22*k33^2 + e14*ek23*ek33*k12*k22*k33^2 + 24*e13*ek22*ek41*k12*k22*k33^2 - e13*ek23*ek41*k12*k22*k33^2 + 30*e12*ek32*ek41*k12*k22*k33^2 + 2*e12*ek33*ek41*k12*k22*k33^2 - 32*e23*ek11*ek42*k12*k22*k33^2 + 14*e13*ek21*ek42*k12*k22*k33^2 - 10*e13*ek22*ek42*k12*k22*k33^2 + 5*e13*ek23*ek42*k12*k22*k33^2 + 14*e12*ek31*ek42*k12*k22*k33^2 + 14*e12*ek32*ek42*k12*k22*k33^2 - 10*e12*ek33*ek42*k12*k22*k33^2 - 23*e23*ek11*ek43*k12*k22*k33^2 - 26*e13*ek21*ek43*k12*k22*k33^2 + 13*e13*ek22*ek43*k12*k22*k33^2 - 8*e13*ek23*ek43*k12*k22*k33^2 + e12*ek31*ek43*k12*k22*k33^2 - 11*e12*ek32*ek43*k12*k22*k33^2 + 7*e12*ek33*ek43*k12*k22*k33^2 + 32*e14*e23*k12^2*k22*k33^2 - 14*e13*e24*k12^2*k22*k33^2 - 14*e12*e34*k12^2*k22*k33^2 + 47*e34*ek11*ek21*k13*k22*k33^2 + 4*e34*ek11*ek22*k13*k22*k33^2 - 8*e34*ek11*ek23*k13*k22*k33^2 - 16*e24*ek11*ek31*k13*k22*k33^2 + 62*e14*ek21*ek31*k13*k22*k33^2 - 8*e14*ek22*ek31*k13*k22*k33^2 - 38*e14*ek23*ek31*k13*k22*k33^2 - 2*e24*ek11*ek32*k13*k22*k33^2 + 4*e14*ek21*ek32*k13*k22*k33^2 + e14*ek22*ek32*k13*k22*k33^2 + 3*e14*ek23*ek32*k13*k22*k33^2 + 16*e24*ek11*ek33*k13*k22*k33^2 - 39*e14*ek21*ek33*k13*k22*k33^2 - 6*e14*ek22*ek33*k13*k22*k33^2 + e14*ek23*ek33*k13*k22*k33^2 + 47*e23*ek11*ek41*k13*k22*k33^2 - 106*e13*ek21*ek41*k13*k22*k33^2 + 4*e13*ek22*ek41*k13*k22*k33^2 + 45*e13*ek23*ek41*k13*k22*k33^2 + 62*e12*ek31*ek41*k13*k22*k33^2 - 2*e12*ek32*ek41*k13*k22*k33^2 - 3*e12*ek33*ek41*k13*k22*k33^2 - 23*e23*ek11*ek42*k13*k22*k33^2 + e13*ek21*ek42*k13*k22*k33^2 + 4*e13*ek22*ek42*k13*k22*k33^2 + e13*ek23*ek42*k13*k22*k33^2 - 26*e12*ek31*ek42*k13*k22*k33^2 + 7*e12*ek32*ek42*k13*k22*k33^2 - 11*e12*ek33*ek42*k13*k22*k33^2 - 29*e23*ek11*ek43*k13*k22*k33^2 + 41*e13*ek21*ek43*k13*k22*k33^2 + 2*e13*ek22*ek43*k13*k22*k33^2 - 9*e13*ek23*ek43*k13*k22*k33^2 + 3*e12*ek31*ek43*k13*k22*k33^2 - e12*ek32*ek43*k13*k22*k33^2 + 4*e12*ek33*ek43*k13*k22*k33^2 - 56*e14*e23*k11*k13*k22*k33^2 + 16*e13*e24*k11*k13*k22*k33^2 - 56*e12*e34*k11*k13*k22*k33^2 + 46*e14*e23*k12*k13*k22*k33^2 + 25*e13*e24*k12*k13*k22*k33^2 + 25*e12*e34*k12*k13*k22*k33^2 + 20*e14*e23*k13^2*k22*k33^2 - 15*e13*e24*k13^2*k22*k33^2 + 3*e12*e34*k13^2*k22*k33^2 - 28*e34*ek11*ek21*k22^2*k33^2 - 12*e34*ek11*ek22*k22^2*k33^2 - 6*e34*ek11*ek23*k22^2*k33^2 - 28*e24*ek11*ek31*k22^2*k33^2 + 56*e14*ek21*ek31*k22^2*k33^2 + 6*e14*ek22*ek31*k22^2*k33^2 + 3*e14*ek23*ek31*k22^2*k33^2 + 6*e24*ek11*ek32*k22^2*k33^2 - 3*e14*ek21*ek32*k22^2*k33^2 + 12*e24*ek11*ek33*k22^2*k33^2 - 6*e14*ek21*ek33*k22^2*k33^2 + 8*e23*ek11*ek41*k22^2*k33^2 - 28*e13*ek21*ek41*k22^2*k33^2 + 6*e13*ek22*ek41*k22^2*k33^2 + 3*e13*ek23*ek41*k22^2*k33^2 - 28*e12*ek31*ek41*k22^2*k33^2 - 3*e12*ek32*ek41*k22^2*k33^2 - 6*e12*ek33*ek41*k22^2*k33^2 - 2*e23*ek11*ek42*k22^2*k33^2 - 3*e13*ek21*ek42*k22^2*k33^2 - 3*e12*ek31*ek42*k22^2*k33^2 + 2*e23*ek11*ek43*k22^2*k33^2 + 3*e13*ek21*ek43*k22^2*k33^2 + 3*e12*ek31*ek43*k22^2*k33^2 - 8*e14*e23*k11*k22^2*k33^2 + 28*e13*e24*k11*k22^2*k33^2 + 28*e12*e34*k11*k22^2*k33^2 + e14*e23*k12*k22^2*k33^2 + 15*e13*e24*k12*k22^2*k33^2 - 12*e12*e34*k12*k22^2*k33^2 - e14*e23*k13*k22^2*k33^2 + 12*e13*e24*k13*k22^2*k33^2 - 15*e12*e34*k13*k22^2*k33^2 + 4*ek11*ek21*ek31*ek41*k23*k33^2 + 21*ek11*ek22*ek31*ek41*k23*k33^2 - 4*ek11*ek23*ek31*ek41*k23*k33^2 + 28*ek11*ek21*ek32*ek41*k23*k33^2 + 16*ek11*ek22*ek32*ek41*k23*k33^2 + 21*ek11*ek23*ek32*ek41*k23*k33^2 + 3*ek11*ek21*ek33*ek41*k23*k33^2 + 14*ek11*ek22*ek33*ek41*k23*k33^2 - 6*ek11*ek23*ek33*ek41*k23*k33^2 + 21*ek11*ek21*ek31*ek42*k23*k33^2 - 47*ek11*ek22*ek31*ek42*k23*k33^2 - 18*ek11*ek23*ek31*ek42*k23*k33^2 - 62*ek11*ek21*ek32*ek42*k23*k33^2 - 16*ek11*ek22*ek32*ek42*k23*k33^2 - 16*ek11*ek23*ek32*ek42*k23*k33^2 - 5*ek11*ek21*ek33*ek42*k23*k33^2 + 20*ek11*ek22*ek33*ek42*k23*k33^2 + 8*ek11*ek23*ek33*ek42*k23*k33^2 + 2*ek11*ek21*ek31*ek43*k23*k33^2 - 29*ek11*ek22*ek31*ek43*k23*k33^2 - 2*ek11*ek23*ek31*ek43*k23*k33^2 + 9*ek11*ek21*ek32*ek43*k23*k33^2 + 4*ek11*ek22*ek32*ek43*k23*k33^2 + 16*ek11*ek23*ek32*ek43*k23*k33^2 + 4*ek11*ek21*ek33*ek43*k23*k33^2 - 24*ek11*ek22*ek33*ek43*k23*k33^2 - 17*e34*ek11*ek21*k11*k23*k33^2 + 4*e34*ek11*ek22*k11*k23*k33^2 + 4*e34*ek11*ek23*k11*k23*k33^2 + e24*ek11*ek31*k11*k23*k33^2 + 4*e14*ek21*ek31*k11*k23*k33^2 - 2*e14*ek22*ek31*k11*k23*k33^2 - 2*e14*ek23*ek31*k11*k23*k33^2 - 8*e24*ek11*ek32*k11*k23*k33^2 - 26*e14*ek21*ek32*k11*k23*k33^2 - 16*e14*ek22*ek32*k11*k23*k33^2 - 15*e14*ek23*ek32*k11*k23*k33^2 + 6*e24*ek11*ek33*k11*k23*k33^2 - 4*e14*ek21*ek33*k11*k23*k33^2 - 16*e14*ek22*ek33*k11*k23*k33^2 - 10*e14*ek23*ek33*k11*k23*k33^2 + 4*e23*ek11*ek41*k11*k23*k33^2 + e13*ek21*ek41*k11*k23*k33^2 - 23*e13*ek22*ek41*k11*k23*k33^2 + 2*e13*ek23*ek41*k11*k23*k33^2 + 7*e12*ek31*ek41*k11*k23*k33^2 - 26*e12*ek32*ek41*k11*k23*k33^2 + 11*e12*ek33*ek41*k11*k23*k33^2 + 4*e23*ek11*ek42*k11*k23*k33^2 - 23*e13*ek21*ek42*k11*k23*k33^2 + 47*e13*ek22*ek42*k11*k23*k33^2 + 18*e13*ek23*ek42*k11*k23*k33^2 - 2*e12*ek31*ek42*k11*k23*k33^2 + 62*e12*ek32*ek42*k11*k23*k33^2 + 3*e12*ek33*ek42*k11*k23*k33^2 - 2*e23*ek11*ek43*k11*k23*k33^2 - e13*ek21*ek43*k11*k23*k33^2 + 29*e13*ek22*ek43*k11*k23*k33^2 + 2*e13*ek23*ek43*k11*k23*k33^2 + e12*ek31*ek43*k11*k23*k33^2 - 3*e12*ek32*ek43*k11*k23*k33^2 + 4*e12*ek33*ek43*k11*k23*k33^2 + 12*e14*e23*k11^2*k23*k33^2 - e13*e24*k11^2*k23*k33^2 - 15*e12*e34*k11^2*k23*k33^2 - 14*e34*ek11*ek21*k12*k23*k33^2 - 47*e34*ek11*ek22*k12*k23*k33^2 + 5*e34*ek11*ek23*k12*k23*k33^2 - 42*e24*ek11*ek31*k12*k23*k33^2 - 5*e14*ek21*ek31*k12*k23*k33^2 + 94*e14*ek22*ek31*k12*k23*k33^2 + 32*e14*ek23*ek31*k12*k23*k33^2 - 62*e24*ek11*ek32*k12*k23*k33^2 + 124*e14*ek21*ek32*k12*k23*k33^2 + 8*e14*ek22*ek32*k12*k23*k33^2 + 8*e14*ek23*ek32*k12*k23*k33^2 - 35*e24*ek11*ek33*k12*k23*k33^2 + 39*e14*ek21*ek33*k12*k23*k33^2 - 10*e14*ek22*ek33*k12*k23*k33^2 - 12*e14*ek23*ek33*k12*k23*k33^2 - 14*e23*ek11*ek41*k12*k23*k33^2 - 47*e13*ek22*ek41*k12*k23*k33^2 - 40*e13*ek23*ek41*k12*k23*k33^2 - 5*e12*ek31*ek41*k12*k23*k33^2 - 62*e12*ek32*ek41*k12*k23*k33^2 - 6*e12*ek33*ek41*k12*k23*k33^2 + 106*e23*ek11*ek42*k12*k23*k33^2 - 9*e13*ek21*ek42*k12*k23*k33^2 + 24*e13*ek22*ek42*k12*k23*k33^2 - 13*e13*ek23*ek42*k12*k23*k33^2 - 9*e12*ek31*ek42*k12*k23*k33^2 - 36*e12*ek32*ek42*k12*k23*k33^2 + 29*e12*ek33*ek42*k12*k23*k33^2 + 47*e23*ek11*ek43*k12*k23*k33^2 + 2*e13*ek21*ek43*k12*k23*k33^2 - 27*e13*ek22*ek43*k12*k23*k33^2 + 16*e13*ek23*ek43*k12*k23*k33^2 - 16*e12*ek31*ek43*k12*k23*k33^2 + 33*e12*ek32*ek43*k12*k23*k33^2 - 32*e12*ek33*ek43*k12*k23*k33^2 + 25*e14*e23*k11*k12*k23*k33^2 + 46*e13*e24*k11*k12*k23*k33^2 + 25*e12*e34*k11*k12*k23*k33^2 - 106*e14*e23*k12^2*k23*k33^2 + 9*e13*e24*k12^2*k23*k33^2 + 9*e12*e34*k12^2*k23*k33^2 - 45*e34*ek11*ek21*k13*k23*k33^2 - 8*e34*ek11*ek23*k13*k23*k33^2 + 2*e24*ek11*ek31*k13*k23*k33^2 + 21*e14*ek21*ek31*k13*k23*k33^2 + 54*e14*ek22*ek31*k13*k23*k33^2 + 10*e14*ek23*ek31*k13*k23*k33^2 - 54*e24*ek11*ek32*k13*k23*k33^2 - 14*e14*ek21*ek32*k13*k23*k33^2 - 2*e14*ek22*ek32*k13*k23*k33^2 - 5*e14*ek23*ek32*k13*k23*k33^2 + 11*e24*ek11*ek33*k13*k23*k33^2 + 5*e14*ek21*ek33*k13*k23*k33^2 + 11*e14*ek22*ek33*k13*k23*k33^2 - 8*e14*ek23*ek33*k13*k23*k33^2 + 18*e23*ek11*ek41*k13*k23*k33^2 + 4*e13*ek21*ek41*k13*k23*k33^2 - 53*e13*ek22*ek41*k13*k23*k33^2 + 6*e13*ek23*ek41*k13*k23*k33^2 + 12*e12*ek31*ek41*k13*k23*k33^2 - 38*e12*ek32*ek41*k13*k23*k33^2 + 20*e12*ek33*ek41*k13*k23*k33^2 + 53*e23*ek11*ek42*k13*k23*k33^2 - 54*e13*ek21*ek42*k13*k23*k33^2 - 18*e13*ek22*ek42*k13*k23*k33^2 + 9*e13*ek23*ek42*k13*k23*k33^2 + 38*e12*ek31*ek42*k13*k23*k33^2 - 12*e12*ek32*ek42*k13*k23*k33^2 + 20*e12*ek33*ek42*k13*k23*k33^2 + 5*e23*ek11*ek43*k13*k23*k33^2 - e13*ek21*ek43*k13*k23*k33^2 + 5*e13*ek22*ek43*k13*k23*k33^2 + 8*e13*ek23*ek43*k13*k23*k33^2 + 33*e14*e23*k11*k13*k23*k33^2 - 5*e13*e24*k11*k13*k23*k33^2 - 48*e12*e34*k11*k13*k23*k33^2 - 54*e14*e23*k12*k13*k23*k33^2 + 54*e13*e24*k12*k13*k23*k33^2 + 19*e14*e23*k13^2*k23*k33^2 - 7*e13*e24*k13^2*k23*k33^2 - 36*e12*e34*k13^2*k23*k33^2 + 56*e34*ek11*ek21*k22*k23*k33^2 + 54*e34*ek11*ek22*k22*k23*k33^2 + 24*e34*ek11*ek23*k22*k23*k33^2 + 56*e24*ek11*ek31*k22*k23*k33^2 - 112*e14*ek21*ek31*k22*k23*k33^2 - 27*e14*ek22*ek31*k22*k23*k33^2 - 12*e14*ek23*ek31*k22*k23*k33^2 - 36*e24*ek11*ek32*k22*k23*k33^2 + 18*e14*ek21*ek32*k22*k23*k33^2 - 30*e24*ek11*ek33*k22*k23*k33^2 + 15*e14*ek21*ek33*k22*k23*k33^2 - 16*e23*ek11*ek41*k22*k23*k33^2 + 56*e13*ek21*ek41*k22*k23*k33^2 - 27*e13*ek22*ek41*k22*k23*k33^2 - 12*e13*ek23*ek41*k22*k23*k33^2 + 56*e12*ek31*ek41*k22*k23*k33^2 + 18*e12*ek32*ek41*k22*k23*k33^2 + 15*e12*ek33*ek41*k22*k23*k33^2 - 2*e23*ek11*ek42*k22*k23*k33^2 - 3*e13*ek21*ek42*k22*k23*k33^2 - 3*e12*ek31*ek42*k22*k23*k33^2 - 10*e23*ek11*ek43*k22*k23*k33^2 - 15*e13*ek21*ek43*k22*k23*k33^2 - 15*e12*ek31*ek43*k22*k23*k33^2 + 16*e14*e23*k11*k22*k23*k33^2 - 56*e13*e24*k11*k22*k23*k33^2 - 56*e12*e34*k11*k22*k23*k33^2 + e14*e23*k12*k22*k23*k33^2 - 66*e13*e24*k12*k22*k23*k33^2 + 69*e12*e34*k12*k22*k23*k33^2 + 5*e14*e23*k13*k22*k23*k33^2 - 33*e13*e24*k13*k22*k23*k33^2 + 48*e12*e34*k13*k22*k23*k33^2 - 3*e34*ek11*ek21*k23^2*k33^2 - 60*e34*ek11*ek22*k23^2*k33^2 - 24*e34*ek11*ek23*k23^2*k33^2 + 20*e24*ek11*ek31*k23^2*k33^2 - 36*e14*ek21*ek31*k23^2*k33^2 + 30*e14*ek22*ek31*k23^2*k33^2 + 12*e14*ek23*ek31*k23^2*k33^2 + 48*e24*ek11*ek32*k23^2*k33^2 - 24*e14*ek21*ek32*k23^2*k33^2 + 16*e24*ek11*ek33*k23^2*k33^2 - 21*e23*ek11*ek41*k23^2*k33^2 + 42*e13*ek21*ek41*k23^2*k33^2 + 30*e13*ek22*ek41*k23^2*k33^2 + 12*e13*ek23*ek41*k23^2*k33^2 + 6*e12*ek31*ek41*k23^2*k33^2 - 24*e12*ek32*ek41*k23^2*k33^2 + 16*e23*ek11*ek42*k23^2*k33^2 + 24*e13*ek21*ek42*k23^2*k33^2 + 24*e12*ek31*ek42*k23^2*k33^2 + 8*e23*ek11*ek43*k23^2*k33^2 + 12*e13*ek21*ek43*k23^2*k33^2 + 12*e12*ek31*ek43*k23^2*k33^2 + 15*e14*e23*k11*k23^2*k33^2 - 20*e13*e24*k11*k23^2*k33^2 - 3*e12*e34*k11*k23^2*k33^2 - 8*e14*e23*k12*k23^2*k33^2 + 69*e13*e24*k12*k23^2*k33^2 - 93*e12*e34*k12*k23^2*k33^2 - 7*e14*e23*k13*k23^2*k33^2 + 19*e13*e24*k13*k23^2*k33^2 - 36*e12*e34*k13*k23^2*k33^2 - 4*ek11*ek22*ek31*ek41*k33^3 + 5*ek11*ek21*ek32*ek41*k33^3 - 16*ek11*ek22*ek32*ek41*k33^3 + 5*ek11*ek23*ek32*ek41*k33^3 - 4*ek11*ek22*ek33*ek41*k33^3 + 2*ek11*ek21*ek31*ek42*k33^3 + 16*ek11*ek22*ek31*ek42*k33^3 + ek11*ek23*ek31*ek42*k33^3 + 3*ek11*ek21*ek32*ek42*k33^3 + 4*ek11*ek22*ek32*ek42*k33^3 + 4*ek11*ek23*ek32*ek42*k33^3 + 2*ek11*ek21*ek33*ek42*k33^3 - 4*ek11*ek22*ek33*ek42*k33^3 + 4*ek11*ek21*ek32*ek43*k33^3 + 12*e34*ek11*ek22*k11*k33^3 - 6*e14*ek22*ek31*k11*k33^3 - 6*e24*ek11*ek32*k11*k33^3 - 12*e14*ek21*ek32*k11*k33^3 + 18*e14*ek22*ek32*k11*k33^3 + 3*e14*ek23*ek32*k11*k33^3 + 4*e14*ek22*ek33*k11*k33^3 - 2*e13*ek22*ek41*k11*k33^3 - 3*e12*ek32*ek41*k11*k33^3 - 6*e23*ek11*ek42*k11*k33^3 + e13*ek21*ek42*k11*k33^3 - 16*e13*ek22*ek42*k11*k33^3 - e13*ek23*ek42*k11*k33^3 + 3*e12*ek31*ek42*k11*k33^3 - e12*ek32*ek42*k11*k33^3 - 2*e12*ek33*ek42*k11*k33^3 + 4*e12*ek32*ek43*k11*k33^3 - 10*e34*ek11*ek21*k12*k33^3 - 10*e34*ek11*ek23*k12*k33^3 + 2*e24*ek11*ek31*k12*k33^3 + 14*e14*ek21*ek31*k12*k33^3 - 39*e14*ek22*ek31*k12*k33^3 + 5*e14*ek23*ek31*k12*k33^3 + 39*e24*ek11*ek32*k12*k33^3 - 33*e14*ek21*ek32*k12*k33^3 - 2*e14*ek22*ek32*k12*k33^3 + 2*e14*ek23*ek32*k12*k33^3 + 2*e24*ek11*ek33*k12*k33^3 + 12*e14*ek21*ek33*k12*k33^3 + 2*e14*ek22*ek33*k12*k33^3 + 4*e14*ek23*ek33*k12*k33^3 + 5*e23*ek11*ek41*k12*k33^3 + 38*e13*ek22*ek41*k12*k33^3 + e13*ek23*ek41*k12*k33^3 - 7*e12*ek31*ek41*k12*k33^3 + 12*e12*ek32*ek41*k12*k33^3 - 6*e12*ek33*ek41*k12*k33^3 - 38*e23*ek11*ek42*k12*k33^3 + 29*e13*ek21*ek42*k12*k33^3 - 5*e13*ek22*ek42*k12*k33^3 + 2*e13*ek23*ek42*k12*k33^3 - 12*e12*ek31*ek42*k12*k33^3 + 7*e12*ek32*ek42*k12*k33^3 - 6*e12*ek33*ek42*k12*k33^3 + 4*e23*ek11*ek43*k12*k33^3 - 8*e13*ek21*ek43*k12*k33^3 + 4*e13*ek22*ek43*k12*k33^3 - 4*e13*ek23*ek43*k12*k33^3 - 4*e12*ek31*ek43*k12*k33^3 - 4*e12*ek32*ek43*k12*k33^3 - 12*e14*e23*k11*k12*k33^3 + e13*e24*k11*k12*k33^3 + 15*e12*e34*k11*k12*k33^3 + 29*e14*e23*k12^2*k33^3 - 29*e13*e24*k12^2*k33^3 + 28*e34*ek11*ek22*k13*k33^3 - 20*e14*ek22*ek31*k13*k33^3 - 14*e24*ek11*ek32*k13*k33^3 - 22*e14*ek21*ek32*k13*k33^3 + e14*ek22*ek32*k13*k33^3 + 4*e14*ek23*ek32*k13*k33^3 - 8*e13*ek22*ek41*k13*k33^3 - 16*e12*ek32*ek41*k13*k33^3 - 14*e23*ek11*ek42*k13*k33^3 + 8*e13*ek21*ek42*k13*k33^3 + 5*e13*ek22*ek42*k13*k33^3 - 4*e13*ek23*ek42*k13*k33^3 + 2*e12*ek31*ek42*k13*k33^3 + 2*e12*ek32*ek42*k13*k33^3 - 4*e12*ek33*ek42*k13*k33^3 + 4*e12*ek32*ek43*k13*k33^3 - 22*e14*e23*k12*k13*k33^3 + 8*e13*e24*k12*k13*k33^3 + 42*e12*e34*k12*k13*k33^3 - 2*e34*ek11*ek21*k22*k33^3 - 12*e34*ek11*ek22*k22*k33^3 - 4*e34*ek11*ek23*k22*k33^3 - 18*e24*ek11*ek31*k22*k33^3 + 43*e14*ek21*ek31*k22*k33^3 + 6*e14*ek22*ek31*k22*k33^3 + 2*e14*ek23*ek31*k22*k33^3 + 6*e24*ek11*ek32*k22*k33^3 - 3*e14*ek21*ek32*k22*k33^3 + 4*e24*ek11*ek33*k22*k33^3 - 2*e14*ek21*ek33*k22*k33^3 + 16*e23*ek11*ek41*k22*k33^3 - 40*e13*ek21*ek41*k22*k33^3 + 6*e13*ek22*ek41*k22*k33^3 + 2*e13*ek23*ek41*k22*k33^3 + e12*ek31*ek41*k22*k33^3 - 3*e12*ek32*ek41*k22*k33^3 - 2*e12*ek33*ek41*k22*k33^3 + 2*e23*ek11*ek42*k22*k33^3 + 3*e13*ek21*ek42*k22*k33^3 + 3*e12*ek31*ek42*k22*k33^3 + 4*e13*ek21*ek43*k22*k33^3 + 4*e12*ek31*ek43*k22*k33^3 - 18*e14*e23*k11*k22*k33^3 + 18*e13*e24*k11*k22*k33^3 - e14*e23*k12*k22*k33^3 + 12*e13*e24*k12*k22*k33^3 - 15*e12*e34*k12*k22*k33^3 - e14*e23*k13*k22*k33^3 + 3*e13*e24*k13*k22*k33^3 - 6*e12*e34*k13*k22*k33^3 - 10*e34*ek11*ek21*k23*k33^3 + 28*e34*ek11*ek22*k23*k33^3 + e24*ek11*ek31*k23*k33^3 + 5*e14*ek21*ek31*k23*k33^3 - 14*e14*ek22*ek31*k23*k33^3 - 20*e24*ek11*ek32*k23*k33^3 + 2*e14*ek21*ek32*k23*k33^3 + 4*e14*ek21*ek33*k23*k33^3 + 5*e23*ek11*ek41*k23*k33^3 + e13*ek21*ek41*k23*k33^3 - 14*e13*ek22*ek41*k23*k33^3 + 2*e12*ek31*ek41*k23*k33^3 + 2*e12*ek32*ek41*k23*k33^3 + 4*e12*ek33*ek41*k23*k33^3 - 8*e23*ek11*ek42*k23*k33^3 - 16*e13*ek21*ek42*k23*k33^3 - 16*e12*ek31*ek42*k23*k33^3 - 4*e13*ek21*ek43*k23*k33^3 - 4*e12*ek31*ek43*k23*k33^3 + 3*e14*e23*k11*k23*k33^3 - e13*e24*k11*k23*k33^3 - 6*e12*e34*k11*k23*k33^3 + 8*e14*e23*k12*k23*k33^3 - 22*e13*e24*k12*k23*k33^3 + 42*e12*e34*k12*k23*k33^3 + 4*e14*e23*k13*k23*k33^3 - 4*e13*e24*k13*k23*k33^3 - 4*e14*ek21*ek32*k33^4 - 4*e12*ek32*ek41*k33^4 + 4*e13*ek21*ek42*k33^4 + 4*e12*ek31*ek42*k33^4 - 4*e14*e23*k12*k33^4 + 4*e13*e24*k12*k33^4 + ek12*(-4*ek22*ek33*ek42*k11^3 + ek22*ek31*ek43*k11^3 + 2*ek22*ek32*ek43*k11^3 - 8*ek22*ek33*ek43*k11^3 - 4*e24*ek33*k11^4 - 2*e23*ek43*k11^4 - 4*ek22*ek33*ek41*k11^2*k12 - 16*ek22*ek33*ek42*k11^2*k12 + 2*ek22*ek31*ek43*k11^2*k12 + 8*ek22*ek32*ek43*k11^2*k12 + 16*ek22*ek33*ek43*k11^2*k12 - 20*e24*ek33*k11^3*k12 + 2*e23*ek43*k11^3*k12 + 8*ek22*ek33*ek41*k11*k12^2 - 16*ek22*ek33*ek42*k11*k12^2 - 4*ek22*ek31*ek43*k11*k12^2 + 8*ek22*ek32*ek43*k11*k12^2 + 16*ek22*ek33*ek43*k11*k12^2 - 48*e24*ek33*k11^2*k12^2 + 24*e23*ek43*k11^2*k12^2 + 16*ek22*ek33*ek41*k12^3 - 8*ek22*ek31*ek43*k12^3 - 64*e24*ek33*k11*k12^3 + 32*e23*ek43*k11*k12^3 - 32*e24*ek33*k12^4 + 16*e23*ek43*k12^4 - 2*ek22*ek31*ek41*k11^2*k13 + 2*ek22*ek32*ek41*k11^2*k13 + 17*ek22*ek33*ek41*k11^2*k13 - 4*ek22*ek31*ek42*k11^2*k13 + 4*ek22*ek32*ek42*k11^2*k13 + 21*ek22*ek33*ek42*k11^2*k13 + 6*ek22*ek31*ek43*k11^2*k13 + 21*ek22*ek32*ek43*k11^2*k13 - 47*ek22*ek33*ek43*k11^2*k13 + e34*ek22*k11^3*k13 + 4*e24*ek31*k11^3*k13 + 5*e24*ek32*k11^3*k13 - 14*e24*ek33*k11^3*k13 + 2*e23*ek41*k11^3*k13 + 2*e23*ek42*k11^3*k13 - 16*e23*ek43*k11^3*k13 + 8*ek22*ek32*ek41*k11*k12*k13 - 64*ek22*ek33*ek41*k11*k12*k13 - 16*ek22*ek31*ek42*k11*k12*k13 + 16*ek22*ek32*ek42*k11*k12*k13 + 44*ek22*ek33*ek42*k11*k12*k13 - 64*ek22*ek31*ek43*k11*k12*k13 + 44*ek22*ek32*ek43*k11*k12*k13 + 2*e34*ek22*k11^2*k12*k13 + 10*e24*ek31*k11^2*k12*k13 + 21*e24*ek32*k11^2*k12*k13 - 38*e24*ek33*k11^2*k12*k13 + 12*e23*ek42*k11^2*k12*k13 - 22*e23*ek43*k11^2*k12*k13 + 8*ek22*ek32*ek41*k12^2*k13 - 104*ek22*ek33*ek41*k12^2*k13 - 16*ek22*ek31*ek42*k12^2*k13 + 16*ek22*ek32*ek42*k12^2*k13 + 4*ek22*ek33*ek42*k12^2*k13 - 104*ek22*ek31*ek43*k12^2*k13 + 4*ek22*ek32*ek43*k12^2*k13 - 4*e34*ek22*k11*k12^2*k13 + 24*e24*ek32*k11*k12^2*k13 + 44*e24*ek33*k11*k12^2*k13 + 24*e23*ek42*k11*k12^2*k13 + 44*e23*ek43*k11*k12^2*k13 - 8*e34*ek22*k12^3*k13 - 8*e24*ek31*k12^3*k13 + 4*e24*ek32*k12^3*k13 + 48*e24*ek33*k12^3*k13 + 4*e23*ek41*k12^3*k13 + 16*e23*ek42*k12^3*k13 + 48*e23*ek43*k12^3*k13 - 8*ek22*ek31*ek41*k11*k13^2 + 68*ek22*ek33*ek41*k11*k13^2 - 16*ek22*ek32*ek42*k11*k13^2 + 48*ek22*ek31*ek43*k11*k13^2 - 44*ek22*ek33*ek43*k11*k13^2 - 8*e34*ek22*k11^2*k13^2 + 12*e24*ek31*k11^2*k13^2 + 20*e24*ek32*k11^2*k13^2 - 30*e24*ek33*k11^2*k13^2 + 12*e23*ek41*k11^2*k13^2 - 22*e23*ek42*k11^2*k13^2 - 24*e23*ek43*k11^2*k13^2 - 32*ek22*ek32*ek42*k12*k13^2 + 64*e34*ek22*k11*k12*k13^2 + 16*e24*ek31*k11*k12*k13^2 - 24*e24*ek32*k11*k12*k13^2 - 136*e24*ek33*k11*k12*k13^2 + 20*e23*ek41*k11*k12*k13^2 - 24*e23*ek42*k11*k12*k13^2 - 40*e23*ek43*k11*k12*k13^2 + 104*e34*ek22*k12^2*k13^2 - 16*e24*ek32*k12^2*k13^2 - 16*e23*ek42*k12^2*k13^2 - 8*ek22*ek31*ek41*k13^3 + 60*ek22*ek33*ek41*k13^3 + 48*ek22*ek31*ek43*k13^3 + 4*ek22*ek33*ek43*k13^3 - 56*e34*ek22*k11*k13^3 + 24*e24*ek31*k11*k13^3 + 112*e24*ek32*k11*k13^3 - 28*e24*ek33*k11*k13^3 + 12*e23*ek41*k11*k13^3 - 56*e23*ek42*k11*k13^3 - 12*e23*ek43*k11*k13^3 + 16*e24*ek31*k12*k13^3 - 120*e24*ek33*k12*k13^3 + 28*e23*ek41*k12*k13^3 - 8*e23*ek43*k12*k13^3 - 56*e34*ek22*k13^4 + 16*e24*ek31*k13^4 + 112*e24*ek32*k13^4 - 8*e24*ek33*k13^4 - 56*e23*ek42*k13^4 - 2*ek22*ek33*ek41*k11^2*k22 - 8*ek22*ek33*ek42*k11^2*k22 + ek22*ek31*ek43*k11^2*k22 + 4*ek22*ek32*ek43*k11^2*k22 + 8*ek22*ek33*ek43*k11^2*k22 - 6*e24*ek33*k11^3*k22 + 3*e23*ek43*k11^3*k22 + 8*ek22*ek33*ek41*k11*k12*k22 - 16*ek22*ek33*ek42*k11*k12*k22 - 4*ek22*ek31*ek43*k11*k12*k22 + 8*ek22*ek32*ek43*k11*k12*k22 + 16*ek22*ek33*ek43*k11*k12*k22 - 36*e24*ek33*k11^2*k12*k22 + 18*e23*ek43*k11^2*k12*k22 + 24*ek22*ek33*ek41*k12^2*k22 - 12*ek22*ek31*ek43*k12^2*k22 - 72*e24*ek33*k11*k12^2*k22 + 36*e23*ek43*k11*k12^2*k22 - 48*e24*ek33*k12^3*k22 + 24*e23*ek43*k12^3*k22 + 4*ek22*ek32*ek41*k11*k13*k22 - 32*ek22*ek33*ek41*k11*k13*k22 - 8*ek22*ek31*ek42*k11*k13*k22 + 8*ek22*ek32*ek42*k11*k13*k22 + 22*ek22*ek33*ek42*k11*k13*k22 - 32*ek22*ek31*ek43*k11*k13*k22 + 22*ek22*ek32*ek43*k11*k13*k22 + e34*ek22*k11^2*k13*k22 - 2*e24*ek31*k11^2*k13*k22 + 4*e24*ek32*k11^2*k13*k22 - 2*e24*ek33*k11^2*k13*k22 + e23*ek41*k11^2*k13*k22 + 7*e23*ek42*k11^2*k13*k22 - 2*e23*ek43*k11^2*k13*k22 + 8*ek22*ek32*ek41*k12*k13*k22 - 104*ek22*ek33*ek41*k12*k13*k22 - 16*ek22*ek31*ek42*k12*k13*k22 + 16*ek22*ek32*ek42*k12*k13*k22 + 4*ek22*ek33*ek42*k12*k13*k22 - 104*ek22*ek31*ek43*k12*k13*k22 - 12*ek22*ek32*ek43*k12*k13*k22 + 16*ek22*ek33*ek43*k12*k13*k22 - 4*e34*ek22*k11*k12*k13*k22 - 20*e24*ek31*k11*k12*k13*k22 - 2*e24*ek32*k11*k12*k13*k22 + 20*e24*ek33*k11*k12*k13*k22 + 10*e23*ek41*k11*k12*k13*k22 + 28*e23*ek42*k11*k12*k13*k22 + 20*e23*ek43*k11*k12*k13*k22 - 12*e34*ek22*k12^2*k13*k22 - 32*e24*ek31*k12^2*k13*k22 - 20*e24*ek32*k12^2*k13*k22 + 48*e24*ek33*k12^2*k13*k22 + 16*e23*ek41*k12^2*k13*k22 + 28*e23*ek42*k12^2*k13*k22 + 48*e23*ek43*k12^2*k13*k22 - 16*ek22*ek33*ek42*k13^2*k22 + 32*e34*ek22*k11*k13^2*k22 - 8*e24*ek32*k11*k13^2*k22 - 8*e23*ek42*k11*k13^2*k22 + 104*e34*ek22*k12*k13^2*k22 - 8*e24*ek32*k12*k13^2*k22 - 8*e23*ek42*k12*k13^2*k22 + 2*ek22*ek33*ek41*k11*k22^2 - ek22*ek31*ek43*k11*k22^2 + ek22*ek32*ek43*k11*k22^2 + 14*ek22*ek33*ek43*k11*k22^2 - 6*e24*ek33*k11^2*k22^2 + 3*e23*ek43*k11^2*k22^2 + 8*ek22*ek33*ek41*k12*k22^2 - 12*ek22*ek31*ek43*k12*k22^2 - 8*ek22*ek32*ek43*k12*k22^2 + 6*ek22*ek33*ek43*k12*k22^2 - 24*e24*ek33*k11*k12*k22^2 + 12*e23*ek43*k11*k12*k22^2 - 24*e24*ek33*k12^2*k22^2 + 12*e23*ek43*k12^2*k22^2 + 3*ek22*ek32*ek41*k13*k22^2 - 36*ek22*ek33*ek41*k13*k22^2 + 8*ek22*ek31*ek42*k13*k22^2 + 8*ek22*ek32*ek42*k13*k22^2 - 2*ek22*ek33*ek42*k13*k22^2 - 35*ek22*ek31*ek43*k13*k22^2 - ek22*ek32*ek43*k13*k22^2 + 3*ek22*ek33*ek43*k13*k22^2 - e34*ek22*k11*k13*k22^2 - 10*e24*ek31*k11*k13*k22^2 - 7*e24*ek32*k11*k13*k22^2 - e24*ek33*k11*k13*k22^2 + 5*e23*ek41*k11*k13*k22^2 + 8*e23*ek42*k11*k13*k22^2 - e23*ek43*k11*k13*k22^2 - 12*e34*ek22*k12*k13*k22^2 - 26*e24*ek31*k12*k13*k22^2 - 20*e24*ek32*k12*k13*k22^2 - 5*e24*ek33*k12*k13*k22^2 + 13*e23*ek41*k12*k13*k22^2 + 16*e23*ek42*k12*k13*k22^2 + 40*e23*ek43*k12*k13*k22^2 + 35*e34*ek22*k13^2*k22^2 + 14*e24*ek33*k13^2*k22^2 - 28*e23*ek42*k13^2*k22^2 + 4*ek22*ek33*ek41*k22^3 + 2*ek22*ek31*ek43*k22^3 - 4*e24*ek33*k11*k22^3 + 2*e23*ek43*k11*k22^3 - 8*e24*ek33*k12*k22^3 + 4*e23*ek43*k12*k22^3 + 2*e34*ek22*k13*k22^3 - 12*e24*ek31*k13*k22^3 - 12*e24*ek32*k13*k22^3 + 10*e24*ek33*k13*k22^3 + 2*e23*ek41*k13*k22^3 + 2*e23*ek42*k13*k22^3 - e23*ek43*k13*k22^3 + 2*ek22*ek31*ek41*k11^2*k23 - 8*ek22*ek32*ek41*k11^2*k23 + 21*ek22*ek33*ek41*k11^2*k23 + 4*ek22*ek31*ek42*k11^2*k23 + 20*ek22*ek33*ek42*k11^2*k23 + 21*ek22*ek31*ek43*k11^2*k23 + 20*ek22*ek32*ek43*k11^2*k23 + 2*e34*ek22*k11^3*k23 + 5*e24*ek31*k11^3*k23 + 14*e24*ek32*k11^3*k23 + 9*e24*ek33*k11^3*k23 - 4*e23*ek41*k11^3*k23 - 7*e23*ek42*k11^3*k23 - 18*e23*ek43*k11^3*k23 + 8*ek22*ek31*ek41*k11*k12*k23 - 32*ek22*ek32*ek41*k11*k12*k23 + 44*ek22*ek33*ek41*k11*k12*k23 + 16*ek22*ek31*ek42*k11*k12*k23 + 40*ek22*ek33*ek42*k11*k12*k23 + 44*ek22*ek31*ek43*k11*k12*k23 + 40*ek22*ek32*ek43*k11*k12*k23 + 8*e34*ek22*k11^2*k12*k23 + 21*e24*ek31*k11^2*k12*k23 + 72*e24*ek32*k11^2*k12*k23 - 62*e24*ek33*k11^2*k12*k23 - 33*e23*ek41*k11^2*k12*k23 - 36*e23*ek42*k11^2*k12*k23 - 62*e23*ek43*k11^2*k12*k23 + 8*ek22*ek31*ek41*k12^2*k23 - 32*ek22*ek32*ek41*k12^2*k23 + 4*ek22*ek33*ek41*k12^2*k23 + 16*ek22*ek31*ek42*k12^2*k23 + 4*ek22*ek31*ek43*k12^2*k23 + 8*e34*ek22*k11*k12^2*k23 + 24*e24*ek31*k11*k12^2*k23 + 120*e24*ek32*k11*k12^2*k23 - 68*e24*ek33*k11*k12^2*k23 - 48*e23*ek41*k11*k12^2*k23 - 60*e23*ek42*k11*k12^2*k23 - 68*e23*ek43*k11*k12^2*k23 + 4*e24*ek31*k12^3*k23 + 64*e24*ek32*k12^3*k23 - 8*e24*ek33*k12^3*k23 - 20*e23*ek41*k12^3*k23 - 32*e23*ek42*k12^3*k23 - 8*e23*ek43*k12^3*k23 + 16*ek22*ek32*ek41*k11*k13*k23 + 16*ek22*ek31*ek42*k11*k13*k23 - 42*e34*ek22*k11^2*k13*k23 - 16*e24*ek31*k11^2*k13*k23 - 5*e24*ek32*k11^2*k13*k23 + 94*e24*ek33*k11^2*k13*k23 + 32*e23*ek41*k11^2*k13*k23 - 5*e23*ek42*k11^2*k13*k23 - 9*e23*ek43*k11^2*k13*k23 + 32*ek22*ek32*ek41*k12*k13*k23 + 32*ek22*ek31*ek42*k12*k13*k23 + 32*ek22*ek32*ek43*k12*k13*k23 - 32*ek22*ek33*ek43*k12*k13*k23 - 88*e34*ek22*k11*k12*k13*k23 + 24*e24*ek31*k11*k12*k13*k23 - 12*e24*ek32*k11*k12*k13*k23 + 24*e23*ek41*k11*k12*k13*k23 - 12*e23*ek42*k11*k12*k13*k23 - 8*e34*ek22*k12^2*k13*k23 + 16*e24*ek31*k12^2*k13*k23 - 4*e24*ek32*k12^2*k13*k23 + 16*e23*ek41*k12^2*k13*k23 - 4*e23*ek42*k12^2*k13*k23 - 32*ek22*ek32*ek42*k13^2*k23 + 32*ek22*ek33*ek42*k13^2*k23 - 96*e24*ek31*k11*k13^2*k23 + 88*e24*ek33*k11*k13^2*k23 + 68*e23*ek41*k11*k13^2*k23 + 8*e23*ek43*k11*k13^2*k23 - 96*e24*ek31*k13^3*k23 - 8*e24*ek33*k13^3*k23 + 64*e23*ek41*k13^3*k23 + 28*e23*ek43*k13^3*k23 + 4*ek22*ek31*ek41*k11*k22*k23 - 16*ek22*ek32*ek41*k11*k22*k23 + 22*ek22*ek33*ek41*k11*k22*k23 + 8*ek22*ek31*ek42*k11*k22*k23 - 16*ek22*ek33*ek42*k11*k22*k23 + 22*ek22*ek31*ek43*k11*k22*k23 + 24*ek22*ek32*ek43*k11*k22*k23 - 20*ek22*ek33*ek43*k11*k22*k23 + 4*e34*ek22*k11^2*k22*k23 + 4*e24*ek31*k11^2*k22*k23 + 28*e24*ek32*k11^2*k22*k23 - 30*e24*ek33*k11^2*k22*k23 - 11*e23*ek41*k11^2*k22*k23 - 14*e23*ek42*k11^2*k22*k23 - 30*e23*ek43*k11^2*k22*k23 + 8*ek22*ek31*ek41*k12*k22*k23 - 32*ek22*ek32*ek41*k12*k22*k23 + 40*ek22*ek33*ek41*k12*k22*k23 + 16*ek22*ek31*ek42*k12*k22*k23 + 36*ek22*ek31*ek43*k12*k22*k23 + 32*ek22*ek32*ek43*k12*k22*k23 - 24*ek22*ek33*ek43*k12*k22*k23 + 8*e34*ek22*k11*k12*k22*k23 - 2*e24*ek31*k11*k12*k22*k23 + 88*e24*ek32*k11*k12*k22*k23 - 64*e24*ek33*k11*k12*k22*k23 - 26*e23*ek41*k11*k12*k22*k23 - 44*e23*ek42*k11*k12*k22*k23 - 64*e23*ek43*k11*k12*k22*k23 - 20*e24*ek31*k12^2*k22*k23 + 64*e24*ek32*k12^2*k22*k23 - 8*e24*ek33*k12^2*k22*k23 - 8*e23*ek41*k12^2*k22*k23 - 32*e23*ek42*k12^2*k22*k23 - 8*e23*ek43*k12^2*k22*k23 + 12*ek22*ek32*ek41*k13*k22*k23 + 20*ek22*ek33*ek41*k13*k22*k23 - 48*ek22*ek31*ek42*k13*k22*k23 - 16*ek22*ek32*ek42*k13*k22*k23 + 12*ek22*ek33*ek42*k13*k22*k23 + 44*ek22*ek31*ek43*k13*k22*k23 + 8*ek22*ek32*ek43*k13*k22*k23 - 12*ek22*ek33*ek43*k13*k22*k23 - 44*e34*ek22*k11*k13*k22*k23 + 8*e24*ek31*k11*k13*k22*k23 - 2*e24*ek32*k11*k13*k22*k23 + 8*e23*ek41*k11*k13*k22*k23 - 2*e23*ek42*k11*k13*k22*k23 + 24*e34*ek22*k12*k13*k22*k23 + 8*e24*ek31*k12*k13*k22*k23 + 60*e24*ek33*k12*k13*k22*k23 + 8*e23*ek41*k12*k13*k22*k23 + 4*e23*ek42*k12*k13*k22*k23 - 112*e23*ek43*k12*k13*k22*k23 - 44*e34*ek22*k13^2*k22*k23 - 8*e24*ek32*k13^2*k22*k23 - 48*e24*ek33*k13^2*k22*k23 + 112*e23*ek42*k13^2*k22*k23 + 3*ek22*ek31*ek41*k22^2*k23 - 8*ek22*ek32*ek41*k22^2*k23 - 9*ek22*ek33*ek41*k22^2*k23 + 8*ek22*ek31*ek42*k22^2*k23 - 18*ek22*ek31*ek43*k22^2*k23 + e34*ek22*k11*k22^2*k23 - 7*e24*ek31*k11*k22^2*k23 + 16*e24*ek32*k11*k22^2*k23 + 8*e24*ek33*k11*k22^2*k23 - e23*ek41*k11*k22^2*k23 - 9*e23*ek42*k11*k22^2*k23 - 45*e23*ek43*k11*k22^2*k23 - 8*e34*ek22*k12*k22^2*k23 - 20*e24*ek31*k12*k22^2*k23 + 32*e24*ek32*k12*k22^2*k23 + 4*e24*ek33*k12*k22^2*k23 + 9*e23*ek41*k12*k22^2*k23 - 8*e23*ek42*k12*k22^2*k23 - 10*e23*ek43*k12*k22^2*k23 - 9*e34*ek22*k13*k22^2*k23 + 30*e24*ek31*k13*k22^2*k23 + 26*e24*ek32*k13*k22^2*k23 - 45*e24*ek33*k13*k22^2*k23 + 30*e23*ek41*k13*k22^2*k23 + 7*e23*ek42*k13*k22^2*k23 + 4*e23*ek43*k13*k22^2*k23 - 12*e24*ek31*k22^3*k23 + 2*e23*ek41*k22^3*k23 - 16*ek22*ek31*ek41*k11*k23^2 + 56*ek22*ek33*ek42*k11*k23^2 - 4*ek22*ek32*ek43*k11*k23^2 - 20*e34*ek22*k11^2*k23^2 + 5*e24*ek31*k11^2*k23^2 + 5*e23*ek41*k11^2*k23^2 - 32*ek22*ek31*ek41*k12*k23^2 - 56*ek22*ek33*ek41*k12*k23^2 - 40*ek22*ek31*ek43*k12*k23^2 - 32*ek22*ek32*ek43*k12*k23^2 + 24*ek22*ek33*ek43*k12*k23^2 - 40*e34*ek22*k11*k12*k23^2 + 12*e24*ek31*k11*k12*k23^2 + 12*e23*ek41*k11*k12*k23^2 + 4*e24*ek31*k12^2*k23^2 + 4*e23*ek41*k12^2*k23^2 + 4*ek22*ek32*ek41*k13*k23^2 + 80*ek22*ek31*ek42*k13*k23^2 + 16*ek22*ek32*ek42*k13*k23^2 - 12*ek22*ek33*ek42*k13*k23^2 - 52*ek22*ek31*ek43*k13*k23^2 - 8*ek22*ek32*ek43*k13*k23^2 + 12*ek22*ek33*ek43*k13*k23^2 - 40*e34*ek22*k12*k13*k23^2 - 4*e24*ek32*k12*k13*k23^2 - 52*e24*ek33*k12*k13*k23^2 + 112*e23*ek43*k12*k13*k23^2 + 52*e34*ek22*k13^2*k23^2 + 16*e24*ek32*k13^2*k23^2 + 40*e24*ek33*k13^2*k23^2 - 112*e23*ek42*k13^2*k23^2 - 20*ek22*ek31*ek41*k22*k23^2 + 16*ek22*ek33*ek41*k22*k23^2 - 16*ek22*ek31*ek42*k22*k23^2 + 40*ek22*ek31*ek43*k22*k23^2 - 16*e34*ek22*k11*k22*k23^2 + 2*e24*ek31*k11*k22*k23^2 - 8*e24*ek32*k11*k22*k23^2 - 68*e24*ek33*k11*k22*k23^2 + 2*e23*ek41*k11*k22*k23^2 + 28*e23*ek42*k11*k22*k23^2 + 88*e23*ek43*k11*k22*k23^2 + 32*e34*ek22*k12*k22*k23^2 - 24*e24*ek31*k12*k22*k23^2 - 64*e24*ek32*k12*k22*k23^2 + 24*e24*ek33*k12*k22*k23^2 - 32*e23*ek41*k12*k22*k23^2 + 8*e23*ek43*k12*k22*k23^2 - 8*e34*ek22*k13*k22*k23^2 - 40*e24*ek31*k13*k22*k23^2 - 20*e24*ek32*k13*k22*k23^2 + 60*e24*ek33*k13*k22*k23^2 - 88*e23*ek41*k13*k22*k23^2 - 4*e23*ek42*k13*k22*k23^2 - 4*e23*ek43*k13*k22*k23^2 + 30*e24*ek31*k22^2*k23^2 + e23*ek41*k22^2*k23^2 + 4*ek22*ek31*ek41*k23^3 - 8*ek22*ek33*ek41*k23^3 + 16*ek22*ek31*ek42*k23^3 - 28*ek22*ek31*ek43*k23^3 - 4*e34*ek22*k11*k23^3 + 8*e24*ek32*k11*k23^3 + 60*e24*ek33*k11*k23^3 - 48*e23*ek42*k11*k23^3 - 64*e23*ek43*k11*k23^3 - 32*e34*ek22*k12*k23^3 + 28*e24*ek31*k12*k23^3 + 64*e24*ek32*k12*k23^3 - 40*e24*ek33*k12*k23^3 + 48*e23*ek41*k12*k23^3 + 20*e34*ek22*k13*k23^3 + 8*e24*ek31*k13*k23^3 - 4*e24*ek32*k13*k23^3 - 20*e24*ek33*k13*k23^3 + 64*e23*ek41*k13*k23^3 - 60*e24*ek31*k22*k23^3 - 4*e23*ek41*k22*k23^3 + 36*e24*ek31*k23^4 - 9*ek22*ek31*ek41*k11^2*k33 - 21*ek22*ek32*ek41*k11^2*k33 + 4*ek22*ek33*ek41*k11^2*k33 - 21*ek22*ek31*ek42*k11^2*k33 - 20*ek22*ek32*ek42*k11^2*k33 - ek22*ek31*ek43*k11^2*k33 - 24*ek22*ek33*ek43*k11^2*k33 + 10*e34*ek22*k11^3*k33 + 2*e24*ek31*k11^3*k33 - 13*e24*ek32*k11^3*k33 - 6*e24*ek33*k11^3*k33 + 4*e23*ek41*k11^3*k33 + 29*e23*ek42*k11^3*k33 - 3*e23*ek43*k11^3*k33 + 64*ek22*ek31*ek41*k11*k12*k33 - 44*ek22*ek32*ek41*k11*k12*k33 - 44*ek22*ek31*ek42*k11*k12*k33 - 40*ek22*ek32*ek42*k11*k12*k33 - 16*e34*ek22*k11^2*k12*k33 + 22*e24*ek31*k11^2*k12*k33 + 62*e24*ek32*k11^2*k12*k33 - 8*e24*ek33*k11^2*k12*k33 - 19*e23*ek41*k11^2*k12*k33 + 62*e23*ek42*k11^2*k12*k33 - 26*e23*ek43*k11^2*k12*k33 + 104*ek22*ek31*ek41*k12^2*k33 - 4*ek22*ek32*ek41*k12^2*k33 - 4*ek22*ek31*ek42*k12^2*k33 - 16*e34*ek22*k11*k12^2*k33 - 44*e24*ek31*k11*k12^2*k33 + 68*e24*ek32*k11*k12^2*k33 - 44*e23*ek41*k11*k12^2*k33 + 68*e23*ek42*k11*k12^2*k33 - 48*e24*ek31*k12^3*k33 + 8*e24*ek32*k12^3*k33 - 48*e23*ek41*k12^3*k33 + 8*e23*ek42*k12^3*k33 - 64*ek22*ek31*ek41*k11*k13*k33 + 38*ek22*ek33*ek41*k11*k13*k33 + 20*ek22*ek31*ek43*k11*k13*k33 - 46*ek22*ek33*ek43*k11*k13*k33 + 56*e34*ek22*k11^2*k13*k33 + 12*e24*ek31*k11^2*k13*k33 - 112*e24*ek32*k11^2*k13*k33 - 27*e24*ek33*k11^2*k13*k33 + 15*e23*ek41*k11^2*k13*k33 + 56*e23*ek42*k11^2*k13*k33 - 3*e23*ek43*k11^2*k13*k33 - 16*ek22*ek32*ek43*k12*k13*k33 + 16*ek22*ek33*ek43*k12*k13*k33 + 128*e24*ek31*k11*k12*k13*k33 - 76*e24*ek33*k11*k12*k13*k33 - 22*e23*ek41*k11*k12*k13*k33 - 76*e23*ek43*k11*k12*k13*k33 - 68*ek22*ek31*ek41*k13^2*k33 + 60*ek22*ek33*ek41*k13^2*k33 + 16*ek22*ek32*ek42*k13^2*k33 - 16*ek22*ek33*ek42*k13^2*k33 + 44*ek22*ek31*ek43*k13^2*k33 + 4*ek22*ek33*ek43*k13^2*k33 + 28*e34*ek22*k11*k13^2*k33 + 36*e24*ek31*k11*k13^2*k33 - 56*e24*ek32*k11*k13^2*k33 - 36*e24*ek33*k11*k13^2*k33 + 12*e23*ek41*k11*k13^2*k33 + 28*e23*ek42*k11*k13^2*k33 + 12*e23*ek43*k11*k13^2*k33 + 136*e24*ek31*k12*k13^2*k33 - 120*e24*ek33*k12*k13^2*k33 + 8*e23*ek41*k12*k13^2*k33 - 40*e23*ek43*k12*k13^2*k33 - 56*e34*ek22*k13^3*k33 + 32*e24*ek31*k13^3*k33 + 112*e24*ek32*k13^3*k33 - 12*e24*ek33*k13^3*k33 - 12*e23*ek41*k13^3*k33 - 56*e23*ek42*k13^3*k33 + 12*e23*ek43*k13^3*k33 + 32*ek22*ek31*ek41*k11*k22*k33 - 22*ek22*ek32*ek41*k11*k22*k33 - 22*ek22*ek31*ek42*k11*k22*k33 + 8*ek22*ek33*ek42*k11*k22*k33 - 22*ek22*ek32*ek43*k11*k22*k33 + 20*ek22*ek33*ek43*k11*k22*k33 - 8*e34*ek22*k11^2*k22*k33 + 2*e24*ek31*k11^2*k22*k33 + 30*e24*ek32*k11^2*k22*k33 + 2*e23*ek41*k11^2*k22*k33 + 30*e23*ek42*k11^2*k22*k33 + 104*ek22*ek31*ek41*k12*k22*k33 - 24*ek22*ek32*ek41*k12*k22*k33 - 8*ek22*ek33*ek41*k12*k22*k33 - 4*ek22*ek31*ek42*k12*k22*k33 - 20*ek22*ek31*ek43*k12*k22*k33 - 16*ek22*ek32*ek43*k12*k22*k33 + 12*ek22*ek33*ek43*k12*k22*k33 - 16*e34*ek22*k11*k12*k22*k33 - 20*e24*ek31*k11*k12*k22*k33 + 64*e24*ek32*k11*k12*k22*k33 - 20*e23*ek41*k11*k12*k22*k33 + 64*e23*ek42*k11*k12*k22*k33 - 48*e24*ek31*k12^2*k22*k33 + 8*e24*ek32*k12^2*k22*k33 - 48*e23*ek41*k12^2*k22*k33 + 8*e23*ek42*k12^2*k22*k33 + 22*ek22*ek32*ek41*k13*k22*k33 - 20*ek22*ek33*ek41*k13*k22*k33 + 40*ek22*ek31*ek42*k13*k22*k33 + 8*ek22*ek32*ek42*k13*k22*k33 - 6*ek22*ek33*ek42*k13*k22*k33 - 26*ek22*ek31*ek43*k13*k22*k33 - 4*ek22*ek32*ek43*k13*k22*k33 + 6*ek22*ek33*ek43*k13*k22*k33 - 20*e34*ek22*k12*k13*k22*k33 - 2*e24*ek32*k12*k13*k22*k33 - 26*e24*ek33*k12*k13*k22*k33 + 56*e23*ek43*k12*k13*k22*k33 + 26*e34*ek22*k13^2*k22*k33 + 8*e24*ek32*k13^2*k22*k33 + 20*e24*ek33*k13^2*k22*k33 - 56*e23*ek42*k13^2*k22*k33 + 38*ek22*ek31*ek41*k22^2*k33 - 3*ek22*ek32*ek41*k22^2*k33 + 6*ek22*ek33*ek41*k22^2*k33 - 6*ek22*ek31*ek42*k22^2*k33 + 11*ek22*ek31*ek43*k22^2*k33 - 16*e34*ek22*k11*k22^2*k33 + e24*ek31*k11*k22^2*k33 - 4*e24*ek33*k11*k22^2*k33 + e23*ek41*k11*k22^2*k33 + 21*e23*ek42*k11*k22^2*k33 + 23*e23*ek43*k11*k22^2*k33 + 10*e34*ek22*k12*k22^2*k33 - e24*ek31*k12*k22^2*k33 - 12*e24*ek32*k12*k22^2*k33 + 4*e24*ek33*k12*k22^2*k33 - 18*e23*ek41*k12*k22^2*k33 + 2*e23*ek42*k12*k22^2*k33 + 2*e23*ek43*k12*k22^2*k33 - 4*e34*ek22*k13*k22^2*k33 - 26*e24*ek31*k13*k22^2*k33 - 7*e24*ek32*k13*k22^2*k33 + 17*e24*ek33*k13*k22^2*k33 - 23*e23*ek41*k13*k22^2*k33 - e23*ek42*k13*k22^2*k33 - e23*ek43*k13*k22^2*k33 + 6*e24*ek31*k22^3*k33 + e23*ek41*k22^3*k33 - 40*ek22*ek32*ek42*k11*k23*k33 - 36*ek22*ek33*ek42*k11*k23*k33 + 44*ek22*ek32*ek43*k11*k23*k33 - 20*ek22*ek33*ek43*k11*k23*k33 + 2*e24*ek31*k11^2*k23*k33 + 48*e24*ek33*k11^2*k23*k33 + e23*ek41*k11^2*k23*k33 - 14*e23*ek43*k11^2*k23*k33 + 40*ek22*ek32*ek41*k12*k23*k33 + 36*ek22*ek33*ek41*k12*k23*k33 + 48*ek22*ek31*ek43*k12*k23*k33 + 32*ek22*ek32*ek43*k12*k23*k33 - 24*ek22*ek33*ek43*k12*k23*k33 - 44*ek22*ek32*ek41*k13*k23*k33 + 20*ek22*ek33*ek41*k13*k23*k33 - 96*ek22*ek31*ek42*k13*k23*k33 - 16*ek22*ek32*ek42*k13*k23*k33 + 12*ek22*ek33*ek42*k13*k23*k33 + 60*ek22*ek31*ek43*k13*k23*k33 + 8*ek22*ek32*ek43*k13*k23*k33 - 12*ek22*ek33*ek43*k13*k23*k33 - 40*e24*ek31*k11*k13*k23*k33 + 92*e24*ek33*k11*k13*k23*k33 + 32*e23*ek41*k11*k13*k23*k33 - 22*e23*ek43*k11*k13*k23*k33 + 48*e34*ek22*k12*k13*k23*k33 + 12*e24*ek32*k12*k13*k23*k33 + 44*e24*ek33*k12*k13*k23*k33 - 112*e23*ek43*k12*k13*k23*k33 - 60*e34*ek22*k13^2*k23*k33 - 88*e24*ek31*k13^2*k23*k33 - 24*e24*ek32*k13^2*k23*k33 - 40*e24*ek33*k13^2*k23*k33 + 68*e23*ek41*k13^2*k23*k33 + 112*e23*ek42*k13^2*k23*k33 + 20*e23*ek43*k13^2*k23*k33 - 46*ek22*ek31*ek41*k22*k23*k33 + 8*ek22*ek32*ek41*k22*k23*k33 - 20*ek22*ek33*ek41*k22*k23*k33 + 28*ek22*ek31*ek42*k22*k23*k33 - 46*ek22*ek31*ek43*k22*k23*k33 + 46*e34*ek22*k11*k22*k23*k33 + 64*e24*ek32*k11*k22*k23*k33 + 38*e24*ek33*k11*k22*k23*k33 - 68*e23*ek42*k11*k22*k23*k33 - 100*e23*ek43*k11*k22*k23*k33 - 56*e34*ek22*k12*k22*k23*k33 - 22*e24*ek31*k12*k22*k23*k33 + 88*e24*ek32*k12*k22*k23*k33 - 52*e24*ek33*k12*k22*k23*k33 + 68*e23*ek41*k12*k22*k23*k33 + 38*e34*ek22*k13*k22*k23*k33 + 76*e24*ek31*k13*k22*k23*k33 + 2*e24*ek32*k13*k22*k23*k33 - 38*e24*ek33*k13*k22*k23*k33 + 100*e23*ek41*k13*k22*k23*k33 - 48*e24*ek31*k22^2*k23*k33 - 5*e23*ek41*k22^2*k23*k33 + 44*ek22*ek31*ek41*k23^2*k33 - 8*ek22*ek32*ek41*k23^2*k33 + 16*ek22*ek33*ek41*k23^2*k33 - 36*ek22*ek31*ek42*k23^2*k33 + 48*ek22*ek31*ek43*k23^2*k33 - 44*e34*ek22*k11*k23^2*k33 - 68*e24*ek32*k11*k23^2*k33 - 60*e24*ek33*k11*k23^2*k33 + 132*e23*ek42*k11*k23^2*k33 + 88*e23*ek43*k11*k23^2*k33 + 72*e34*ek22*k12*k23^2*k33 - 8*e24*ek31*k12*k23^2*k33 - 120*e24*ek32*k12*k23^2*k33 + 88*e24*ek33*k12*k23^2*k33 - 132*e23*ek41*k12*k23^2*k33 - 8*e23*ek43*k12*k23^2*k33 - 60*e34*ek22*k13*k23^2*k33 - 40*e24*ek31*k13*k23^2*k33 + 24*e24*ek32*k13*k23^2*k33 + 8*e24*ek33*k13*k23^2*k33 - 88*e23*ek41*k13*k23^2*k33 + 4*e23*ek42*k13*k23^2*k33 + 4*e23*ek43*k13*k23^2*k33 + 114*e24*ek31*k22*k23^2*k33 + 4*e23*ek41*k22*k23^2*k33 - 84*e24*ek31*k23^3*k33 + 4*e23*ek41*k23^3*k33 - 30*ek22*ek31*ek41*k11*k33^2 + 2*ek22*ek33*ek41*k11*k33^2 + 20*ek22*ek32*ek42*k11*k33^2 + 4*ek22*ek33*ek42*k11*k33^2 - 2*ek22*ek31*ek43*k11*k33^2 - 21*ek22*ek32*ek43*k11*k33^2 - 2*ek22*ek33*ek43*k11*k33^2 + 28*e34*ek22*k11^2*k33^2 + 3*e24*ek31*k11^2*k33^2 - 56*e24*ek32*k11^2*k33^2 - 6*e24*ek33*k11^2*k33^2 + 3*e23*ek41*k11^2*k33^2 + 28*e23*ek42*k11^2*k33^2 + 3*e23*ek43*k11^2*k33^2 - 20*ek22*ek32*ek41*k12*k33^2 - 4*ek22*ek33*ek41*k12*k33^2 - 14*ek22*ek31*ek43*k12*k33^2 - 8*ek22*ek32*ek43*k12*k33^2 + 6*ek22*ek33*ek43*k12*k33^2 + 60*e24*ek31*k11*k12*k33^2 - 4*e24*ek33*k11*k12*k33^2 - 14*e23*ek41*k11*k12*k33^2 - 26*e23*ek43*k11*k12*k33^2 - 62*ek22*ek31*ek41*k13*k33^2 + 21*ek22*ek32*ek41*k13*k33^2 + 5*ek22*ek33*ek41*k13*k33^2 + 28*ek22*ek31*ek42*k13*k33^2 + 4*ek22*ek32*ek42*k13*k33^2 - 3*ek22*ek33*ek42*k13*k33^2 - 9*ek22*ek31*ek43*k13*k33^2 - 2*ek22*ek32*ek43*k13*k33^2 + 4*ek22*ek33*ek43*k13*k33^2 + 56*e34*ek22*k11*k13*k33^2 + 18*e24*ek31*k11*k13*k33^2 - 112*e24*ek32*k11*k13*k33^2 - 15*e24*ek33*k11*k13*k33^2 - 3*e23*ek41*k11*k13*k33^2 + 56*e23*ek42*k11*k13*k33^2 + 15*e23*ek43*k11*k13*k33^2 - 14*e34*ek22*k12*k13*k33^2 + 124*e24*ek31*k12*k13*k33^2 - 5*e24*ek32*k12*k13*k33^2 - 39*e24*ek33*k12*k13*k33^2 - 9*e23*ek41*k12*k13*k33^2 - 2*e23*ek43*k12*k13*k33^2 + 3*e34*ek22*k13^2*k33^2 + 24*e24*ek31*k13^2*k33^2 + 36*e24*ek32*k13^2*k33^2 - 24*e23*ek41*k13^2*k33^2 - 42*e23*ek42*k13^2*k33^2 + 12*e23*ek43*k13^2*k33^2 + 24*ek22*ek31*ek41*k22*k33^2 - 4*ek22*ek32*ek41*k22*k33^2 + 6*ek22*ek33*ek41*k22*k33^2 - 10*ek22*ek31*ek42*k22*k33^2 + 13*ek22*ek31*ek43*k22*k33^2 - 24*e34*ek22*k11*k22*k33^2 - 30*e24*ek32*k11*k22*k33^2 - 2*e24*ek33*k11*k22*k33^2 + 32*e23*ek42*k11*k22*k33^2 + 23*e23*ek43*k11*k22*k33^2 + 20*e34*ek22*k12*k22*k33^2 + 14*e24*ek31*k12*k22*k33^2 - 28*e24*ek32*k12*k22*k33^2 + 20*e24*ek33*k12*k22*k33^2 - 32*e23*ek41*k12*k22*k33^2 - 2*e23*ek43*k12*k22*k33^2 - 17*e34*ek22*k13*k22*k33^2 - 26*e24*ek31*k13*k22*k33^2 + 4*e24*ek32*k13*k22*k33^2 + 4*e24*ek33*k13*k22*k33^2 - 23*e23*ek41*k13*k22*k33^2 + e23*ek42*k13*k22*k33^2 + e23*ek43*k13*k22*k33^2 + 15*e24*ek31*k22^2*k33^2 + e23*ek41*k22^2*k33^2 - 47*ek22*ek31*ek41*k23*k33^2 + 8*ek22*ek32*ek41*k23*k33^2 - 10*ek22*ek33*ek41*k23*k33^2 + 24*ek22*ek31*ek42*k23*k33^2 - 27*ek22*ek31*ek43*k23*k33^2 + 47*e34*ek22*k11*k23*k33^2 + 4*e24*ek31*k11*k23*k33^2 + 62*e24*ek32*k11*k23*k33^2 + 39*e24*ek33*k11*k23*k33^2 + e23*ek41*k11*k23*k33^2 - 106*e23*ek42*k11*k23*k33^2 - 41*e23*ek43*k11*k23*k33^2 - 48*e34*ek22*k12*k23*k33^2 - 9*e24*ek31*k12*k23*k33^2 + 72*e24*ek32*k12*k23*k33^2 - 58*e24*ek33*k12*k23*k33^2 + 106*e23*ek41*k12*k23*k33^2 + 8*e23*ek43*k12*k23*k33^2 + 45*e34*ek22*k13*k23*k33^2 + 14*e24*ek31*k13*k23*k33^2 - 21*e24*ek32*k13*k23*k33^2 + 5*e24*ek33*k13*k23*k33^2 + 54*e23*ek41*k13*k23*k33^2 - 4*e23*ek42*k13*k23*k33^2 - e23*ek43*k13*k23*k33^2 - 66*e24*ek31*k22*k23*k33^2 + e23*ek41*k22*k23*k33^2 + 69*e24*ek31*k23^2*k33^2 - 8*e23*ek41*k23^2*k33^2 - 3*ek22*ek31*ek41*k33^3 - 2*ek22*ek32*ek41*k33^3 + 2*ek22*ek33*ek41*k33^3 - 5*ek22*ek31*ek42*k33^3 + 4*ek22*ek31*ek43*k33^3 + 2*e34*ek22*k11*k33^3 + 3*e24*ek31*k11*k33^3 - 43*e24*ek32*k11*k33^3 - 2*e24*ek33*k11*k33^3 - 3*e23*ek41*k11*k33^3 + 40*e23*ek42*k11*k33^3 + 4*e23*ek43*k11*k33^3 + 10*e34*ek22*k12*k33^3 + 33*e24*ek31*k12*k33^3 - 14*e24*ek32*k12*k33^3 + 12*e24*ek33*k12*k33^3 - 29*e23*ek41*k12*k33^3 - 8*e23*ek43*k12*k33^3 - 10*e34*ek22*k13*k33^3 + 2*e24*ek31*k13*k33^3 + 5*e24*ek32*k13*k33^3 - 4*e24*ek33*k13*k33^3 - 16*e23*ek41*k13*k33^3 + e23*ek42*k13*k33^3 + 4*e23*ek43*k13*k33^3 + 12*e24*ek31*k22*k33^3 - e23*ek41*k22*k33^3 - 22*e24*ek31*k23*k33^3 + 8*e23*ek41*k23*k33^3 + 4*e24*ek31*k33^4 - 4*e23*ek41*k33^4 + ek21*(2*ek32*ek43*k11^3 - 8*ek32*ek43*k11^2*k12 - 20*ek32*ek43*k11*k12^2 - 16*ek32*ek43*k12^3 - 3*ek32*ek41*k11^2*k13 + 3*ek32*ek42*k11^2*k13 + 22*ek32*ek43*k11^2*k13 + 2*e34*k11^3*k13 + 12*ek32*ek41*k11*k12*k13 + 12*ek32*ek42*k11*k12*k13 + 44*ek32*ek43*k11*k12*k13 - 5*e34*k11^2*k12*k13 + 12*ek32*ek41*k12^2*k13 + 12*ek32*ek42*k12^2*k13 + 24*ek32*ek43*k12^2*k13 - 20*e34*k11*k12^2*k13 - 16*e34*k12^3*k13 - 40*ek32*ek41*k11*k13^2 - 16*ek32*ek42*k11*k13^2 - 28*ek32*ek43*k11*k13^2 + 19*e34*k11^2*k13^2 - 32*ek32*ek42*k12*k13^2 + 32*e34*k11*k12*k13^2 + 32*e34*k12^2*k13^2 - 56*ek32*ek41*k13^3 - 56*ek32*ek43*k13^3 + 48*e34*k11*k13^3 + 28*e34*k12*k13^3 + 36*e34*k13^4 - 3*ek32*ek43*k11^2*k22 - 16*ek32*ek43*k11*k12*k22 - 20*ek32*ek43*k12^2*k22 + 6*ek32*ek41*k11*k13*k22 + 6*ek32*ek42*k11*k13*k22 + 32*ek32*ek43*k11*k13*k22 - 3*e34*k11^2*k13*k22 + 12*ek32*ek41*k12*k13*k22 + 12*ek32*ek42*k12*k13*k22 + 44*ek32*ek43*k12*k13*k22 - 16*e34*k11*k12*k13*k22 - 20*e34*k12^2*k13*k22 - 16*ek32*ek42*k13^2*k22 - 4*e34*k11*k13^2*k22 + 12*e34*k12*k13^2*k22 - 3*ek32*ek43*k11*k22^2 - 5*ek32*ek43*k12*k22^2 + 3*ek32*ek41*k13*k22^2 - 3*ek32*ek42*k13*k22^2 + 16*ek32*ek43*k13*k22^2 - 3*e34*k11*k13*k22^2 - 8*e34*k12*k13*k22^2 - 2*e34*k13^2*k22^2 + 2*ek32*ek43*k22^3 + 2*e34*k13*k22^3 - 6*ek32*ek41*k11^2*k23 + 2*ek32*ek43*k11^2*k23 + 2*e34*k11^3*k23 - 24*ek32*ek41*k11*k12*k23 - 12*ek32*ek43*k11*k12*k23 - 8*e34*k11^2*k12*k23 - 24*ek32*ek41*k12^2*k23 - 32*ek32*ek43*k12^2*k23 - 20*e34*k11*k12^2*k23 - 16*e34*k12^3*k23 + 16*ek32*ek41*k11*k13*k23 - 8*e34*k11^2*k13*k23 + 32*ek32*ek41*k12*k13*k23 - 88*e34*k11*k12*k13*k23 - 48*e34*k12^2*k13*k23 + 68*e34*k11*k13^2*k23 + 64*e34*k13^3*k23 - 12*ek32*ek41*k11*k22*k23 + 4*ek32*ek43*k11*k22*k23 - 3*e34*k11^2*k22*k23 - 24*ek32*ek41*k12*k22*k23 - 16*ek32*ek43*k12*k22*k23 - 16*e34*k11*k12*k22*k23 - 20*e34*k12^2*k22*k23 + 16*ek32*ek41*k13*k22*k23 + 8*ek32*ek42*k13*k22*k23 + 8*ek32*ek43*k13*k22*k23 - 64*e34*k11*k13*k22*k23 - 88*e34*k12*k13*k22*k23 - 8*ek32*ek41*k22^2*k23 - 8*ek32*ek42*k22^2*k23 - 5*ek32*ek43*k22^2*k23 - 3*e34*k11*k22^2*k23 - 5*e34*k12*k22^2*k23 - 56*e34*k13*k22^2*k23 + 2*e34*k22^3*k23 - 2*e34*k11^2*k23^2 - 4*ek32*ek43*k12*k23^2 + 12*e34*k11*k12*k23^2 + 32*e34*k12^2*k23^2 + 8*ek32*ek42*k13*k23^2 - 16*ek32*ek43*k13*k23^2 + 8*ek32*ek41*k22*k23^2 + 32*ek32*ek42*k22*k23^2 - 8*ek32*ek43*k22*k23^2 - 4*e34*k11*k22*k23^2 - 8*e34*k12*k22*k23^2 + 68*e34*k13*k22*k23^2 - 23*e34*k22^2*k23^2 - 8*ek32*ek41*k23^3 - 32*ek32*ek42*k23^3 + 20*ek32*ek43*k23^3 + 28*e34*k12*k23^3 - 64*e34*k13*k23^3 + 48*e34*k22*k23^3 - 36*e34*k23^4 + 6*ek32*ek41*k11^2*k33 - 2*ek32*ek42*k11^2*k33 + 25*ek32*ek43*k11^2*k33 + 3*e34*k11^3*k33 - 44*ek32*ek41*k11*k12*k33 + 12*ek32*ek42*k11*k12*k33 - 7*e34*k11^2*k12*k33 - 24*ek32*ek41*k12^2*k33 + 32*ek32*ek42*k12^2*k33 + 16*e34*k11*k12^2*k33 + 16*e34*k12^3*k33 + 44*ek32*ek41*k11*k13*k33 + 44*ek32*ek43*k11*k13*k33 + 33*e34*k11^2*k13*k33 - 22*e34*k11*k12*k13*k33 - 16*ek32*ek41*k13^2*k33 - 28*ek32*ek43*k13^2*k33 + 102*e34*k11*k13^2*k33 + 8*e34*k12*k13^2*k33 + 96*e34*k13^3*k33 - 32*ek32*ek41*k11*k22*k33 - 4*ek32*ek42*k11*k22*k33 - 44*ek32*ek41*k12*k22*k33 + 12*ek32*ek42*k12*k22*k33 - 2*ek32*ek43*k12*k22*k33 + 8*e34*k11*k12*k22*k33 + 16*e34*k12^2*k22*k33 + 4*ek32*ek42*k13*k22*k33 - 8*ek32*ek43*k13*k22*k33 - ek32*ek41*k22^2*k33 + 5*ek32*ek42*k22^2*k33 - ek32*ek43*k22^2*k33 + 15*e34*k12*k22^2*k33 + e34*k13*k22^2*k33 - 3*e34*k22^3*k33 + e34*k11^2*k23*k33 + 12*ek32*ek43*k12*k23*k33 - 24*ek32*ek42*k13*k23*k33 + 24*ek32*ek43*k13*k23*k33 + 32*e34*k11*k13*k23*k33 + 68*e34*k13^2*k23*k33 - 64*ek32*ek41*k22*k23*k33 - 44*ek32*ek42*k22*k23*k33 + 26*ek32*ek43*k22*k23*k33 - 22*e34*k12*k22*k23*k33 - 32*e34*k13*k22*k23*k33 + 33*e34*k22^2*k23*k33 + 68*ek32*ek41*k23^2*k33 + 60*ek32*ek42*k23^2*k33 - 48*ek32*ek43*k23^2*k33 - 8*e34*k12*k23^2*k33 + 68*e34*k13*k23^2*k33 - 102*e34*k22*k23^2*k33 + 96*e34*k23^3*k33 + 28*ek32*ek41*k11*k33^2 + 25*ek32*ek43*k11*k33^2 + 12*e34*k11^2*k33^2 - 5*ek32*ek43*k12*k33^2 - 14*e34*k11*k12*k33^2 + 18*ek32*ek41*k13*k33^2 + 10*ek32*ek42*k13*k33^2 - 2*ek32*ek43*k13*k33^2 + 69*e34*k11*k13*k33^2 - 9*e34*k12*k13*k33^2 + 93*e34*k13^2*k33^2 + 30*ek32*ek41*k22*k33^2 + 14*ek32*ek42*k22*k33^2 - 11*ek32*ek43*k22*k33^2 + 14*e34*k12*k22*k33^2 + e34*k13*k22*k33^2 - 12*e34*k22^2*k33^2 - 62*ek32*ek41*k23*k33^2 - 36*ek32*ek42*k23*k33^2 + 33*ek32*ek43*k23*k33^2 + e34*k11*k23*k33^2 - 9*e34*k12*k23*k33^2 + 69*e34*k22*k23*k33^2 - 93*e34*k23^2*k33^2 + 21*ek32*ek41*k33^3 + 7*ek32*ek42*k33^3 - 4*ek32*ek43*k33^3 + 15*e34*k11*k33^3 + 42*e34*k13*k33^3 - 15*e34*k22*k33^3 + 42*e34*k23*k33^3 + ek33*(ek41*(4*k11^3 + 32*k12^3 - 20*k13^3 + 2*k13*k22^2 + 4*k22^3 - 8*k12^2*(4*k13 - 5*k22 - 3*k23) - 104*k13^2*k23 - 7*k22^2*k23 + 68*k22*k23^2 - 60*k23^3 + 4*k12*k22*(-3*k13 + 4*k22 + 11*k23) + k11^2*(16*k12 + 5*k13 + 6*k22 - 18*k23 - 2*k33) - 44*k13^2*k33 + 4*k22^2*k33 - 88*k13*k23*k33 - 38*k22*k23*k33 + 60*k23^2*k33 - 29*k13*k33^2 + 2*k22*k33^2 - 33*k23*k33^2 - 6*k33^3 + 2*k11*(20*k12^2 - 6*k13^2 + 3*k22^2 + 16*k22*k23 + k12*(-6*k13 + 16*k22 + 22*k23) + k13*(2*k22 - 60*k23 - 13*k33) - 26*k23*k33 - 5*k33^2)) + ek43*(5*k11^3 - 16*k12^3 - 8*k13^3 - 16*k12^2*k22 - 14*k13*k22^2 - 5*k22^3 - 40*k13^2*k23 + 48*k13*k22*k23 + 18*k22^2*k23 - 40*k13*k23^2 - 12*k22*k23^2 - 8*k23^3 - 32*k13^2*k33 - 20*k13*k22*k33 - 4*k22^2*k33 - 8*k22*k23*k33 + 32*k23^2*k33 - 32*k13*k33^2 + 7*k22*k33^2 - 32*k23*k33^2 + k11^2*(13*k12 + 18*k13 - 14*k23 + 4*k33) + k12*(52*k13^2 - 21*k22^2 - 52*k23^2 + k22*(60*k23 - 26*k33) + 44*k13*k33 + 44*k23*k33) - k11*(16*k12^2 - 12*k13^2 + k12*(-60*k13 + 8*k22 - 26*k33) + 8*k13*(6*k23 + k33) + k33*(20*k23 + 7*k33))) + ek42*(4*k11^3 + 32*k12^3 + 60*k13^3 + 50*k13*k22^2 + 4*k22^3 + 8*k12^2*(3*k13 + 5*k22 - 4*k23) + 4*k12*k22*(11*k13 + 4*k22 - 3*k23) - 120*k13*k22*k23 - k22^2*k23 + 104*k13*k23^2 - 12*k22*k23^2 + 20*k23^3 + 60*k13^2*k33 + 52*k13*k22*k33 - 2*k22^2*k33 - 88*k13*k23*k33 + 26*k22*k23*k33 - 44*k23^2*k33 + 33*k13*k33^2 - 10*k22*k33^2 + 29*k23*k33^2 - 6*k33^3 + k11^2*(16*k12 + 39*k13 + 6*k22 + 2*k23 + 4*k33) + 2*k11*(20*k12^2 + 34*k13^2 + 3*k22^2 + 2*k12*(11*k13 + 8*k22 - 3*k23) + 2*k22*k23 + k33^2 + k13*(16*k22 + 19*k33)))) + ek31*(-(ek41*(32*k13^3 - 12*k12^2*k23 - 12*k12*k22*k23 - 3*k22^2*k23 + 32*k12*k23^2 + 16*k22*k23^2 - 32*k12^2*k33 - 12*k12*k22*k33 + 2*k22^2*k33 - 10*k23*k33^2 + 7*k33^3 + 12*k13*k33*(-2*k23 + 3*k33) + k11^2*(8*k13 + 3*k23 + 9*k33) + k13^2*(-8*k23 + 60*k33) + 2*k11*(16*k13^2 - 3*k22*k23 + 8*k23^2 + 2*k22*k33 - 2*k23*k33 + 7*k33^2 - 6*k12*(k23 + k33) + k13*(4*k23 + 22*k33)))) + ek43*(2*k11^3 - 16*k12^3 - 20*k13^3 + 2*k13*k22^2 + 2*k22^3 - 4*k12^2*(8*k13 + 5*k22 - 6*k23) + 16*k13^2*k23 + 10*k22^2*k23 - 28*k22*k23^2 + 56*k23^3 - 48*k13^2*k33 + 25*k22^2*k33 + 24*k13*k23*k33 - 44*k22*k23*k33 - 28*k23^2*k33 - 33*k13*k33^2 + 25*k22*k33^2 + 2*k23*k33^2 - 4*k33^3 - k11^2*(5*k12 - 9*k13 + 3*k22 - 16*k23 + k33) - k12*(4*k13^2 + 8*k22^2 - 44*k22*k23 + 5*k33^2 + 12*k13*(k22 + k33)) - k11*(20*k12^2 + 8*k13^2 + 3*k22^2 - 32*k22*k23 - 8*k23*k33 + 11*k33^2 + 2*k12*(4*k13 + 8*k22 - 22*k23 + k33) + k13*(-4*k22 - 8*k23 + 26*k33))) - ek42*(8*k13^3 + 6*k13*k22^2 - 16*k13*k22*k23 + 3*k22^2*k23 - 40*k22*k23^2 + 56*k23^3 + 68*k13^2*k33 + 38*k22^2*k33 - 44*k22*k23*k33 - 16*k23^2*k33 + 62*k13*k33^2 + 28*k22*k33^2 - 18*k23*k33^2 + 21*k33^3 + 12*k12^2*(2*k13 - k23 + 2*k33) + k11^2*(8*k13 - 3*k23 + 31*k33) + 4*k12*(k13*(6*k22 - 8*k23) + k22*(-3*k23 + 11*k33)) + 2*k11*(4*k13^2 - 3*k22*k23 + 16*k22*k33 + 15*k33^2 + 2*k12*(6*k13 - 3*k23 + 11*k33) + k13*(6*k22 - 8*k23 + 32*k33))))) + ek23*(4*ek33*ek41*k11^3 - 27*ek33*ek42*k11^3 + 5*ek33*ek43*k11^3 - 2*e34*k11^4 + 25*ek33*ek41*k11^2*k12 - 62*ek33*ek42*k11^2*k12 + 28*ek33*ek43*k11^2*k12 + 2*e34*k11^3*k12 + 44*ek33*ek41*k11*k12^2 - 68*ek33*ek42*k11*k12^2 + 24*e34*k11^2*k12^2 + 48*ek33*ek41*k12^3 - 8*ek33*ek42*k12^3 + 32*e34*k11*k12^3 + 16*e34*k12^4 + 27*ek33*ek41*k11^2*k13 - 47*ek33*ek42*k11^2*k13 + 24*ek33*ek43*k11^2*k13 - 22*e34*k11^3*k13 + 60*ek33*ek41*k11*k12*k13 + 96*ek33*ek43*k11*k12*k13 - 46*e34*k11^2*k12*k13 - 88*e34*k11*k12^2*k13 - 96*e34*k12^3*k13 + 48*ek33*ek41*k11*k13^2 - 44*ek33*ek42*k11*k13^2 + 36*ek33*ek43*k11*k13^2 - 69*e34*k11^2*k13^2 + 52*ek33*ek41*k12*k13^2 + 80*ek33*ek43*k12*k13^2 - 40*e34*k11*k12*k13^2 + 28*ek33*ek41*k13^3 + 4*ek33*ek42*k13^3 + 16*ek33*ek43*k13^3 - 84*e34*k11*k13^3 - 8*e34*k12*k13^3 - 36*e34*k13^4 - 2*ek33*ek41*k11^2*k22 - 30*ek33*ek42*k11^2*k22 + 3*e34*k11^3*k22 + 20*ek33*ek41*k11*k12*k22 - 64*ek33*ek42*k11*k12*k22 + 18*e34*k11^2*k12*k22 + 48*ek33*ek41*k12^2*k22 - 8*ek33*ek42*k12^2*k22 + 36*e34*k11*k12^2*k22 + 24*e34*k12^3*k22 + 4*e34*k11^2*k13*k22 - 16*ek33*ek43*k12*k13*k22 - 40*e34*k11*k12*k13*k22 - 96*e34*k12^2*k13*k22 + 16*ek33*ek42*k13^2*k22 - ek33*ek41*k11*k22^2 - 21*ek33*ek42*k11*k22^2 - 21*ek33*ek43*k11*k22^2 + 3*e34*k11^2*k22^2 + 18*ek33*ek41*k12*k22^2 - 2*ek33*ek42*k12*k22^2 - 4*ek33*ek43*k12*k22^2 + 12*e34*k11*k12*k22^2 + 12*e34*k12^2*k22^2 + 21*ek33*ek41*k13*k22^2 + 2*ek33*ek42*k13*k22^2 - 4*ek33*ek43*k13*k22^2 + 2*e34*k11*k13*k22^2 - 32*e34*k12*k13*k22^2 + 5*e34*k13^2*k22^2 - ek33*ek41*k22^3 + 2*e34*k11*k22^3 + 4*e34*k12*k22^3 - 5*e34*k13*k22^3 - 14*ek33*ek41*k11^2*k23 + 27*e34*k11^3*k23 + 124*e34*k11^2*k12*k23 + 136*e34*k11*k12^2*k23 + 16*e34*k12^3*k23 - 48*ek33*ek41*k11*k13*k23 - 9*e34*k11^2*k13*k23 + 32*ek33*ek43*k12*k13*k23 - 40*ek33*ek41*k13^2*k23 - 32*ek33*ek42*k13^2*k23 + 8*e34*k11*k13^2*k23 + 28*e34*k13^3*k23 + 64*ek33*ek42*k11*k22*k23 + 44*ek33*ek43*k11*k22*k23 + 60*e34*k11^2*k22*k23 - 64*ek33*ek41*k12*k22*k23 + 16*ek33*ek43*k12*k22*k23 + 128*e34*k11*k12*k22*k23 + 16*e34*k12^2*k22*k23 - 44*ek33*ek41*k13*k22*k23 - 8*ek33*ek42*k13*k22*k23 + 16*ek33*ek43*k13*k22*k23 + 24*e34*k12*k13*k22*k23 - 12*e34*k13^2*k22*k23 + 2*ek33*ek41*k22^2*k23 + 38*e34*k11*k22^2*k23 - 2*e34*k12*k22^2*k23 + 21*e34*k13*k22^2*k23 - 104*ek33*ek42*k11*k23^2 - 4*ek33*ek43*k11*k23^2 + 104*ek33*ek41*k12*k23^2 - 16*ek33*ek43*k12*k23^2 + 4*ek33*ek41*k13*k23^2 + 8*ek33*ek42*k13*k23^2 - 16*ek33*ek43*k13*k23^2 - 16*e34*k12*k13*k23^2 + 4*e34*k13^2*k23^2 + 4*ek33*ek41*k22*k23^2 - 44*e34*k11*k22*k23^2 - 24*e34*k13*k22*k23^2 - 8*ek33*ek41*k23^3 + 48*e34*k11*k23^3 + 8*e34*k12*k23^3 + 4*e34*k13*k23^3 + 13*ek33*ek41*k11^2*k33 - 24*ek33*ek42*k11^2*k33 + 10*ek33*ek43*k11^2*k33 - 12*e34*k11^3*k33 + 26*ek33*ek41*k11*k12*k33 + 40*ek33*ek43*k11*k12*k33 - 26*e34*k11^2*k12*k33 + 46*ek33*ek41*k11*k13*k33 - 46*ek33*ek42*k11*k13*k33 + 28*ek33*ek43*k11*k13*k33 - 66*e34*k11^2*k13*k33 + 44*ek33*ek41*k12*k13*k33 + 48*ek33*ek43*k12*k13*k33 - 76*e34*k11*k12*k13*k33 + 40*ek33*ek41*k13^2*k33 + 20*ek33*ek42*k13^2*k33 + 16*ek33*ek43*k13^2*k33 - 114*e34*k11*k13^2*k33 - 40*e34*k12*k13^2*k33 - 60*e34*k13^3*k33 - 32*ek33*ek42*k11*k22*k33 - 22*ek33*ek43*k11*k22*k33 + 32*ek33*ek41*k12*k22*k33 - 8*ek33*ek43*k12*k22*k33 + 22*ek33*ek41*k13*k22*k33 + 4*ek33*ek42*k13*k22*k33 - 8*ek33*ek43*k13*k22*k33 - 8*e34*k12*k13*k22*k33 + 2*e34*k13^2*k22*k33 - ek33*ek41*k22^2*k33 + 2*e34*k11*k22^2*k33 - 2*e34*k12*k22^2*k33 - 4*e34*k13*k22^2*k33 - 20*ek33*ek41*k11*k23*k33 + 104*ek33*ek42*k11*k23*k33 + 4*ek33*ek43*k11*k23*k33 - 14*e34*k11^2*k23*k33 - 104*ek33*ek41*k12*k23*k33 + 16*ek33*ek43*k12*k23*k33 - 36*ek33*ek41*k13*k23*k33 - 8*ek33*ek42*k13*k23*k33 + 16*ek33*ek43*k13*k23*k33 - 22*e34*k11*k13*k23*k33 + 8*e34*k12*k13*k23*k33 + 24*e34*k13^2*k23*k33 - 4*ek33*ek41*k22*k23*k33 + 20*e34*k11*k22*k23*k33 + 20*e34*k12*k22*k23*k33 - 2*e34*k13*k22*k23*k33 + 12*ek33*ek41*k23^2*k33 - 48*e34*k11*k23^2*k33 - 32*e34*k12*k23^2*k33 + 20*e34*k13*k23^2*k33 + 11*ek33*ek41*k11*k33^2 - 38*ek33*ek42*k11*k33^2 + 4*ek33*ek43*k11*k33^2 - 15*e34*k11^2*k33^2 + 35*ek33*ek41*k12*k33^2 + 8*ek33*ek43*k12*k33^2 - 26*e34*k11*k12*k33^2 + 20*ek33*ek41*k13*k33^2 + 3*ek33*ek42*k13*k33^2 - 48*e34*k11*k13*k33^2 - 30*e34*k12*k13*k33^2 - 36*e34*k13^2*k33^2 + ek33*ek41*k22*k33^2 + e34*k11*k22*k33^2 - 10*e34*k12*k22*k33^2 + 7*e34*k13*k22*k33^2 - 12*ek33*ek41*k23*k33^2 + e34*k11*k23*k33^2 + 26*e34*k12*k23*k33^2 - 20*e34*k13*k23*k33^2 + 4*ek33*ek41*k33^3 - 6*e34*k11*k33^3 - 12*e34*k12*k33^3 + ek31*(ek43*(2*k11^3 + 48*k12^3 + 4*k13^3 + 48*k12^2*k22 - 5*k13*k22^2 - 2*k22^3 + 12*k13*k22*k23 + 12*k22^2*k23 - 4*k13*k23^2 - 24*k22*k23^2 + 16*k23^3 - 2*k13*k22*k33 - 7*k22^2*k33 - 4*k13*k23*k33 + 28*k22*k23*k33 - 28*k23^2*k33 - 8*k22*k33^2 + 16*k23*k33^2 - 4*k33^3 + k11^2*(8*k12 + 13*k13 - 2*k22 + 5*k33) - 4*k12*(8*k13^2 - k22^2 + 4*k23^2 + 12*k13*k33 - 2*k23*k33 + 4*k33^2 + k22*(-6*k23 + 2*k33)) + k11*(44*k12^2 + 16*k13^2 - k22^2 + 10*k13*k33 + k33^2 - 4*k12*(4*k13 - 5*k22 + 4*k33))) + ek42*(2*k11^3 + 16*k12^3 + 48*k13^3 + 16*k13*k22^2 + 2*k22^3 + 4*k12^2*(4*k13 + 7*k22 - k23) - 48*k13*k22*k23 + 6*k22^2*k23 + 32*k13*k23^2 - 4*k23^3 + 4*k12*k22*(2*k13 + 4*k22 + k23) + k11^2*(12*k12 + 20*k13 + 7*k22 - 5*k23 - k33) + 44*k13^2*k33 + 16*k13*k22*k33 + k22^2*k33 - 16*k13*k23*k33 - 10*k22*k23*k33 + 16*k23^2*k33 + 8*k13*k33^2 + 5*k22*k33^2 - 13*k23*k33^2 + 2*k33^3 + 2*k11*(12*k12^2 + 24*k13^2 + 4*k22^2 + 2*k12*(6*k13 + 7*k22 - 3*k23) - k22*k23 - k33^2 + 2*k13*(2*k22 + 5*k33))) + ek41*(2*k11^3 + 4*k12^3 + 16*k13^3 + 2*k22^3 + 16*k12^2*(k22 - 2*k23) + 16*k13^2*k23 - 8*k22^2*k23 + 44*k22*k23^2 - 48*k23^3 + 24*k13^2*k33 - 2*k22^2*k33 + 24*k13*k23*k33 - 20*k22*k23*k33 + 48*k23^2*k33 + 12*k13*k33^2 - k22*k33^2 - 4*k23*k33^2 + 2*k33^3 - k12*(4*k13^2 - 13*k22^2 + 16*k22*k23 + 12*k13*k33 + 5*k33^2) + k11^2*(16*k13 + k22 + 8*(-2*k23 + k33)) + k11*(28*k13^2 + 5*k22^2 - 16*k22*k23 + 2*k12*(2*k13 + 5*k22 - 24*k23 - k33) + 8*k23*k33 + 7*k33^2 + 4*k13*(2*k23 + 7*k33)))) - ek32*(ek41*(4*k11^3 + 20*k12^3 + 56*k13^3 + 16*k13*k22^2 - 2*k22^3 - 44*k13*k22*k23 - 11*k22^2*k23 + 24*k13*k23^2 + 20*k22*k23^2 - 16*k23^3 + 4*k12^2*(-4*k13 + 2*k22 + k23) + k11^2*(33*k12 - 14*k13 + 11*k22 + 5*k23 - 25*k33) + 28*k13^2*k33 + 32*k13*k22*k33 + 3*k22^2*k33 - 44*k13*k23*k33 - 16*k22*k23*k33 + 20*k23^2*k33 + 10*k13*k33^2 + 3*k22*k33^2 - 8*k23*k33^2 - 2*k33^3 + k11*(48*k12^2 + 28*k13^2 + k22^2 + 2*k22*k23 + k12*(-24*k13 + 26*k22 + 12*k23) - 25*k33^2 - 4*k13*(2*k22 + 11*k33)) - k12*(8*k13*k22 + 9*k22^2 + 4*k22*(4*k23 + k33) + 2*(-16*k23^2 + 6*k23*k33 + k33^2))) + ek43*(9*k11^3 + 8*k12^3 + 8*k12^2*k22 + 2*k11^2*(31*k12 - 9*k13 + 15*k22 - 14*k33) + k11*(68*k12^2 + 16*k13^2 + 64*k12*k22 - k22^2 + 44*k22*k23 - 24*k23^2 - 44*k13*k33 - 32*k22*k33 + 44*k23*k33 - 38*k33^2) - 2*k12*(2*k22^2 + 6*k22*(-2*k23 + k33) + 3*(-2*k23 + k33)^2 + 8*k13*(k22 - 2*k23 + k33)) + k13*(56*k13^2 + 40*k13*k33 - 3*(k22^2 + 4*k23^2 - 4*k23*k33 - k33^2 + k22*(-4*k23 + 2*k33)))) + ek42*(7*k11^3 + 32*k12^3 - 8*k12^2*(k13 - 4*k22) + 8*k12*k22*(k13 + k22) + 2*k11^2*(18*k12 - 5*k13 + 7*k22) + k11*(60*k12^2 - 4*k13*k22 + 9*k22^2 + k12*(-24*k13 + 44*k22) + 12*k22*k23 - 32*k23^2 + 4*k22*k33 + 12*k23*k33 + 2*k33^2) + k13*(16*k13*(k22 - 2*k23 + k33) + 3*(3*k22^2 + (-2*k23 + k33)^2 + k22*(-4*k23 + 2*k33))))))) + ek13*(-4*ek23*ek32*ek41*k11^3 + 2*ek23*ek31*ek42*k11^3 - 9*ek23*ek32*ek42*k11^3 + 2*ek23*ek33*ek42*k11^3 - 7*ek23*ek32*ek43*k11^3 - 2*e24*ek32*k11^4 - 2*e23*ek42*k11^4 - 3*ek23*ek31*ek41*k11^2*k12 + 14*ek23*ek32*ek41*k11^2*k12 + 2*ek23*ek33*ek41*k11^2*k12 + 22*ek23*ek31*ek42*k11^2*k12 + 18*ek23*ek32*ek42*k11^2*k12 + 21*ek23*ek33*ek42*k11^2*k12 + 3*ek23*ek31*ek43*k11^2*k12 + 10*ek23*ek32*ek43*k11^2*k12 + 4*ek23*ek33*ek43*k11^2*k12 + 5*e34*ek23*k11^3*k12 + 2*e24*ek31*k11^3*k12 - 22*e24*ek32*k11^3*k12 + e24*ek33*k11^3*k12 + 2*e23*ek41*k11^3*k12 - 16*e23*ek42*k11^3*k12 + 2*e23*ek43*k11^3*k12 - 40*ek23*ek31*ek41*k11*k12^2 - 28*ek23*ek32*ek41*k11*k12^2 - 28*ek23*ek31*ek42*k11*k12^2 - 16*ek23*ek32*ek42*k11*k12^2 - 16*ek23*ek31*ek43*k11*k12^2 - 16*ek23*ek33*ek43*k11*k12^2 + 20*e34*ek23*k11^2*k12^2 + 19*e24*ek31*k11^2*k12^2 - 69*e24*ek32*k11^2*k12^2 - 8*e24*ek33*k11^2*k12^2 + 12*e23*ek41*k11^2*k12^2 - 24*e23*ek42*k11^2*k12^2 - 22*e23*ek43*k11^2*k12^2 - 56*ek23*ek31*ek41*k12^3 - 56*ek23*ek32*ek41*k12^3 - 56*ek23*ek31*ek42*k12^3 - 56*ek23*ek32*ek42*k12^3 + 112*e34*ek23*k11*k12^3 + 48*e24*ek31*k11*k12^3 - 84*e24*ek32*k11*k12^3 - 56*e24*ek33*k11*k12^3 + 12*e23*ek41*k11*k12^3 - 12*e23*ek42*k11*k12^3 - 56*e23*ek43*k11*k12^3 + 112*e34*ek23*k12^4 + 36*e24*ek31*k12^4 - 36*e24*ek32*k12^4 - 56*e24*ek33*k12^4 - 56*e23*ek43*k12^4 - 33*ek23*ek32*ek41*k11^2*k13 - 8*ek23*ek31*ek42*k11^2*k13 - 62*ek23*ek32*ek42*k11^2*k13 + 8*ek23*ek33*ek42*k11^2*k13 - 36*ek23*ek32*ek43*k11^2*k13 + 2*e24*ek32*k11^3*k13 + 2*e23*ek42*k11^3*k13 + 12*ek23*ek31*ek41*k11*k12*k13 + 24*ek23*ek32*ek41*k11*k12*k13 + 8*ek23*ek33*ek41*k11*k12*k13 + 44*ek23*ek31*ek42*k11*k12*k13 + 44*ek23*ek33*ek42*k11*k12*k13 + 12*ek23*ek31*ek43*k11*k12*k13 + 24*ek23*ek32*ek43*k11*k12*k13 + 16*ek23*ek33*ek43*k11*k12*k13 + 21*e34*ek23*k11^2*k12*k13 - 5*e24*ek31*k11^2*k12*k13 - 46*e24*ek32*k11^2*k12*k13 + 2*e24*ek33*k11^2*k12*k13 - 22*e23*ek42*k11^2*k12*k13 + 12*e23*ek43*k11^2*k12*k13 - 32*ek23*ek31*ek43*k12^2*k13 - 32*ek23*ek33*ek43*k12^2*k13 - 24*e34*ek23*k11*k12^2*k13 + 32*e24*ek31*k11*k12^2*k13 - 40*e24*ek32*k11*k12^2*k13 + 64*e24*ek33*k11*k12^2*k13 + 20*e23*ek41*k11*k12^2*k13 - 40*e23*ek42*k11*k12^2*k13 - 24*e23*ek43*k11*k12^2*k13 + 28*e24*ek31*k12^3*k13 - 8*e24*ek32*k12^3*k13 + 28*e23*ek41*k12^3*k13 - 8*e23*ek42*k12^3*k13 - 48*ek23*ek32*ek41*k11*k13^2 - 20*ek23*ek31*ek42*k11*k13^2 - 68*ek23*ek32*ek42*k11*k13^2 + 8*ek23*ek33*ek42*k11*k13^2 - 60*ek23*ek32*ek43*k11*k13^2 + 24*e24*ek32*k11^2*k13^2 + 24*e23*ek42*k11^2*k13^2 + 12*ek23*ek31*ek41*k12*k13^2 + 16*ek23*ek32*ek41*k12*k13^2 + 8*ek23*ek33*ek41*k12*k13^2 + 24*ek23*ek31*ek42*k12*k13^2 + 4*ek23*ek33*ek42*k12*k13^2 + 12*ek23*ek31*ek43*k12*k13^2 + 8*ek23*ek32*ek43*k12*k13^2 + 16*ek23*ek33*ek43*k12*k13^2 + 24*e34*ek23*k11*k12*k13^2 - 20*e24*ek31*k11*k12*k13^2 - 88*e24*ek32*k11*k12*k13^2 - 4*e24*ek33*k11*k12*k13^2 + 44*e23*ek42*k11*k12*k13^2 + 24*e23*ek43*k11*k12*k13^2 - 16*e34*ek23*k12^2*k13^2 + 32*e24*ek31*k12^2*k13^2 + 104*e24*ek33*k12^2*k13^2 - 16*e23*ek43*k12^2*k13^2 - 20*ek23*ek32*ek41*k13^3 - 16*ek23*ek31*ek42*k13^3 - 8*ek23*ek32*ek42*k13^3 - 32*ek23*ek32*ek43*k13^3 + 32*e24*ek32*k11*k13^3 + 32*e23*ek42*k11*k13^3 + 4*e34*ek23*k12*k13^3 - 16*e24*ek31*k12*k13^3 - 96*e24*ek32*k12*k13^3 - 8*e24*ek33*k12*k13^3 + 4*e23*ek41*k12*k13^3 + 48*e23*ek42*k12*k13^3 + 16*e23*ek43*k12*k13^3 + 16*e24*ek32*k13^4 + 16*e23*ek42*k13^4 + 6*ek23*ek31*ek41*k11^2*k22 + 25*ek23*ek32*ek41*k11^2*k22 - 21*ek23*ek33*ek41*k11^2*k22 + 25*ek23*ek31*ek42*k11^2*k22 + 28*ek23*ek32*ek42*k11^2*k22 - 2*ek23*ek31*ek43*k11^2*k22 - 20*ek23*ek33*ek43*k11^2*k22 - 13*e34*ek23*k11^3*k22 + 3*e24*ek31*k11^3*k22 - 12*e24*ek32*k11^3*k22 + 10*e24*ek33*k11^3*k22 + 4*e23*ek41*k11^3*k22 - 3*e23*ek42*k11^3*k22 + 29*e23*ek43*k11^3*k22 + 44*ek23*ek31*ek41*k11*k12*k22 + 44*ek23*ek32*ek41*k11*k12*k22 + 44*ek23*ek31*ek42*k11*k12*k22 + 44*ek23*ek32*ek42*k11*k12*k22 - 112*e34*ek23*k11^2*k12*k22 + 33*e24*ek31*k11^2*k12*k22 - 66*e24*ek32*k11^2*k12*k22 + 56*e24*ek33*k11^2*k12*k22 + 15*e23*ek41*k11^2*k12*k22 - 3*e23*ek42*k11^2*k12*k22 + 56*e23*ek43*k11^2*k12*k22 - 16*ek23*ek31*ek41*k12^2*k22 - 28*ek23*ek32*ek41*k12^2*k22 - 28*ek23*ek31*ek42*k12^2*k22 - 40*ek23*ek32*ek42*k12^2*k22 - 16*ek23*ek32*ek43*k12^2*k22 + 16*ek23*ek33*ek43*k12^2*k22 - 56*e34*ek23*k11*k12^2*k22 + 102*e24*ek31*k11*k12^2*k22 - 114*e24*ek32*k11*k12^2*k22 + 28*e24*ek33*k11*k12^2*k22 + 12*e23*ek41*k11*k12^2*k22 + 12*e23*ek42*k11*k12^2*k22 + 28*e23*ek43*k11*k12^2*k22 + 112*e34*ek23*k12^3*k22 + 96*e24*ek31*k12^3*k22 - 60*e24*ek32*k12^3*k22 - 56*e24*ek33*k12^3*k22 - 12*e23*ek41*k12^3*k22 + 12*e23*ek42*k12^3*k22 - 56*e23*ek43*k12^3*k22 - 44*ek23*ek31*ek41*k11*k13*k22 - 44*ek23*ek33*ek41*k11*k13*k22 + 12*ek23*ek31*ek43*k11*k13*k22 - 40*ek23*ek33*ek43*k11*k13*k22 + 62*e34*ek23*k11^2*k13*k22 - 7*e24*ek31*k11^2*k13*k22 - 26*e24*ek32*k11^2*k13*k22 - 16*e24*ek33*k11^2*k13*k22 - 19*e23*ek41*k11^2*k13*k22 - 26*e23*ek42*k11^2*k13*k22 + 62*e23*ek43*k11^2*k13*k22 + 16*ek23*ek32*ek42*k12*k13*k22 - 16*ek23*ek33*ek42*k12*k13*k22 - 22*e24*ek31*k11*k12*k13*k22 - 76*e24*ek32*k11*k12*k13*k22 - 22*e23*ek41*k11*k12*k13*k22 - 76*e23*ek42*k11*k12*k13*k22 + 8*e24*ek31*k12^2*k13*k22 - 40*e24*ek32*k12^2*k13*k22 + 8*e23*ek41*k12^2*k13*k22 - 40*e23*ek42*k12^2*k13*k22 - 24*ek23*ek31*ek41*k13^2*k22 - 4*ek23*ek33*ek41*k13^2*k22 + 32*ek23*ek31*ek43*k13^2*k22 + 68*e34*ek23*k11*k13^2*k22 + 16*e24*ek31*k11*k13^2*k22 - 16*e24*ek33*k11*k13^2*k22 - 44*e23*ek41*k11*k13^2*k22 + 68*e23*ek43*k11*k13^2*k22 + 8*e34*ek23*k13^3*k22 + 16*e24*ek31*k13^3*k22 - 48*e23*ek41*k13^3*k22 + 8*e23*ek43*k13^3*k22 + 28*ek23*ek31*ek41*k11*k22^2 + 25*ek23*ek32*ek41*k11*k22^2 + 25*ek23*ek31*ek42*k11*k22^2 + 38*ek23*ek32*ek42*k11*k22^2 - 21*ek23*ek33*ek42*k11*k22^2 - 2*ek23*ek32*ek43*k11*k22^2 + 20*ek23*ek33*ek43*k11*k22^2 - 56*e34*ek23*k11^2*k22^2 + 12*e24*ek31*k11^2*k22^2 - 15*e24*ek32*k11^2*k22^2 + 28*e24*ek33*k11^2*k22^2 + 3*e23*ek41*k11^2*k22^2 + 3*e23*ek42*k11^2*k22^2 + 28*e23*ek43*k11^2*k22^2 + 18*ek23*ek31*ek41*k12*k22^2 - 10*ek23*ek32*ek41*k12*k22^2 + 21*ek23*ek33*ek41*k12*k22^2 - 2*ek23*ek31*ek42*k12*k22^2 - 9*ek23*ek32*ek42*k12*k22^2 + 2*ek23*ek33*ek42*k12*k22^2 + 10*ek23*ek31*ek43*k12*k22^2 + 3*ek23*ek32*ek43*k12*k22^2 - 4*ek23*ek33*ek43*k12*k22^2 - 112*e34*ek23*k11*k12*k22^2 + 69*e24*ek31*k11*k12*k22^2 - 48*e24*ek32*k11*k12*k22^2 + 56*e24*ek33*k11*k12*k22^2 - 3*e23*ek41*k11*k12*k22^2 + 15*e23*ek42*k11*k12*k22^2 + 56*e23*ek43*k11*k12*k22^2 + 36*e34*ek23*k12^2*k22^2 + 93*e24*ek31*k12^2*k22^2 - 36*e24*ek32*k12^2*k22^2 + 3*e24*ek33*k12^2*k22^2 - 24*e23*ek41*k12^2*k22^2 + 12*e23*ek42*k12^2*k22^2 - 42*e23*ek43*k12^2*k22^2 + 2*ek23*ek32*ek41*k13*k22^2 - 20*ek23*ek33*ek41*k13*k22^2 - 5*ek23*ek31*ek42*k13*k22^2 - 6*ek23*ek32*ek42*k13*k22^2 + 8*ek23*ek33*ek42*k13*k22^2 - 14*e24*ek31*k11*k13*k22^2 - 26*e24*ek32*k11*k13*k22^2 - 14*e23*ek41*k11*k13*k22^2 - 26*e23*ek42*k11*k13*k22^2 - 5*e34*ek23*k12*k13*k22^2 - 9*e24*ek31*k12*k13*k22^2 - 30*e24*ek32*k12*k13*k22^2 - 14*e24*ek33*k12*k13*k22^2 - 9*e23*ek41*k12*k13*k22^2 - 2*e23*ek42*k12*k13*k22^2 + 21*ek23*ek31*ek41*k22^3 + 4*ek23*ek32*ek41*k22^3 + 2*ek23*ek33*ek41*k22^3 + 10*ek23*ek31*ek42*k22^3 - 7*ek23*ek31*ek43*k22^3 - 43*e34*ek23*k11*k22^3 + 15*e24*ek31*k11*k22^3 - 6*e24*ek32*k11*k22^3 + 2*e24*ek33*k11*k22^3 - 3*e23*ek41*k11*k22^3 + 4*e23*ek42*k11*k22^3 + 40*e23*ek43*k11*k22^3 - 5*e34*ek23*k12*k22^3 + 42*e24*ek31*k12*k22^3 - 12*e24*ek32*k12*k22^3 + 10*e24*ek33*k12*k22^3 - 16*e23*ek41*k12*k22^3 + 2*e23*ek42*k12*k22^3 - e23*ek43*k12*k22^3 + 14*e34*ek23*k13*k22^3 - 10*e24*ek33*k13*k22^3 - 29*e23*ek41*k13*k22^3 - 4*e23*ek42*k13*k22^3 + 12*e24*ek31*k22^4 - 2*e23*ek41*k22^4 - 6*ek23*ek31*ek41*k11^2*k23 - 5*ek23*ek32*ek41*k11^2*k23 - 8*ek23*ek33*ek41*k11^2*k23 + 2*ek23*ek31*ek42*k11^2*k23 + 20*ek23*ek33*ek42*k11^2*k23 + 14*e34*ek23*k11^3*k23 + 2*e24*ek31*k11^3*k23 + 27*e24*ek32*k11^3*k23 + 2*e24*ek33*k11^3*k23 - 4*e23*ek41*k11^3*k23 - 18*e23*ek42*k11^3*k23 - 7*e23*ek43*k11^3*k23 + 16*ek23*ek31*ek41*k11*k12*k23 + 16*ek23*ek33*ek41*k11*k12*k23 - 5*e34*ek23*k11^2*k12*k23 - 8*e24*ek31*k11^2*k12*k23 - 9*e24*ek32*k11^2*k12*k23 - 42*e24*ek33*k11^2*k12*k23 + 32*e23*ek41*k11^2*k12*k23 - 9*e23*ek42*k11^2*k12*k23 - 5*e23*ek43*k11^2*k12*k23 + 32*ek23*ek32*ek43*k12^2*k23 - 32*ek23*ek33*ek43*k12^2*k23 + 68*e24*ek31*k11*k12^2*k23 + 8*e24*ek32*k11*k12^2*k23 + 68*e23*ek41*k11*k12^2*k23 + 8*e23*ek42*k11*k12^2*k23 + 64*e24*ek31*k12^3*k23 + 28*e24*ek32*k12^3*k23 + 64*e23*ek41*k12^3*k23 + 28*e23*ek42*k12^3*k23 - 24*ek23*ek31*ek41*k11*k13*k23 - 12*ek23*ek32*ek41*k11*k13*k23 - 32*ek23*ek33*ek41*k11*k13*k23 - 12*ek23*ek31*ek42*k11*k13*k23 + 40*ek23*ek33*ek42*k11*k13*k23 + 72*e34*ek23*k11^2*k13*k23 - 8*e24*ek31*k11^2*k13*k23 + 124*e24*ek32*k11^2*k13*k23 + 8*e24*ek33*k11^2*k13*k23 - 33*e23*ek41*k11^2*k13*k23 - 62*e23*ek42*k11^2*k13*k23 - 36*e23*ek43*k11^2*k13*k23 + 32*ek23*ek31*ek41*k12*k13*k23 + 32*ek23*ek33*ek41*k12*k13*k23 - 32*ek23*ek32*ek42*k12*k13*k23 + 32*ek23*ek33*ek42*k12*k13*k23 - 12*e34*ek23*k11*k12*k13*k23 - 88*e24*ek31*k11*k12*k13*k23 - 88*e24*ek33*k11*k12*k13*k23 + 24*e23*ek41*k11*k12*k13*k23 - 12*e23*ek43*k11*k12*k13*k23 - 24*ek23*ek31*ek41*k13^2*k23 - 4*ek23*ek32*ek41*k13^2*k23 - 32*ek23*ek33*ek41*k13^2*k23 - 32*ek23*ek31*ek42*k13^2*k23 + 120*e34*ek23*k11*k13^2*k23 - 20*e24*ek31*k11*k13^2*k23 + 136*e24*ek32*k11*k13^2*k23 + 8*e24*ek33*k11*k13^2*k23 - 48*e23*ek41*k11*k13^2*k23 - 68*e23*ek42*k11*k13^2*k23 - 60*e23*ek43*k11*k13^2*k23 - 4*e34*ek23*k12*k13^2*k23 - 48*e24*ek31*k12*k13^2*k23 - 8*e24*ek33*k12*k13^2*k23 + 16*e23*ek41*k12*k13^2*k23 - 4*e23*ek43*k12*k13^2*k23 + 64*e34*ek23*k13^3*k23 - 16*e24*ek31*k13^3*k23 + 16*e24*ek32*k13^3*k23 - 20*e23*ek41*k13^3*k23 - 8*e23*ek42*k13^3*k23 - 32*e23*ek43*k13^3*k23 - 44*ek23*ek32*ek42*k11*k22*k23 + 44*ek23*ek33*ek42*k11*k22*k23 - 12*ek23*ek32*ek43*k11*k22*k23 - 40*ek23*ek33*ek43*k11*k22*k23 + e24*ek31*k11^2*k22*k23 - 14*e24*ek32*k11^2*k22*k23 + e23*ek41*k11^2*k22*k23 - 14*e23*ek42*k11^2*k22*k23 + 44*ek23*ek32*ek41*k12*k22*k23 - 44*ek23*ek33*ek41*k12*k22*k23 + 24*ek23*ek31*ek42*k12*k22*k23 + 12*ek23*ek32*ek42*k12*k22*k23 - 8*ek23*ek33*ek42*k12*k22*k23 - 24*ek23*ek31*ek43*k12*k22*k23 - 12*ek23*ek32*ek43*k12*k22*k23 + 16*ek23*ek33*ek43*k12*k22*k23 + 32*e24*ek31*k11*k12*k22*k23 - 22*e24*ek32*k11*k12*k22*k23 + 32*e23*ek41*k11*k12*k22*k23 - 22*e23*ek42*k11*k12*k22*k23 - 24*e34*ek23*k12^2*k22*k23 + 68*e24*ek31*k12^2*k22*k23 + 24*e24*ek32*k12^2*k22*k23 - 60*e24*ek33*k12^2*k22*k23 + 68*e23*ek41*k12^2*k22*k23 + 20*e23*ek42*k12^2*k22*k23 + 112*e23*ek43*k12^2*k22*k23 + 12*ek23*ek32*ek41*k13*k22*k23 + 40*ek23*ek33*ek41*k13*k22*k23 + 12*ek23*ek31*ek42*k13*k22*k23 + 24*ek23*ek32*ek42*k13*k22*k23 - 32*ek23*ek33*ek42*k13*k22*k23 + 12*e34*ek23*k12*k13*k22*k23 + 8*e24*ek32*k12*k13*k22*k23 + 48*e24*ek33*k12*k13*k22*k23 - 112*e23*ek42*k12*k13*k22*k23 - 62*ek23*ek31*ek41*k22^2*k23 - 8*ek23*ek32*ek41*k22^2*k23 - 8*ek23*ek33*ek41*k22^2*k23 - 33*ek23*ek31*ek42*k22^2*k23 + 36*ek23*ek31*ek43*k22^2*k23 + 62*e34*ek23*k11*k22^2*k23 + e24*ek31*k11*k22^2*k23 + e24*ek32*k11*k22^2*k23 + 47*e24*ek33*k11*k22^2*k23 + e23*ek41*k11*k22^2*k23 - 41*e23*ek42*k11*k22^2*k23 - 106*e23*ek43*k11*k22^2*k23 + 21*e34*ek23*k12*k22^2*k23 + 26*e24*ek32*k12*k22^2*k23 - 45*e24*ek33*k12*k22^2*k23 + 54*e23*ek41*k12*k22^2*k23 + 7*e23*ek42*k12*k22^2*k23 + 4*e23*ek43*k12*k22^2*k23 - 72*e34*ek23*k13*k22^2*k23 - 9*e24*ek31*k13*k22^2*k23 - 26*e24*ek32*k13*k22^2*k23 + 48*e24*ek33*k13*k22^2*k23 + 106*e23*ek41*k13*k22^2*k23 - 8*e23*ek42*k13*k22^2*k23 - 36*e24*ek31*k22^3*k23 - 2*e23*ek41*k22^3*k23 + 24*ek23*ek32*ek42*k11*k23^2 - 4*ek23*ek33*ek42*k11*k23^2 + 32*ek23*ek32*ek43*k11*k23^2 - 2*e24*ek31*k11^2*k23^2 - 20*e24*ek33*k11^2*k23^2 + 5*e23*ek41*k11^2*k23^2 - 24*ek23*ek32*ek41*k12*k23^2 + 4*ek23*ek33*ek41*k12*k23^2 - 16*ek23*ek31*ek42*k12*k23^2 - 12*ek23*ek32*ek42*k12*k23^2 + 8*ek23*ek33*ek42*k12*k23^2 + 8*ek23*ek31*ek43*k12*k23^2 + 12*ek23*ek32*ek43*k12*k23^2 - 16*ek23*ek33*ek43*k12*k23^2 + 16*e34*ek23*k12^2*k23^2 + 4*e24*ek32*k12^2*k23^2 + 52*e24*ek33*k12^2*k23^2 - 112*e23*ek43*k12^2*k23^2 - 32*ek23*ek32*ek41*k13*k23^2 - 4*ek23*ek31*ek42*k13*k23^2 - 24*ek23*ek32*ek42*k13*k23^2 + 32*ek23*ek33*ek42*k13*k23^2 + 12*e24*ek31*k11*k13*k23^2 - 40*e24*ek33*k11*k13*k23^2 + 12*e23*ek41*k11*k13*k23^2 - 4*e34*ek23*k12*k13*k23^2 - 16*e24*ek32*k12*k13*k23^2 - 40*e24*ek33*k12*k13*k23^2 + 112*e23*ek42*k12*k13*k23^2 + 32*e24*ek31*k13^2*k23^2 + 4*e23*ek41*k13^2*k23^2 + 68*ek23*ek31*ek41*k22*k23^2 + 20*ek23*ek32*ek41*k22*k23^2 + 8*ek23*ek33*ek41*k22*k23^2 + 48*ek23*ek31*ek42*k22*k23^2 - 60*ek23*ek31*ek43*k22*k23^2 - 68*e34*ek23*k11*k22*k23^2 - 48*e24*ek32*k11*k22*k23^2 - 44*e24*ek33*k11*k22*k23^2 + 88*e23*ek42*k11*k22*k23^2 + 132*e23*ek43*k11*k22*k23^2 - 24*e34*ek23*k12*k22*k23^2 + 68*e24*ek31*k12*k22*k23^2 - 20*e24*ek32*k12*k22*k23^2 + 60*e24*ek33*k12*k22*k23^2 - 88*e23*ek41*k12*k22*k23^2 - 4*e23*ek42*k12*k22*k23^2 - 4*e23*ek43*k12*k22*k23^2 + 120*e34*ek23*k13*k22*k23^2 - 8*e24*ek31*k13*k22*k23^2 + 32*e24*ek32*k13*k22*k23^2 - 72*e24*ek33*k13*k22*k23^2 - 132*e23*ek41*k13*k22*k23^2 + 8*e23*ek42*k13*k22*k23^2 + 93*e24*ek31*k22^2*k23^2 + 8*e23*ek41*k22^2*k23^2 - 8*ek23*ek31*ek41*k23^3 - 16*ek23*ek32*ek41*k23^3 - 20*ek23*ek31*ek42*k23^3 + 32*ek23*ek31*ek43*k23^3 + 8*e34*ek23*k11*k23^3 + 48*e24*ek32*k11*k23^3 - 4*e24*ek33*k11*k23^3 - 64*e23*ek42*k11*k23^3 - 48*e23*ek43*k11*k23^3 + 4*e34*ek23*k12*k23^3 - 64*e24*ek31*k12*k23^3 - 4*e24*ek32*k12*k23^3 - 20*e24*ek33*k12*k23^3 + 64*e23*ek41*k12*k23^3 - 64*e34*ek23*k13*k23^3 + 28*e24*ek31*k13*k23^3 - 8*e24*ek32*k13*k23^3 + 32*e24*ek33*k13*k23^3 + 48*e23*ek41*k13*k23^3 - 96*e24*ek31*k22*k23^3 - 4*e23*ek41*k22*k23^3 + 36*e24*ek31*k23^4 - 11*ek23*ek32*ek41*k11^2*k33 - 3*ek23*ek31*ek42*k11^2*k33 - 30*ek23*ek32*ek42*k11^2*k33 + 4*ek23*ek33*ek42*k11^2*k33 - 14*ek23*ek32*ek43*k11^2*k33 + 3*e24*ek32*k11^3*k33 + 3*e23*ek42*k11^3*k33 + 6*ek23*ek31*ek41*k11*k12*k33 + 8*ek23*ek32*ek41*k11*k12*k33 + 4*ek23*ek33*ek41*k11*k12*k33 + 32*ek23*ek31*ek42*k11*k12*k33 + 22*ek23*ek33*ek42*k11*k12*k33 + 6*ek23*ek31*ek43*k11*k12*k33 + 4*ek23*ek32*ek43*k11*k12*k33 + 8*ek23*ek33*ek43*k11*k12*k33 + 4*e34*ek23*k11^2*k12*k33 - 3*e24*ek31*k11^2*k12*k33 + 4*e24*ek32*k11^2*k12*k33 + e24*ek33*k11^2*k12*k33 + e23*ek41*k11^2*k12*k33 - 2*e23*ek42*k11^2*k12*k33 + 7*e23*ek43*k11^2*k12*k33 - 16*ek23*ek31*ek43*k12^2*k33 - 16*ek23*ek32*ek43*k12^2*k33 - 8*e34*ek23*k11*k12^2*k33 - 4*e24*ek31*k11*k12^2*k33 + 32*e24*ek33*k11*k12^2*k33 - 8*e23*ek43*k11*k12^2*k33 - 26*ek23*ek32*ek41*k11*k13*k33 - 16*ek23*ek31*ek42*k11*k13*k33 - 64*ek23*ek32*ek42*k11*k13*k33 + 8*ek23*ek33*ek42*k11*k13*k33 - 44*ek23*ek32*ek43*k11*k13*k33 + 18*e24*ek32*k11^2*k13*k33 + 18*e23*ek42*k11^2*k13*k33 + 12*ek23*ek31*ek41*k12*k13*k33 + 8*ek23*ek32*ek41*k12*k13*k33 + 8*ek23*ek33*ek41*k12*k13*k33 + 44*ek23*ek31*ek42*k12*k13*k33 + 16*ek23*ek32*ek42*k12*k13*k33 - 12*ek23*ek33*ek42*k12*k13*k33 + 12*ek23*ek31*ek43*k12*k13*k33 - 8*ek23*ek32*ek43*k12*k13*k33 + 16*ek23*ek33*ek43*k12*k13*k33 - 2*e34*ek23*k11*k12*k13*k33 - 16*e24*ek31*k11*k12*k13*k33 - 40*e24*ek32*k11*k12*k13*k33 - 4*e24*ek33*k11*k12*k13*k33 + 10*e23*ek41*k11*k12*k13*k33 + 20*e23*ek42*k11*k12*k13*k33 + 28*e23*ek43*k11*k12*k13*k33 - 8*e34*ek23*k12^2*k13*k33 + 12*e24*ek31*k12^2*k13*k33 + 104*e24*ek33*k12^2*k13*k33 - 8*e23*ek43*k12^2*k13*k33 - 8*ek23*ek32*ek41*k13^2*k33 - 20*ek23*ek31*ek42*k13^2*k33 - 8*ek23*ek32*ek42*k13^2*k33 - 32*ek23*ek32*ek43*k13^2*k33 + 36*e24*ek32*k11*k13^2*k33 + 36*e23*ek42*k11*k13^2*k33 - 20*e34*ek23*k12*k13^2*k33 - 20*e24*ek31*k12*k13^2*k33 - 96*e24*ek32*k12*k13^2*k33 - 12*e24*ek33*k12*k13^2*k33 + 16*e23*ek41*k12*k13^2*k33 + 48*e23*ek42*k12*k13^2*k33 + 28*e23*ek43*k12*k13^2*k33 + 24*e24*ek32*k13^3*k33 + 24*e23*ek42*k13^3*k33 - 32*ek23*ek31*ek41*k11*k22*k33 - 22*ek23*ek33*ek41*k11*k22*k33 + 32*ek23*ek32*ek42*k11*k22*k33 - 22*ek23*ek33*ek42*k11*k22*k33 - 4*ek23*ek31*ek43*k11*k22*k33 - 4*ek23*ek32*ek43*k11*k22*k33 + 30*e34*ek23*k11^2*k22*k33 - 8*e24*ek33*k11^2*k22*k33 + 2*e23*ek41*k11^2*k22*k33 + 30*e23*ek43*k11^2*k22*k33 - 32*ek23*ek32*ek41*k12*k22*k33 + 22*ek23*ek33*ek41*k12*k22*k33 - 8*ek23*ek31*ek42*k12*k22*k33 - 6*ek23*ek32*ek42*k12*k22*k33 + 4*ek23*ek33*ek42*k12*k22*k33 + 4*ek23*ek31*ek43*k12*k22*k33 + 6*ek23*ek32*ek43*k12*k22*k33 - 8*ek23*ek33*ek43*k12*k22*k33 + 8*e34*ek23*k12^2*k22*k33 + 2*e24*ek32*k12^2*k22*k33 + 26*e24*ek33*k12^2*k22*k33 - 56*e23*ek43*k12^2*k22*k33 - 44*ek23*ek31*ek41*k13*k22*k33 + 4*ek23*ek32*ek41*k13*k22*k33 - 24*ek23*ek33*ek41*k13*k22*k33 - 2*ek23*ek31*ek42*k13*k22*k33 - 12*ek23*ek32*ek42*k13*k22*k33 + 16*ek23*ek33*ek42*k13*k22*k33 + 12*ek23*ek31*ek43*k13*k22*k33 + 64*e34*ek23*k11*k13*k22*k33 + 8*e24*ek31*k11*k13*k22*k33 - 16*e24*ek33*k11*k13*k22*k33 - 20*e23*ek41*k11*k13*k22*k33 + 64*e23*ek43*k11*k13*k22*k33 - 2*e34*ek23*k12*k13*k22*k33 - 8*e24*ek32*k12*k13*k22*k33 - 20*e24*ek33*k12*k13*k22*k33 + 56*e23*ek42*k12*k13*k22*k33 + 8*e34*ek23*k13^2*k22*k33 + 16*e24*ek31*k13^2*k22*k33 - 48*e23*ek41*k13^2*k22*k33 + 8*e23*ek43*k13^2*k22*k33 + 30*ek23*ek31*ek41*k22^2*k33 + 3*ek23*ek32*ek41*k22^2*k33 + 4*ek23*ek33*ek41*k22^2*k33 + 11*ek23*ek31*ek42*k22^2*k33 - 14*ek23*ek31*ek43*k22^2*k33 - 30*e34*ek23*k11*k22^2*k33 + e24*ek32*k11*k22^2*k33 - 24*e24*ek33*k11*k22^2*k33 + 23*e23*ek42*k11*k22^2*k33 + 32*e23*ek43*k11*k22^2*k33 - 4*e34*ek23*k12*k22^2*k33 + e24*ek31*k12*k22^2*k33 - 7*e24*ek32*k12*k22^2*k33 + 17*e24*ek33*k12*k22^2*k33 - 23*e23*ek41*k12*k22^2*k33 - e23*ek42*k12*k22^2*k33 - e23*ek43*k12*k22^2*k33 + 28*e34*ek23*k13*k22^2*k33 + 14*e24*ek31*k13*k22^2*k33 + 10*e24*ek32*k13*k22^2*k33 - 20*e24*ek33*k13*k22^2*k33 - 32*e23*ek41*k13*k22^2*k33 + 2*e23*ek42*k13*k22^2*k33 + 15*e24*ek31*k22^3*k33 + e23*ek41*k22^3*k33 - 12*ek23*ek31*ek41*k11*k23*k33 - 2*ek23*ek32*ek41*k11*k23*k33 - 16*ek23*ek33*ek41*k11*k23*k33 + 4*ek23*ek31*ek42*k11*k23*k33 - 44*ek23*ek32*ek42*k11*k23*k33 + 24*ek23*ek33*ek42*k11*k23*k33 - 12*ek23*ek32*ek43*k11*k23*k33 + 28*e34*ek23*k11^2*k23*k33 - 3*e24*ek31*k11^2*k23*k33 + 60*e24*ek32*k11^2*k23*k33 + 4*e24*ek33*k11^2*k23*k33 - 11*e23*ek41*k11^2*k23*k33 - 30*e23*ek42*k11^2*k23*k33 - 14*e23*ek43*k11^2*k23*k33 + 16*ek23*ek31*ek41*k12*k23*k33 + 44*ek23*ek32*ek41*k12*k23*k33 + 12*ek23*ek33*ek41*k12*k23*k33 + 8*ek23*ek31*ek42*k12*k23*k33 + 12*ek23*ek32*ek42*k12*k23*k33 - 8*ek23*ek33*ek42*k12*k23*k33 + 8*ek23*ek31*ek43*k12*k23*k33 - 12*ek23*ek32*ek43*k12*k23*k33 + 16*ek23*ek33*ek43*k12*k23*k33 - 2*e34*ek23*k11*k12*k23*k33 - 64*e24*ek31*k11*k12*k23*k33 - 44*e24*ek33*k11*k12*k23*k33 + 8*e23*ek41*k11*k12*k23*k33 - 2*e23*ek43*k11*k12*k23*k33 - 8*e34*ek23*k12^2*k23*k33 - 12*e24*ek32*k12^2*k23*k33 - 44*e24*ek33*k12^2*k23*k33 + 112*e23*ek43*k12^2*k23*k33 - 24*ek23*ek31*ek41*k13*k23*k33 + 16*ek23*ek32*ek41*k13*k23*k33 - 32*ek23*ek33*ek41*k13*k23*k33 - 16*ek23*ek31*ek42*k13*k23*k33 + 24*ek23*ek32*ek42*k13*k23*k33 - 32*ek23*ek33*ek42*k13*k23*k33 + 88*e34*ek23*k11*k13*k23*k33 - 16*e24*ek31*k11*k13*k23*k33 + 128*e24*ek32*k11*k13*k23*k33 + 8*e24*ek33*k11*k13*k23*k33 - 26*e23*ek41*k11*k13*k23*k33 - 64*e23*ek42*k11*k13*k23*k33 - 44*e23*ek43*k11*k13*k23*k33 - 88*e24*ek31*k12*k13*k23*k33 + 24*e24*ek32*k12*k13*k23*k33 + 24*e24*ek33*k12*k13*k23*k33 + 8*e23*ek41*k12*k13*k23*k33 - 112*e23*ek42*k12*k13*k23*k33 + 4*e23*ek43*k12*k13*k23*k33 + 64*e34*ek23*k13^2*k23*k33 - 20*e24*ek31*k13^2*k23*k33 + 16*e24*ek32*k13^2*k23*k33 - 8*e23*ek41*k13^2*k23*k33 - 8*e23*ek42*k13^2*k23*k33 - 32*e23*ek43*k13^2*k23*k33 - 64*ek23*ek31*ek41*k22*k23*k33 - 16*ek23*ek32*ek41*k22*k23*k33 - 8*ek23*ek33*ek41*k22*k23*k33 - 26*ek23*ek31*ek42*k22*k23*k33 + 44*ek23*ek31*ek43*k22*k23*k33 + 64*e34*ek23*k11*k22*k23*k33 + 20*e24*ek32*k11*k22*k23*k33 + 46*e24*ek33*k11*k22*k23*k33 - 100*e23*ek42*k11*k22*k23*k33 - 68*e23*ek43*k11*k22*k23*k33 - 2*e34*ek23*k12*k22*k23*k33 - 32*e24*ek31*k12*k22*k23*k33 + 2*e24*ek32*k12*k22*k23*k33 - 38*e24*ek33*k12*k22*k23*k33 + 100*e23*ek41*k12*k22*k23*k33 - 88*e34*ek23*k13*k22*k23*k33 - 22*e24*ek31*k13*k22*k23*k33 - 20*e24*ek32*k13*k22*k23*k33 + 56*e24*ek33*k13*k22*k23*k33 + 68*e23*ek41*k13*k22*k23*k33 - 69*e24*ek31*k22^2*k23*k33 - e23*ek41*k22^2*k23*k33 + 8*ek23*ek31*ek41*k23^2*k33 + 20*ek23*ek32*ek41*k23^2*k33 + 8*ek23*ek31*ek42*k23^2*k33 - 32*ek23*ek31*ek43*k23^2*k33 - 8*e34*ek23*k11*k23^2*k33 - 4*e24*ek31*k11*k23^2*k33 - 44*e24*ek32*k11*k23^2*k33 - 16*e24*ek33*k11*k23^2*k33 + 2*e23*ek41*k11*k23^2*k33 + 88*e23*ek42*k11*k23^2*k33 + 28*e23*ek43*k11*k23^2*k33 + 20*e34*ek23*k12*k23^2*k33 + 68*e24*ek31*k12*k23^2*k33 + 24*e24*ek32*k12*k23^2*k33 + 8*e24*ek33*k12*k23^2*k33 - 88*e23*ek41*k12*k23^2*k33 + 4*e23*ek42*k12*k23^2*k33 + 4*e23*ek43*k12*k23^2*k33 + 64*e34*ek23*k13*k23^2*k33 - 8*e24*ek31*k13*k23^2*k33 - 32*e24*ek33*k13*k23^2*k33 - 32*e23*ek41*k13*k23^2*k33 - 8*e23*ek42*k13*k23^2*k33 + 102*e24*ek31*k22*k23^2*k33 - 4*e23*ek41*k22*k23^2*k33 - 48*e24*ek31*k23^3*k33 + 4*e23*ek41*k23^3*k33 - ek23*ek32*ek41*k11*k33^2 - 3*ek23*ek31*ek42*k11*k33^2 + ek23*ek32*ek42*k11*k33^2 + ek23*ek33*ek42*k11*k33^2 - 9*ek23*ek32*ek43*k11*k33^2 + 3*e24*ek32*k11^2*k33^2 + 3*e23*ek42*k11^2*k33^2 + 3*ek23*ek31*ek41*k12*k33^2 - 16*ek23*ek32*ek41*k12*k33^2 + 3*ek23*ek33*ek41*k12*k33^2 + 16*ek23*ek31*ek42*k12*k33^2 - 3*ek23*ek32*ek42*k12*k33^2 + 3*ek23*ek33*ek42*k12*k33^2 - 3*ek23*ek31*ek43*k12*k33^2 - 3*ek23*ek32*ek43*k12*k33^2 - 7*e34*ek23*k11*k12*k33^2 - 3*e24*ek31*k11*k12*k33^2 + 2*e24*ek32*k11*k12*k33^2 - e24*ek33*k11*k12*k33^2 + 5*e23*ek41*k11*k12*k33^2 - e23*ek42*k11*k12*k33^2 + 8*e23*ek43*k11*k12*k33^2 - 2*e24*ek31*k12^2*k33^2 + 5*e24*ek32*k12^2*k33^2 + 35*e24*ek33*k12^2*k33^2 - 28*e23*ek43*k12^2*k33^2 + 9*ek23*ek32*ek41*k13*k33^2 - 5*ek23*ek31*ek42*k13*k33^2 - 8*ek23*ek32*ek42*k13*k33^2 + 8*ek23*ek33*ek42*k13*k33^2 - 8*ek23*ek32*ek43*k13*k33^2 + 12*e24*ek32*k11*k13*k33^2 + 12*e23*ek42*k11*k13*k33^2 - 20*e34*ek23*k12*k13*k33^2 - 8*e24*ek31*k12*k13*k33^2 - 32*e24*ek32*k12*k13*k33^2 - 12*e24*ek33*k12*k13*k33^2 + 13*e23*ek41*k12*k13*k33^2 + 40*e23*ek42*k12*k13*k33^2 + 16*e23*ek43*k12*k13*k33^2 + 12*e24*ek32*k13^2*k33^2 + 12*e23*ek42*k13^2*k33^2 - ek23*ek31*ek41*k22*k33^2 + 3*ek23*ek32*ek41*k22*k33^2 + ek23*ek33*ek41*k22*k33^2 + ek23*ek31*ek42*k22*k33^2 - 9*ek23*ek31*ek43*k22*k33^2 + 2*e24*ek32*k11*k22*k33^2 - 16*e24*ek33*k11*k22*k33^2 + e23*ek41*k11*k22*k33^2 + 23*e23*ek42*k11*k22*k33^2 + 21*e23*ek43*k11*k22*k33^2 + 7*e34*ek23*k12*k22*k33^2 + e24*ek31*k12*k22*k33^2 + 4*e24*ek32*k12*k22*k33^2 + 4*e24*ek33*k12*k22*k33^2 - 23*e23*ek41*k12*k22*k33^2 + e23*ek42*k12*k22*k33^2 + e23*ek43*k12*k22*k33^2 + 16*e34*ek23*k13*k22*k33^2 + 15*e24*ek31*k13*k22*k33^2 + 2*e24*ek32*k13*k22*k33^2 - 10*e24*ek33*k13*k22*k33^2 - 18*e23*ek41*k13*k22*k33^2 - 2*e23*ek42*k13*k22*k33^2 + 2*e23*ek43*k13*k22*k33^2 + 12*e24*ek31*k22^2*k33^2 - e23*ek41*k22^2*k33^2 - 8*ek23*ek31*ek41*k23*k33^2 - 5*ek23*ek32*ek41*k23*k33^2 - 8*ek23*ek33*ek41*k23*k33^2 + 9*ek23*ek31*ek42*k23*k33^2 + 8*ek23*ek31*ek43*k23*k33^2 + 16*e34*ek23*k11*k23*k33^2 - 3*e24*ek31*k11*k23*k33^2 + 38*e24*ek32*k11*k23*k33^2 + e24*ek33*k11*k23*k33^2 - e23*ek41*k11*k23*k33^2 - 45*e23*ek42*k11*k23*k33^2 - 9*e23*ek43*k11*k23*k33^2 - 20*e34*ek23*k12*k23*k33^2 - 56*e24*ek31*k12*k23*k33^2 - 21*e24*ek32*k12*k23*k33^2 + 5*e24*ek33*k12*k23*k33^2 + 30*e23*ek41*k12*k23*k33^2 - 4*e23*ek42*k12*k23*k33^2 - e23*ek43*k12*k23*k33^2 - 5*e24*ek31*k13*k23*k33^2 + 10*e24*ek32*k13*k23*k33^2 + 8*e24*ek33*k13*k23*k33^2 + 9*e23*ek41*k13*k23*k33^2 + 6*e23*ek42*k13*k23*k33^2 - 8*e23*ek43*k13*k23*k33^2 - 33*e24*ek31*k22*k23*k33^2 + 5*e23*ek41*k22*k23*k33^2 + 19*e24*ek31*k23^2*k33^2 - 7*e23*ek41*k23^2*k33^2 + 4*ek23*ek32*ek41*k33^3 - 4*ek23*ek31*ek42*k33^3 + 2*e24*ek32*k11*k33^3 + 2*e23*ek42*k11*k33^3 + 2*e24*ek31*k12*k33^3 + 5*e24*ek32*k12*k33^3 - 4*e24*ek33*k12*k33^3 + 2*e23*ek41*k12*k33^3 + e23*ek42*k12*k33^3 + 4*e23*ek43*k12*k33^3 + 3*e24*ek31*k22*k33^3 - e23*ek41*k22*k33^3 - 4*e24*ek31*k23*k33^3 + 4*e23*ek41*k23*k33^3 + ek21*(ek33*ek42*k11^3 - 2*ek33*ek41*k11^2*k12 + 6*ek33*ek42*k11^2*k12 - 4*ek33*ek43*k11^2*k12 + 4*e34*k11^3*k12 - 8*ek33*ek41*k11*k12^2 + 48*ek33*ek42*k11*k12^2 + 12*e34*k11^2*k12^2 - 8*ek33*ek41*k12^3 + 48*ek33*ek42*k12^3 + 24*e34*k11*k12^3 + 16*e34*k12^4 + 2*ek33*ek42*k11^2*k13 - 64*ek33*ek42*k11*k12*k13 - 16*ek33*ek43*k11*k12*k13 + 10*e34*k11^2*k12*k13 + 16*e34*k11*k12^2*k13 + 16*e34*k12^3*k13 - 4*ek33*ek42*k11*k13^2 - 104*ek33*ek42*k12*k13^2 - 16*ek33*ek43*k12*k13^2 - 8*ek33*ek42*k13^3 - 8*e34*k12*k13^3 - 9*ek33*ek41*k11^2*k22 - ek33*ek42*k11^2*k22 - 21*ek33*ek43*k11^2*k22 + 2*e34*k11^3*k22 - 64*ek33*ek41*k11*k12*k22 + 20*ek33*ek42*k11*k12*k22 + 12*e34*k11^2*k12*k22 - 68*ek33*ek41*k12^2*k22 + 44*ek33*ek42*k12^2*k22 + 36*e34*k11*k12^2*k22 + 32*e34*k12^3*k22 + 64*ek33*ek41*k11*k13*k22 - 44*ek33*ek43*k11*k13*k22 + 22*e34*k11^2*k13*k22 + 128*e34*k11*k12*k13*k22 + 136*e34*k12^2*k13*k22 + 104*ek33*ek41*k13^2*k22 - 4*ek33*ek43*k13^2*k22 - 44*e34*k11*k13^2*k22 - 48*e34*k13^3*k22 - 30*ek33*ek41*k11*k22^2 - 2*ek33*ek42*k11*k22^2 + 3*e34*k11^2*k22^2 - 62*ek33*ek41*k12*k22^2 - 9*ek33*ek42*k12*k22^2 + 28*ek33*ek43*k12*k22^2 + 18*e34*k11*k12*k22^2 + 24*e34*k12^2*k22^2 - 14*ek33*ek42*k13*k22^2 + 60*e34*k11*k13*k22^2 + 124*e34*k12*k13*k22^2 - 3*ek33*ek41*k22^3 - 6*ek33*ek42*k22^3 + 5*ek33*ek43*k22^3 + 3*e34*k11*k22^3 + 2*e34*k12*k22^3 + 33*e34*k13*k22^3 - 2*e34*k22^4 + 2*ek33*ek41*k11^2*k23 + 21*ek33*ek42*k11^2*k23 + 4*ek33*ek43*k11^2*k23 + 5*e34*k11^3*k23 + 16*ek33*ek43*k11*k12*k23 - 16*e34*k11^2*k12*k23 - 96*e34*k11*k12^2*k23 - 96*e34*k12^3*k23 + 8*ek33*ek41*k11*k13*k23 + 44*ek33*ek42*k11*k13*k23 + 16*ek33*ek43*k11*k13*k23 + 21*e34*k11^2*k13*k23 + 32*ek33*ek43*k12*k13*k23 + 24*e34*k11*k12*k13*k23 + 8*ek33*ek41*k13^2*k23 + 4*ek33*ek42*k13^2*k23 + 16*ek33*ek43*k13^2*k23 + 24*e34*k11*k13^2*k23 + 16*e34*k12*k13^2*k23 + 4*e34*k13^3*k23 + 2*e34*k11^2*k22*k23 + 60*ek33*ek42*k12*k22*k23 - 96*ek33*ek43*k12*k22*k23 - 40*e34*k11*k12*k22*k23 - 88*e34*k12^2*k22*k23 + 48*ek33*ek42*k13*k22*k23 - 47*ek33*ek41*k22^2*k23 + 27*ek33*ek42*k22^2*k23 - 24*ek33*ek43*k22^2*k23 + 4*e34*k11*k22^2*k23 + 14*e34*k12*k22^2*k23 - 9*e34*k13*k22^2*k23 + 26*e34*k22^3*k23 - 16*ek33*ek41*k11*k23^2 + 5*e34*k11^2*k23^2 - 52*ek33*ek42*k12*k23^2 + 80*ek33*ek43*k12*k23^2 - 32*ek33*ek41*k13*k23^2 - 40*ek33*ek42*k13*k23^2 + 12*e34*k11*k13*k23^2 + 4*e34*k13^2*k23^2 + 44*ek33*ek41*k22*k23^2 - 48*ek33*ek42*k22*k23^2 + 36*ek33*ek43*k22*k23^2 - 40*e34*k12*k22*k23^2 - 8*e34*k13*k22*k23^2 - 69*e34*k22^2*k23^2 + 4*ek33*ek41*k23^3 + 28*ek33*ek42*k23^3 - 16*ek33*ek43*k23^3 + 8*e34*k12*k23^3 + 28*e34*k13*k23^3 + 84*e34*k22*k23^3 - 36*e34*k23^4 + ek33*ek42*k11^2*k33 - 32*ek33*ek42*k11*k12*k33 - 8*ek33*ek43*k11*k12*k33 - 2*e34*k11^2*k12*k33 - 4*ek33*ek42*k11*k13*k33 - 104*ek33*ek42*k12*k13*k33 - 16*ek33*ek43*k12*k13*k33 - 20*e34*k11*k12*k13*k33 - 12*ek33*ek42*k13^2*k33 - 32*e34*k12*k13^2*k33 + 32*ek33*ek41*k11*k22*k33 - 22*ek33*ek43*k11*k22*k33 + 2*e34*k11^2*k22*k33 - 26*ek33*ek42*k12*k22*k33 + 40*ek33*ek43*k12*k22*k33 + 104*ek33*ek41*k13*k22*k33 - 20*ek33*ek42*k13*k22*k33 - 4*ek33*ek43*k13*k22*k33 - 20*e34*k11*k13*k22*k33 - 48*e34*k13^2*k22*k33 + 24*ek33*ek41*k22^2*k33 - 13*ek33*ek42*k22^2*k33 + 10*ek33*ek43*k22^2*k33 - 26*e34*k12*k22^2*k33 + 14*e34*k13*k22^2*k33 - 12*e34*k22^3*k33 + 4*ek33*ek41*k11*k23*k33 + 22*ek33*ek42*k11*k23*k33 + 8*ek33*ek43*k11*k23*k33 + 4*e34*k11^2*k23*k33 + 44*ek33*ek42*k12*k23*k33 - 48*ek33*ek43*k12*k23*k33 + 8*e34*k11*k12*k23*k33 + 8*ek33*ek41*k13*k23*k33 + 36*ek33*ek42*k13*k23*k33 + 16*ek33*ek43*k13*k23*k33 - 2*e34*k11*k13*k23*k33 + 8*e34*k12*k13*k23*k33 - 20*e34*k13^2*k23*k33 - 46*ek33*ek41*k22*k23*k33 + 46*ek33*ek42*k22*k23*k33 - 28*ek33*ek43*k22*k23*k33 + 76*e34*k12*k22*k23*k33 - 22*e34*k13*k22*k23*k33 + 66*e34*k22^2*k23*k33 - 20*ek33*ek41*k23^2*k33 - 40*ek33*ek42*k23^2*k33 + 16*ek33*ek43*k23^2*k33 + 2*e34*k11*k23^2*k33 - 40*e34*k12*k23^2*k33 - 24*e34*k13*k23^2*k33 - 114*e34*k22*k23^2*k33 + 60*e34*k23^3*k33 - ek33*ek42*k11*k33^2 - 35*ek33*ek42*k12*k33^2 + 8*ek33*ek43*k12*k33^2 - 10*e34*k11*k12*k33^2 - 12*ek33*ek42*k13*k33^2 - 26*e34*k12*k13*k33^2 + 38*ek33*ek41*k22*k33^2 - 11*ek33*ek42*k22*k33^2 + 4*ek33*ek43*k22*k33^2 + e34*k11*k22*k33^2 - 26*e34*k12*k22*k33^2 - e34*k13*k22*k33^2 - 15*e34*k22^2*k33^2 + 3*ek33*ek41*k23*k33^2 + 20*ek33*ek42*k23*k33^2 - 7*e34*k11*k23*k33^2 + 30*e34*k12*k23*k33^2 - 20*e34*k13*k23*k33^2 + 48*e34*k22*k23*k33^2 - 36*e34*k23^2*k33^2 - 4*ek33*ek42*k33^3 - 12*e34*k12*k33^3 - 6*e34*k22*k33^3 + ek31*(-(ek41*(32*k12^3 - 32*k13^2*k22 + 7*k22^3 + k12^2*(60*k22 - 8*k23) + 12*k12*k22*(3*k22 - 2*k23) - 12*k13^2*k23 - 10*k22^2*k23 + 32*k13*k23^2 + k11^2*(8*k12 + 9*k22 + 3*k23) - 12*k13*k22*k33 - 12*k13*k23*k33 + 16*k23^2*k33 + 2*k22*k33^2 - 3*k23*k33^2 + 2*k11*(16*k12^2 + 7*k22^2 - 2*k22*k23 + 8*k23^2 - 6*k13*(k22 + k23) + k12*(22*k22 + 4*k23) + 2*k22*k33 - 3*k23*k33))) - ek43*(8*k12^3 + 68*k12^2*k22 + 24*k13^2*k22 + 21*k22^3 + k11^2*(8*k12 + 31*k22 - 3*k23) - 12*k13^2*k23 - 18*k22^2*k23 - 16*k22*k23^2 + 56*k23^3 + 44*k13*k22*k33 + 28*k22^2*k33 - 12*k13*k23*k33 - 44*k22*k23*k33 - 40*k23^2*k33 + 38*k22*k33^2 + 3*k23*k33^2 + 2*k12*(12*k13^2 + 31*k22^2 - 4*k13*(4*k23 - 3*k33) + k33*(-8*k23 + 3*k33)) + 2*k11*(4*k12^2 + 15*k22^2 + k13*(22*k22 - 6*k23) + 16*k22*k33 - 3*k23*k33 + 2*k12*(6*k13 + 16*k22 - 4*k23 + 3*k33))) + ek42*(2*k11^3 - 20*k12^3 - 16*k13^3 - 5*k13*k22^2 - 4*k22^3 - 4*k12^2*(k13 + 12*k22 - 4*k23) + 24*k13^2*k23 + 2*k22^2*k23 - 28*k22*k23^2 + 56*k23^3 + k11^2*(9*k12 - 5*k13 - k22 + 16*k23 - 3*k33) - 20*k13^2*k33 + 25*k22^2*k33 + 44*k13*k23*k33 - 44*k22*k23*k33 - 28*k23^2*k33 - 8*k13*k33^2 + 25*k22*k33^2 + 10*k23*k33^2 + 2*k33^3 - k12*(32*k13^2 + 33*k22^2 - 24*k22*k23 - 2*k33^2 + 12*k13*(k22 + k33)) - k11*(8*k12^2 + 20*k13^2 + 11*k22^2 - 8*k22*k23 + k12*(8*k13 + 26*k22 - 8*k23 - 4*k33) - 32*k23*k33 + 3*k33^2 + 2*k13*(k22 - 22*k23 + 8*k33)))) + ek32*(ek41*(2*k11^3 + 16*k12^3 + 4*k13^3 - 5*k13*k22^2 + 2*k22^3 - 4*k12^2*(k13 - 6*k22 - 4*k23) - 32*k13^2*k23 - 4*k22^2*k23 + 48*k22*k23^2 - 48*k23^3 + 12*k12*k22*(-k13 + k22 + 2*k23) + 16*k13^2*k33 - k22^2*k33 - 16*k13*k23*k33 - 20*k22*k23*k33 + 44*k23^2*k33 + 13*k13*k33^2 - 2*k22*k33^2 - 8*k23*k33^2 + 2*k33^3 + k11^2*(16*k12 + 8*k22 - 16*k23 + k33) + k11*(28*k12^2 + 7*k22^2 + 8*k22*k23 + 4*k12*(k13 + 7*k22 + 2*k23) - 2*k13*(k22 + 24*k23 - 5*k33) - 16*k23*k33 + 5*k33^2)) + ek42*(2*k11^3 + 4*k12^3 - 32*k12^2*k13 + 48*k13^3 - 16*k13*k22^2 + 2*k22^3 + 8*k13*k22*k23 - 16*k22^2*k23 - 16*k13*k23^2 + 28*k22*k23^2 - 16*k23^3 + k11^2*(13*k12 + 8*k13 + 5*k22 - 2*k33) + 48*k13^2*k33 - 8*k13*k22*k33 + 8*k22^2*k33 + 24*k13*k23*k33 - 28*k22*k23*k33 + 24*k23^2*k33 + 4*k13*k33^2 + 7*k22*k33^2 - 12*k23*k33^2 + 2*k33^3 + k11*(16*k12^2 + 44*k13^2 - 2*k12*(8*k13 - 5*k22) + k22^2 - 4*k13*(4*k22 - 5*k33) - k33^2) - k12*(48*k13*k22 + 4*k23^2 - 12*k23*k33 + 5*k33^2 + 2*k22*(2*k23 + k33))) + ek43*(2*k11^3 + 48*k12^3 + 16*k13^3 + 44*k12^2*k22 - 4*k22^3 - 4*k13^2*k23 + 13*k22^2*k23 - 16*k22*k23^2 + 4*k23^3 + 28*k13^2*k33 - 5*k22^2*k33 + 4*k13*k23*k33 + 10*k22*k23*k33 + 16*k13*k33^2 - k22*k33^2 + 4*k33^3 + k11^2*(20*k12 + 12*k13 - k22 - 5*k23 + 7*k33) + 2*k11*(24*k12^2 + 12*k13^2 - k22^2 - k23*k33 + 4*k33^2 + 2*k12*(6*k13 + 5*k22 + 2*k33) + k13*(-6*k23 + 14*k33)) + 8*k12*(2*k13^2 + k22^2 - 2*k22*(k23 - k33) + k13*k33 + 2*(2*k23^2 - 3*k23*k33 + k33^2))))) + ek22*(-8*ek33*ek42*k11^3 - 4*ek33*ek43*k11^3 - 4*e34*k11^4 + 17*ek33*ek41*k11^2*k12 - 47*ek33*ek42*k11^2*k12 + 21*ek33*ek43*k11^2*k12 - 14*e34*k11^3*k12 + 68*ek33*ek41*k11*k12^2 - 44*ek33*ek42*k11*k12^2 - 30*e34*k11^2*k12^2 + 60*ek33*ek41*k12^3 + 4*ek33*ek42*k12^3 - 28*e34*k11*k12^3 - 8*e34*k12^4 - 4*ek33*ek41*k11^2*k13 + 16*ek33*ek42*k11^2*k13 - 16*ek33*ek43*k11^2*k13 - 20*e34*k11^3*k13 - 64*ek33*ek41*k11*k12*k13 + 44*ek33*ek43*k11*k12*k13 - 38*e34*k11^2*k12*k13 - 136*e34*k11*k12^2*k13 - 120*e34*k12^3*k13 + 8*ek33*ek41*k11*k13^2 + 16*ek33*ek42*k11*k13^2 - 16*ek33*ek43*k11*k13^2 - 48*e34*k11^2*k13^2 - 104*ek33*ek41*k12*k13^2 + 4*ek33*ek43*k12*k13^2 + 44*e34*k11*k12*k13^2 + 16*ek33*ek41*k13^3 - 64*e34*k11*k13^3 + 48*e34*k12*k13^3 - 32*e34*k13^4 + 4*ek33*ek41*k11^2*k22 - 24*ek33*ek42*k11^2*k22 - 6*e34*k11^3*k22 + 38*ek33*ek41*k11*k12*k22 - 46*ek33*ek42*k11*k12*k22 - 27*e34*k11^2*k12*k22 + 60*ek33*ek41*k12^2*k22 + 4*ek33*ek42*k12^2*k22 - 16*ek33*ek43*k12^2*k22 - 36*e34*k11*k12^2*k22 - 12*e34*k12^3*k22 - 8*e34*k11^2*k13*k22 + 16*ek33*ek42*k12*k13*k22 - 76*e34*k11*k12*k13*k22 - 120*e34*k12^2*k13*k22 + 2*ek33*ek41*k11*k22^2 - 2*ek33*ek42*k11*k22^2 + 4*ek33*ek43*k11*k22^2 - 6*e34*k11^2*k22^2 + 5*ek33*ek41*k12*k22^2 - 2*ek33*ek42*k12*k22^2 + 3*ek33*ek43*k12*k22^2 - 15*e34*k11*k12*k22^2 - 4*ek33*ek41*k13*k22^2 - 6*ek33*ek42*k13*k22^2 - 4*e34*k11*k13*k22^2 - 39*e34*k12*k13*k22^2 - 2*ek33*ek41*k22^3 - 2*e34*k11*k22^3 + 2*e34*k12*k22^3 - 12*e34*k13*k22^3 + 21*ek33*ek41*k11^2*k23 + 20*ek33*ek43*k11^2*k23 + 9*e34*k11^3*k23 + 94*e34*k11^2*k12*k23 + 32*ek33*ek43*k12^2*k23 + 88*e34*k11*k12^2*k23 - 8*e34*k12^3*k23 + 44*ek33*ek41*k11*k13*k23 + 40*ek33*ek43*k11*k13*k23 - 62*e34*k11^2*k13*k23 - 32*ek33*ek42*k12*k13*k23 + 4*ek33*ek41*k13^2*k23 - 68*e34*k11*k13^2*k23 - 8*e34*k13^3*k23 - 20*ek33*ek42*k11*k22*k23 - 36*ek33*ek43*k11*k22*k23 + 48*e34*k11^2*k22*k23 + 20*ek33*ek41*k12*k22*k23 + 12*ek33*ek42*k12*k22*k23 - 12*ek33*ek43*k12*k22*k23 + 92*e34*k11*k12*k22*k23 - 40*e34*k12^2*k22*k23 + 36*ek33*ek41*k13*k22*k23 + 24*ek33*ek42*k13*k22*k23 + 44*e34*k12*k13*k22*k23 + 10*ek33*ek41*k22^2*k23 + 39*e34*k11*k22^2*k23 - 9*e34*k12*k22^2*k23 + 58*e34*k13*k22^2*k23 + 56*ek33*ek43*k11*k23^2 - 12*ek33*ek42*k12*k23^2 + 12*ek33*ek43*k12*k23^2 + 40*e34*k12^2*k23^2 - 56*ek33*ek41*k13*k23^2 - 24*ek33*ek42*k13*k23^2 - 52*e34*k12*k13*k23^2 - 16*ek33*ek41*k22*k23^2 - 60*e34*k11*k22*k23^2 - 8*e34*k12*k22*k23^2 - 88*e34*k13*k22*k23^2 + 8*ek33*ek41*k23^3 + 60*e34*k11*k23^3 + 20*e34*k12*k23^3 + 40*e34*k13*k23^3 - 2*ek33*ek41*k11^2*k33 + 8*ek33*ek42*k11^2*k33 - 8*ek33*ek43*k11^2*k33 - 6*e34*k11^3*k33 - 32*ek33*ek41*k11*k12*k33 + 22*ek33*ek43*k11*k12*k33 - 2*e34*k11^2*k12*k33 - 16*ek33*ek43*k12^2*k33 + 8*ek33*ek41*k11*k13*k33 + 16*ek33*ek42*k11*k13*k33 - 16*ek33*ek43*k11*k13*k33 - 36*e34*k11^2*k13*k33 - 104*ek33*ek41*k12*k13*k33 + 16*ek33*ek42*k12*k13*k33 + 4*ek33*ek43*k12*k13*k33 + 20*e34*k11*k12*k13*k33 + 24*ek33*ek41*k13^2*k33 - 72*e34*k11*k13^2*k33 + 48*e34*k12*k13^2*k33 - 48*e34*k13^3*k33 + 20*ek33*ek42*k11*k22*k33 + 8*ek33*ek43*k11*k22*k33 - 20*ek33*ek41*k12*k22*k33 - 6*ek33*ek42*k12*k22*k33 + 6*ek33*ek43*k12*k22*k33 + 20*e34*k12^2*k22*k33 - 8*ek33*ek41*k13*k22*k33 - 12*ek33*ek42*k13*k22*k33 - 26*e34*k12*k13*k22*k33 - 6*ek33*ek41*k22^2*k33 - 2*e34*k11*k22^2*k33 - 4*e34*k12*k22^2*k33 - 20*e34*k13*k22^2*k33 + 22*ek33*ek41*k11*k23*k33 - 20*ek33*ek42*k11*k23*k33 - 16*ek33*ek43*k11*k23*k33 - 30*e34*k11^2*k23*k33 + 20*ek33*ek41*k12*k23*k33 + 12*ek33*ek42*k12*k23*k33 - 12*ek33*ek43*k12*k23*k33 - 48*e34*k12^2*k23*k33 + 40*ek33*ek41*k13*k23*k33 + 24*ek33*ek42*k13*k23*k33 - 64*e34*k11*k13*k23*k33 + 60*e34*k12*k13*k23*k33 - 8*e34*k13^2*k23*k33 + 20*ek33*ek41*k22*k23*k33 + 38*e34*k11*k22*k23*k33 + 38*e34*k12*k22*k23*k33 + 52*e34*k13*k22*k23*k33 - 16*ek33*ek41*k23^2*k33 - 68*e34*k11*k23^2*k33 - 60*e34*k12*k23^2*k33 - 24*e34*k13*k23^2*k33 + 2*ek33*ek41*k11*k33^2 + 14*ek33*ek42*k11*k33^2 - 6*e34*k11^2*k33^2 - 36*ek33*ek41*k12*k33^2 - 3*ek33*ek42*k12*k33^2 + 4*ek33*ek43*k12*k33^2 - e34*k11*k12*k33^2 + 14*e34*k12^2*k33^2 + 8*ek33*ek41*k13*k33^2 - 6*ek33*ek42*k13*k33^2 - 24*e34*k11*k13*k33^2 - 5*e34*k12*k13*k33^2 - 24*e34*k13^2*k33^2 - 6*ek33*ek41*k22*k33^2 - 4*e34*k11*k22*k33^2 - 17*e34*k12*k22*k33^2 - 4*e34*k13*k22*k33^2 + 11*ek33*ek41*k23*k33^2 + 8*e34*k11*k23*k33^2 + 45*e34*k12*k23*k33^2 - 8*e34*k13*k23*k33^2 - 4*e34*k11*k33^3 - 10*e34*k12*k33^3 + ek31*(ek42*(5*k11^3 - 8*k12^3 - 16*k13^3 - 12*k22^3 + k11^2*(18*k12 + 13*k13 + 4*k22 - 14*k23) + 4*k12^2*(13*k13 - 8*k22 - 10*k23) + 44*k13*k22*k23 + 20*k22^2*k23 - 52*k13*k23^2 - 32*k22*k23^2 + 8*k23^3 + k11*(12*k12^2 - 16*k13^2 - k22*(7*k22 + 20*k23) + k12*(60*k13 - 8*(k22 + 6*k23)) + k13*(26*k22 - 8*k33)) - 16*k13^2*k33 - 26*k13*k22*k33 - 7*k22^2*k33 + 60*k13*k23*k33 + 8*k22*k23*k33 + 12*k23^2*k33 - 21*k13*k33^2 + 4*k22*k33^2 - 18*k23*k33^2 + 5*k33^3 + 2*k12*(22*k13*k22 - 16*k22^2 - 20*k23^2 - 10*k22*k33 + 24*k23*k33 - 7*k33^2)) + ek41*(4*k11^3 - 20*k12^3 + 32*k13^3 - 6*k22^3 + 24*k13^2*k23 - 33*k22^2*k23 + 60*k22*k23^2 - 60*k23^3 - 4*k12^2*(11*k22 + 26*k23) + 40*k13^2*k33 + 2*k22^2*k33 + 44*k13*k23*k33 - 38*k22*k23*k33 + 68*k23^2*k33 + 16*k13*k33^2 + 4*k22*k33^2 - 7*k23*k33^2 + 4*k33^3 + k11^2*(5*k12 + 16*k13 - 2*k22 - 18*k23 + 6*k33) - k12*(32*k13^2 + 29*k22^2 + 88*k22*k23 + 12*k13*k33 - 2*k33^2) - 2*k11*(6*k12^2 - 20*k13^2 + 5*k22^2 + 26*k22*k23 + k12*(6*k13 + 13*k22 + 60*k23 - 2*k33) - 16*k23*k33 - 3*k33^2 - 2*k13*(11*k23 + 8*k33))) + ek43*(4*k11^3 + 60*k12^3 + 32*k13^3 + 60*k12^2*k22 + 6*k22^3 - 32*k13^2*k23 - 29*k22^2*k23 + 44*k22*k23^2 - 20*k23^3 + 40*k13^2*k33 + 10*k22^2*k33 - 12*k13*k23*k33 - 26*k22*k23*k33 + 12*k23^2*k33 + 16*k13*k33^2 + 2*k22*k33^2 + 5*k23*k33^2 + k11^2*(39*k12 + 2*(8*k13 + 2*k22 + k23 + 3*k33)) + 2*k11*(34*k12^2 + 20*k13^2 + k22^2 + 2*k23*k33 + 3*k33^2 + k12*(22*k13 + 19*k22 + 16*k33) + k13*(-6*k23 + 16*k33)) + k12*(24*k13^2 + 33*k22^2 + 44*k13*k33 + k22*(-88*k23 + 52*k33) + 2*(52*k23^2 - 60*k23*k33 + 25*k33^2)))) + ek32*(-(ek43*(27*k11^3 - 4*k12^3 + 2*k13*(2*k13 + k33)^2 - 4*k12^2*(5*k22 - 8*k23 + 4*k33) + k11^2*(47*k12 + 62*k13 + 24*k22 + 30*k33) + k11*(44*k12^2 + 68*k13^2 + 46*k12*k22 + 38*k22^2 - 104*k22*k23 + 104*k23^2 + 64*k13*k33 + 32*k22*k33 - 64*k23*k33 + 21*k33^2) + k12*(k22^2 + 2*(-2*k23 + k33)^2 + k22*(-8*k23 + 4*k33)))) + ek41*(4*k11^3 + 28*k12^3 + 48*k13^3 + 35*k13*k22^2 + 2*k22^3 + k12^2*(52*k13 + 40*(k22 - k23)) - 104*k13*k22*k23 + 104*k13*k23^2 - 12*k22*k23^2 + 8*k23^3 + k11^2*(27*k12 + 25*k13 + 13*k22 - 14*k23 - 2*k33) + 48*k13^2*k33 + 32*k13*k22*k33 - k22^2*k33 - 64*k13*k23*k33 + 4*k22*k23*k33 - 4*k23^2*k33 + 18*k13*k33^2 + k22*k33^2 - 2*k23*k33^2 + k33^3 + k11*(48*k12^2 + 44*k13^2 + 11*k22^2 + k12*(60*k13 + 46*k22 - 48*k23) - 20*k22*k23 - k33^2 + k13*(26*k22 + 20*k33)) + k12*(44*k13*k22 + 20*k22^2 + 4*k23^2 - 44*k23*k33 + 21*k33^2 + k22*(-36*k23 + 22*k33))) + ek42*(5*k11^3 + 2*k11^2*(12*k12 + 14*k13 + 5*k22) + k11*(36*k12^2 + 40*k13*k22 + 4*k22^2 + 4*k12*(24*k13 + 7*k22) + 4*k22*k23 - 4*k23^2 - 22*k22*k33 + 44*k23*k33 - 21*k33^2) + 4*(4*k12^3 + 4*k12^2*(5*k13 + k22) + k13*(4*k22^2 + (-2*k23 + k33)^2 + k22*(-4*k23 + 2*k33)) + k12*(2*k22^2 + 4*k13*(3*k22 + 2*k23 - k33) + (-2*k23 + k33)^2 + k22*(-4*k23 + 2*k33)))))))))/60

M(12)4=-(c6T^2*(2*ek11*ek23*ek33*ek42*k11^3*k12 + ek11*ek23*ek32*ek43*k11^3*k12 + 6*ek11*ek23*ek33*ek42*k11^2*k12^2 - 2*ek11*ek23*ek31*ek43*k11^2*k12^2 + 6*ek11*ek23*ek32*ek43*k11^2*k12^2 - 6*ek11*ek22*ek33*ek43*k11^2*k12^2 - 2*ek11*ek23*ek33*ek43*k11^2*k12^2 - 2*e14*ek23*ek33*k11^3*k12^2 + e13*ek23*ek43*k11^3*k12^2 + 12*ek11*ek23*ek33*ek42*k11*k12^3 + 12*ek11*ek23*ek32*ek43*k11*k12^3 - 12*ek11*ek22*ek33*ek43*k11*k12^3 - 6*e14*ek23*ek33*k11^2*k12^3 - 6*e13*ek23*ek43*k11^2*k12^3 + 6*e12*ek33*ek43*k11^2*k12^3 + 8*ek11*ek23*ek33*ek42*k12^4 + 8*ek11*ek23*ek32*ek43*k12^4 - 8*ek11*ek22*ek33*ek43*k12^4 - 12*e14*ek23*ek33*k11*k12^4 - 12*e13*ek23*ek43*k11*k12^4 + 12*e12*ek33*ek43*k11*k12^4 - 8*e14*ek23*ek33*k12^5 - 8*e13*ek23*ek43*k12^5 + 8*e12*ek33*ek43*k12^5 + ek11*ek23*ek32*ek42*k11^3*k13 + 2*ek11*ek22*ek32*ek43*k11^3*k13 - 2*ek11*ek23*ek32*ek41*k11^2*k12*k13 - 2*ek11*ek22*ek33*ek41*k11^2*k12*k13 - ek11*ek23*ek31*ek42*k11^2*k12*k13 - 2*ek11*ek23*ek32*ek42*k11^2*k12*k13 - ek11*ek21*ek33*ek42*k11^2*k12*k13 + 5*ek11*ek22*ek33*ek42*k11^2*k12*k13 + 5*ek11*ek23*ek33*ek42*k11^2*k12*k13 - ek11*ek22*ek31*ek43*k11^2*k12*k13 - ek11*ek21*ek32*ek43*k11^2*k12*k13 + 5*ek11*ek22*ek32*ek43*k11^2*k12*k13 - 2*ek11*ek23*ek32*ek43*k11^2*k12*k13 + 5*ek11*ek22*ek33*ek43*k11^2*k12*k13 + 2*e14*ek22*ek33*k11^3*k12*k13 - 2*e13*ek23*ek42*k11^3*k12*k13 - e12*ek33*ek42*k11^3*k12*k13 - e13*ek22*ek43*k11^3*k12*k13 - 2*e12*ek32*ek43*k11^3*k12*k13 - 4*ek11*ek23*ek32*ek41*k11*k12^2*k13 - 4*ek11*ek22*ek33*ek41*k11*k12^2*k13 - 4*ek11*ek23*ek31*ek42*k11*k12^2*k13 - 8*ek11*ek23*ek32*ek42*k11*k12^2*k13 + 8*ek11*ek22*ek33*ek42*k11*k12^2*k13 - 4*ek11*ek22*ek31*ek43*k11*k12^2*k13 - 8*ek11*ek23*ek31*ek43*k11*k12^2*k13 + 8*ek11*ek22*ek32*ek43*k11*k12^2*k13 - 8*ek11*ek23*ek33*ek43*k11*k12^2*k13 + e34*ek11*ek23*k11^2*k12^2*k13 + 2*e14*ek23*ek31*k11^2*k12^2*k13 + e14*ek23*ek32*k11^2*k12^2*k13 + e24*ek11*ek33*k11^2*k12^2*k13 + 6*e14*ek22*ek33*k11^2*k12^2*k13 - 5*e14*ek23*ek33*k11^2*k12^2*k13 + e13*ek23*ek41*k11^2*k12^2*k13 + e12*ek33*ek41*k11^2*k12^2*k13 + e13*ek23*ek42*k11^2*k12^2*k13 - 11*e12*ek33*ek42*k11^2*k12^2*k13 + e23*ek11*ek43*k11^2*k12^2*k13 + 6*e13*ek22*ek43*k11^2*k12^2*k13 + 12*e13*ek23*ek43*k11^2*k12^2*k13 + 2*e12*ek31*ek43*k11^2*k12^2*k13 - 11*e12*ek32*ek43*k11^2*k12^2*k13 - 5*e12*ek33*ek43*k11^2*k12^2*k13 - 4*ek11*ek23*ek32*ek41*k12^3*k13 - 4*ek11*ek22*ek33*ek41*k12^3*k13 - 4*ek11*ek23*ek31*ek42*k12^3*k13 - 8*ek11*ek23*ek32*ek42*k12^3*k13 + 4*ek11*ek22*ek33*ek42*k12^3*k13 - 4*ek11*ek22*ek31*ek43*k12^3*k13 + 4*ek11*ek22*ek32*ek43*k12^3*k13 + 4*e14*ek23*ek31*k11*k12^3*k13 + 4*e14*ek23*ek32*k11*k12^3*k13 + 12*e14*ek22*ek33*k11*k12^3*k13 + 4*e13*ek23*ek41*k11*k12^3*k13 + 4*e12*ek33*ek41*k11*k12^3*k13 + 4*e13*ek23*ek42*k11*k12^3*k13 - 20*e12*ek33*ek42*k11*k12^3*k13 + 12*e13*ek22*ek43*k11*k12^3*k13 + 4*e12*ek31*ek43*k11*k12^3*k13 - 20*e12*ek32*ek43*k11*k12^3*k13 + 4*e14*ek23*ek31*k12^4*k13 + 4*e14*ek23*ek32*k12^4*k13 + 8*e14*ek22*ek33*k12^4*k13 + 4*e13*ek23*ek41*k12^4*k13 + 4*e12*ek33*ek41*k12^4*k13 + 4*e13*ek23*ek42*k12^4*k13 - 12*e12*ek33*ek42*k12^4*k13 + 8*e13*ek22*ek43*k12^4*k13 + 4*e12*ek31*ek43*k12^4*k13 - 12*e12*ek32*ek43*k12^4*k13 - 2*ek11*ek21*ek32*ek42*k11^2*k13^2 - 2*ek11*ek22*ek32*ek42*k11^2*k13^2 + 6*ek11*ek23*ek32*ek42*k11^2*k13^2 - 6*ek11*ek22*ek33*ek42*k11^2*k13^2 + 6*ek11*ek22*ek32*ek43*k11^2*k13^2 - 2*e14*ek22*ek32*k11^3*k13^2 + e12*ek32*ek42*k11^3*k13^2 - 4*ek11*ek23*ek32*ek41*k11*k12*k13^2 - 4*ek11*ek22*ek33*ek41*k11*k12*k13^2 - 8*ek11*ek21*ek32*ek42*k11*k12*k13^2 - 8*ek11*ek22*ek32*ek42*k11*k12*k13^2 - 4*ek11*ek21*ek33*ek42*k11*k12*k13^2 + 8*ek11*ek23*ek33*ek42*k11*k12*k13^2 - 4*ek11*ek21*ek32*ek43*k11*k12*k13^2 - 8*ek11*ek23*ek32*ek43*k11*k12*k13^2 + 8*ek11*ek22*ek33*ek43*k11*k12*k13^2 + e34*ek11*ek22*k11^2*k12*k13^2 + e24*ek11*ek32*k11^2*k12*k13^2 + 2*e14*ek21*ek32*k11^2*k12*k13^2 - 5*e14*ek22*ek32*k11^2*k12*k13^2 + e14*ek23*ek32*k11^2*k12*k13^2 + 6*e14*ek22*ek33*k11^2*k12*k13^2 + e13*ek22*ek41*k11^2*k12*k13^2 + e12*ek32*ek41*k11^2*k12*k13^2 + e23*ek11*ek42*k11^2*k12*k13^2 + 2*e13*ek21*ek42*k11^2*k12*k13^2 - 5*e13*ek22*ek42*k11^2*k12*k13^2 - 11*e13*ek23*ek42*k11^2*k12*k13^2 + 12*e12*ek32*ek42*k11^2*k12*k13^2 + 6*e12*ek33*ek42*k11^2*k12*k13^2 - 11*e13*ek22*ek43*k11^2*k12*k13^2 + e12*ek32*ek43*k11^2*k12*k13^2 - 8*ek11*ek21*ek32*ek42*k12^2*k13^2 - 8*ek11*ek22*ek32*ek42*k12^2*k13^2 - 8*ek11*ek23*ek31*ek43*k12^2*k13^2 - 8*ek11*ek23*ek33*ek43*k12^2*k13^2 + 4*e34*ek11*ek22*k11*k12^2*k13^2 + 4*e34*ek11*ek23*k11*k12^2*k13^2 + 4*e14*ek23*ek31*k11*k12^2*k13^2 + 4*e24*ek11*ek32*k11*k12^2*k13^2 + 4*e14*ek21*ek32*k11*k12^2*k13^2 - 8*e14*ek22*ek32*k11*k12^2*k13^2 + 4*e24*ek11*ek33*k11*k12^2*k13^2 - 8*e14*ek23*ek33*k11*k12^2*k13^2 + 4*e23*ek11*ek42*k11*k12^2*k13^2 + 4*e13*ek21*ek42*k11*k12^2*k13^2 - 8*e13*ek22*ek42*k11*k12^2*k13^2 + 24*e12*ek32*ek42*k11*k12^2*k13^2 + 4*e23*ek11*ek43*k11*k12^2*k13^2 + 24*e13*ek23*ek43*k11*k12^2*k13^2 + 4*e12*ek31*ek43*k11*k12^2*k13^2 - 8*e12*ek33*ek43*k11*k12^2*k13^2 - 2*e14*e23*k11^2*k12^2*k13^2 - 2*e13*e24*k11^2*k12^2*k13^2 - 2*e12*e34*k11^2*k12^2*k13^2 + 4*e34*ek11*ek22*k12^3*k13^2 + 4*e24*ek11*ek32*k12^3*k13^2 + 4*e14*ek21*ek32*k12^3*k13^2 - 4*e14*ek22*ek32*k12^3*k13^2 + 4*e23*ek11*ek42*k12^3*k13^2 + 4*e13*ek21*ek42*k12^3*k13^2 - 4*e13*ek22*ek42*k12^3*k13^2 + 16*e12*ek32*ek42*k12^3*k13^2 - 4*e14*e23*k11*k12^3*k13^2 - 4*e13*e24*k11*k12^3*k13^2 - 4*e12*e34*k11*k12^3*k13^2 - 4*e14*e23*k12^4*k13^2 - 4*e13*e24*k12^4*k13^2 - 4*e12*e34*k12^4*k13^2 + 12*ek11*ek23*ek32*ek42*k11*k13^3 - 12*ek11*ek22*ek33*ek42*k11*k13^3 + 12*ek11*ek22*ek32*ek43*k11*k13^3 - 6*e14*ek22*ek32*k11^2*k13^3 + 6*e13*ek22*ek42*k11^2*k13^3 - 6*e12*ek32*ek42*k11^2*k13^3 - 4*ek11*ek23*ek32*ek41*k12*k13^3 - 4*ek11*ek22*ek33*ek41*k12*k13^3 - 4*ek11*ek21*ek33*ek42*k12*k13^3 + 4*ek11*ek23*ek33*ek42*k12*k13^3 - 4*ek11*ek21*ek32*ek43*k12*k13^3 - 8*ek11*ek23*ek32*ek43*k12*k13^3 + 4*ek11*ek22*ek33*ek43*k12*k13^3 + 4*e14*ek21*ek32*k11*k12*k13^3 + 4*e14*ek23*ek32*k11*k12*k13^3 + 12*e14*ek22*ek33*k11*k12*k13^3 + 4*e13*ek22*ek41*k11*k12*k13^3 + 4*e12*ek32*ek41*k11*k12*k13^3 + 4*e13*ek21*ek42*k11*k12*k13^3 - 20*e13*ek23*ek42*k11*k12*k13^3 + 12*e12*ek33*ek42*k11*k12*k13^3 - 20*e13*ek22*ek43*k11*k12*k13^3 + 4*e12*ek32*ek43*k11*k12*k13^3 + 4*e34*ek11*ek23*k12^2*k13^3 + 4*e14*ek23*ek31*k12^2*k13^3 + 4*e24*ek11*ek33*k12^2*k13^3 - 4*e14*ek23*ek33*k12^2*k13^3 + 4*e23*ek11*ek43*k12^2*k13^3 + 16*e13*ek23*ek43*k12^2*k13^3 + 4*e12*ek31*ek43*k12^2*k13^3 - 4*e12*ek33*ek43*k12^2*k13^3 - 4*e14*e23*k11*k12^2*k13^3 - 4*e13*e24*k11*k12^2*k13^3 - 4*e12*e34*k11*k12^2*k13^3 + 8*ek11*ek23*ek32*ek42*k13^4 - 8*ek11*ek22*ek33*ek42*k13^4 + 8*ek11*ek22*ek32*ek43*k13^4 - 12*e14*ek22*ek32*k11*k13^4 + 12*e13*ek22*ek42*k11*k13^4 - 12*e12*ek32*ek42*k11*k13^4 + 4*e14*ek21*ek32*k12*k13^4 + 4*e14*ek23*ek32*k12*k13^4 + 8*e14*ek22*ek33*k12*k13^4 + 4*e13*ek22*ek41*k12*k13^4 + 4*e12*ek32*ek41*k12*k13^4 + 4*e13*ek21*ek42*k12*k13^4 - 12*e13*ek23*ek42*k12*k13^4 + 8*e12*ek33*ek42*k12*k13^4 - 12*e13*ek22*ek43*k12*k13^4 + 4*e12*ek32*ek43*k12*k13^4 - 4*e14*e23*k12^2*k13^4 - 4*e13*e24*k12^2*k13^4 - 4*e12*e34*k12^2*k13^4 - 8*e14*ek22*ek32*k13^5 + 8*e13*ek22*ek42*k13^5 - 8*e12*ek32*ek42*k13^5 - 2*ek11*ek23*ek33*ek41*k11^3*k22 + ek11*ek23*ek31*ek43*k11^3*k22 + 2*e14*ek23*ek33*k11^4*k22 - e13*ek23*ek43*k11^4*k22 - 6*ek11*ek23*ek33*ek41*k11^2*k12*k22 + 3*ek11*ek23*ek33*ek42*k11^2*k12*k22 - 6*ek11*ek23*ek31*ek43*k11^2*k12*k22 + 3*ek11*ek23*ek32*ek43*k11^2*k12*k22 + 6*ek11*ek21*ek33*ek43*k11^2*k12*k22 - 3*ek11*ek22*ek33*ek43*k11^2*k12*k22 + 6*e14*ek23*ek33*k11^3*k12*k22 + 6*e13*ek23*ek43*k11^3*k12*k22 - 6*e12*ek33*ek43*k11^3*k12*k22 - 12*ek11*ek23*ek33*ek41*k11*k12^2*k22 + 12*ek11*ek23*ek33*ek42*k11*k12^2*k22 - 12*ek11*ek23*ek31*ek43*k11*k12^2*k22 + 12*ek11*ek23*ek32*ek43*k11*k12^2*k22 + 12*ek11*ek21*ek33*ek43*k11*k12^2*k22 - 12*ek11*ek22*ek33*ek43*k11*k12^2*k22 + 9*e14*ek23*ek33*k11^2*k12^2*k22 + 9*e13*ek23*ek43*k11^2*k12^2*k22 - 9*e12*ek33*ek43*k11^2*k12^2*k22 - 8*ek11*ek23*ek33*ek41*k12^3*k22 + 12*ek11*ek23*ek33*ek42*k12^3*k22 - 8*ek11*ek23*ek31*ek43*k12^3*k22 + 12*ek11*ek23*ek32*ek43*k12^3*k22 + 8*ek11*ek21*ek33*ek43*k12^3*k22 - 12*ek11*ek22*ek33*ek43*k12^3*k22 - 4*e14*ek23*ek33*k11*k12^3*k22 - 4*e13*ek23*ek43*k11*k12^3*k22 + 4*e12*ek33*ek43*k11*k12^3*k22 - 12*e14*ek23*ek33*k12^4*k22 - 12*e13*ek23*ek43*k12^4*k22 + 12*e12*ek33*ek43*k12^4*k22 - ek11*ek23*ek32*ek41*k11^2*k13*k22 + 2*ek11*ek21*ek33*ek41*k11^2*k13*k22 - 5*ek11*ek23*ek33*ek41*k11^2*k13*k22 - ek11*ek23*ek31*ek42*k11^2*k13*k22 - 2*ek11*ek23*ek32*ek42*k11^2*k13*k22 + ek11*ek21*ek33*ek42*k11^2*k13*k22 + 3*ek11*ek22*ek33*ek42*k11^2*k13*k22 + ek11*ek21*ek31*ek43*k11^2*k13*k22 + 12*ek11*ek23*ek31*ek43*k11^2*k13*k22 + ek11*ek21*ek32*ek43*k11^2*k13*k22 + 3*ek11*ek22*ek32*ek43*k11^2*k13*k22 - 5*ek11*ek21*ek33*ek43*k11^2*k13*k22 + ek11*ek23*ek33*ek43*k11^2*k13*k22 + e34*ek11*ek23*k11^3*k13*k22 - 2*e14*ek23*ek31*k11^3*k13*k22 - e14*ek23*ek32*k11^3*k13*k22 - 2*e14*ek21*ek33*k11^3*k13*k22 + 6*e14*ek23*ek33*k11^3*k13*k22 + e13*ek23*ek41*k11^3*k13*k22 - e13*ek23*ek42*k11^3*k13*k22 - e12*ek33*ek42*k11^3*k13*k22 - 2*e23*ek11*ek43*k11^3*k13*k22 + e13*ek21*ek43*k11^3*k13*k22 - 12*e13*ek23*ek43*k11^3*k13*k22 - e12*ek32*ek43*k11^3*k13*k22 + 6*e12*ek33*ek43*k11^3*k13*k22 - 6*ek11*ek23*ek32*ek41*k11*k12*k13*k22 + 4*ek11*ek21*ek33*ek41*k11*k12*k13*k22 - 2*ek11*ek22*ek33*ek41*k11*k12*k13*k22 - 6*ek11*ek23*ek31*ek42*k11*k12*k13*k22 - 12*ek11*ek23*ek32*ek42*k11*k12*k13*k22 + 4*ek11*ek21*ek33*ek42*k11*k12*k13*k22 + 10*ek11*ek22*ek33*ek42*k11*k12*k13*k22 + 4*ek11*ek21*ek31*ek43*k11*k12*k13*k22 - 2*ek11*ek22*ek31*ek43*k11*k12*k13*k22 + 4*ek11*ek21*ek32*ek43*k11*k12*k13*k22 + 10*ek11*ek22*ek32*ek43*k11*k12*k13*k22 + 12*e34*ek11*ek23*k11^2*k12*k13*k22 - 4*e14*ek23*ek31*k11^2*k12*k13*k22 - 4*e14*ek23*ek32*k11^2*k12*k13*k22 - 6*e24*ek11*ek33*k11^2*k12*k13*k22 - 6*e14*ek21*ek33*k11^2*k12*k13*k22 + 3*e14*ek22*ek33*k11^2*k12*k13*k22 - 4*e13*ek23*ek41*k11^2*k12*k13*k22 + 8*e12*ek33*ek41*k11^2*k12*k13*k22 - 4*e13*ek23*ek42*k11^2*k12*k13*k22 - 10*e12*ek33*ek42*k11^2*k12*k13*k22 - 6*e23*ek11*ek43*k11^2*k12*k13*k22 - 6*e13*ek21*ek43*k11^2*k12*k13*k22 + 3*e13*ek22*ek43*k11^2*k12*k13*k22 + 8*e12*ek31*ek43*k11^2*k12*k13*k22 - 10*e12*ek32*ek43*k11^2*k12*k13*k22 - 8*ek11*ek23*ek32*ek41*k12^2*k13*k22 + 4*ek11*ek21*ek33*ek41*k12^2*k13*k22 - 4*ek11*ek22*ek33*ek41*k12^2*k13*k22 - 8*ek11*ek23*ek31*ek42*k12^2*k13*k22 - 16*ek11*ek23*ek32*ek42*k12^2*k13*k22 + 4*ek11*ek21*ek33*ek42*k12^2*k13*k22 + 8*ek11*ek22*ek33*ek42*k12^2*k13*k22 + 4*ek11*ek21*ek31*ek43*k12^2*k13*k22 - 4*ek11*ek22*ek31*ek43*k12^2*k13*k22 + 4*ek11*ek21*ek32*ek43*k12^2*k13*k22 + 8*ek11*ek22*ek32*ek43*k12^2*k13*k22 + 24*e34*ek11*ek23*k11*k12^2*k13*k22 - 2*e14*ek23*ek31*k11*k12^2*k13*k22 - 2*e14*ek23*ek32*k11*k12^2*k13*k22 - 12*e24*ek11*ek33*k11*k12^2*k13*k22 - 12*e14*ek21*ek33*k11*k12^2*k13*k22 + 12*e14*ek22*ek33*k11*k12^2*k13*k22 - 2*e13*ek23*ek41*k11*k12^2*k13*k22 + 22*e12*ek33*ek41*k11*k12^2*k13*k22 - 2*e13*ek23*ek42*k11*k12^2*k13*k22 - 26*e12*ek33*ek42*k11*k12^2*k13*k22 - 12*e23*ek11*ek43*k11*k12^2*k13*k22 - 12*e13*ek21*ek43*k11*k12^2*k13*k22 + 12*e13*ek22*ek43*k11*k12^2*k13*k22 + 22*e12*ek31*ek43*k11*k12^2*k13*k22 - 26*e12*ek32*ek43*k11*k12^2*k13*k22 + 16*e34*ek11*ek23*k12^3*k13*k22 + 4*e14*ek23*ek31*k12^3*k13*k22 + 4*e14*ek23*ek32*k12^3*k13*k22 - 8*e24*ek11*ek33*k12^3*k13*k22 - 8*e14*ek21*ek33*k12^3*k13*k22 + 12*e14*ek22*ek33*k12^3*k13*k22 + 4*e13*ek23*ek41*k12^3*k13*k22 + 20*e12*ek33*ek41*k12^3*k13*k22 + 4*e13*ek23*ek42*k12^3*k13*k22 - 20*e12*ek33*ek42*k12^3*k13*k22 - 8*e23*ek11*ek43*k12^3*k13*k22 - 8*e13*ek21*ek43*k12^3*k13*k22 + 12*e13*ek22*ek43*k12^3*k13*k22 + 20*e12*ek31*ek43*k12^3*k13*k22 - 20*e12*ek32*ek43*k12^3*k13*k22 + 4*ek11*ek21*ek33*ek41*k11*k13^2*k22 - 8*ek11*ek23*ek33*ek41*k11*k13^2*k22 - 4*ek11*ek21*ek32*ek42*k11*k13^2*k22 - 4*ek11*ek22*ek32*ek42*k11*k13^2*k22 + 24*ek11*ek23*ek31*ek43*k11*k13^2*k22 - 8*ek11*ek21*ek33*ek43*k11*k13^2*k22 + 4*ek11*ek23*ek33*ek43*k11*k13^2*k22 - e34*ek11*ek21*k11^2*k13^2*k22 - 6*e34*ek11*ek23*k11^2*k13^2*k22 - 6*e14*ek23*ek31*k11^2*k13^2*k22 + e24*ek11*ek32*k11^2*k13^2*k22 + e14*ek21*ek32*k11^2*k13^2*k22 - 2*e14*ek22*ek32*k11^2*k13^2*k22 + 6*e24*ek11*ek33*k11^2*k13^2*k22 - 6*e14*ek21*ek33*k11^2*k13^2*k22 + 12*e14*ek23*ek33*k11^2*k13^2*k22 - e13*ek21*ek41*k11^2*k13^2*k22 + 11*e13*ek23*ek41*k11^2*k13^2*k22 - 6*e12*ek33*ek41*k11^2*k13^2*k22 + e23*ek11*ek42*k11^2*k13^2*k22 + e13*ek21*ek42*k11^2*k13^2*k22 - 2*e13*ek22*ek42*k11^2*k13^2*k22 + 6*e12*ek32*ek42*k11^2*k13^2*k22 - 6*e23*ek11*ek43*k11^2*k13^2*k22 + 11*e13*ek21*ek43*k11^2*k13^2*k22 - 25*e13*ek23*ek43*k11^2*k13^2*k22 - 6*e12*ek31*ek43*k11^2*k13^2*k22 + 12*e12*ek33*ek43*k11^2*k13^2*k22 + 2*e14*e23*k11^3*k13^2*k22 - 8*ek11*ek21*ek32*ek42*k12*k13^2*k22 - 8*ek11*ek22*ek32*ek42*k12*k13^2*k22 - 4*e34*ek11*ek21*k11*k12*k13^2*k22 + 2*e34*ek11*ek22*k11*k12*k13^2*k22 + 6*e24*ek11*ek32*k11*k12*k13^2*k22 + 6*e14*ek21*ek32*k11*k12*k13^2*k22 - 6*e14*ek22*ek32*k11*k12*k13^2*k22 + 6*e23*ek11*ek42*k11*k12*k13^2*k22 + 6*e13*ek21*ek42*k11*k12*k13^2*k22 - 6*e13*ek22*ek42*k11*k12*k13^2*k22 + 24*e12*ek32*ek42*k11*k12*k13^2*k22 + 4*e14*e23*k11^2*k12*k13^2*k22 + 4*e13*e24*k11^2*k12*k13^2*k22 - 8*e12*e34*k11^2*k12*k13^2*k22 - 4*e34*ek11*ek21*k12^2*k13^2*k22 + 4*e34*ek11*ek22*k12^2*k13^2*k22 + 8*e24*ek11*ek32*k12^2*k13^2*k22 + 8*e14*ek21*ek32*k12^2*k13^2*k22 - 4*e14*ek22*ek32*k12^2*k13^2*k22 + 8*e23*ek11*ek42*k12^2*k13^2*k22 + 8*e13*ek21*ek42*k12^2*k13^2*k22 - 4*e13*ek22*ek42*k12^2*k13^2*k22 + 24*e12*ek32*ek42*k12^2*k13^2*k22 + 2*e14*e23*k11*k12^2*k13^2*k22 + 2*e13*e24*k11*k12^2*k13^2*k22 - 22*e12*e34*k11*k12^2*k13^2*k22 - 4*e14*e23*k12^3*k13^2*k22 - 4*e13*e24*k12^3*k13^2*k22 - 20*e12*e34*k12^3*k13^2*k22 + 4*ek11*ek21*ek33*ek41*k13^3*k22 - 4*ek11*ek23*ek33*ek41*k13^3*k22 + 16*ek11*ek23*ek31*ek43*k13^3*k22 - 4*ek11*ek21*ek33*ek43*k13^3*k22 + 4*ek11*ek23*ek33*ek43*k13^3*k22 - 12*e34*ek11*ek23*k11*k13^3*k22 - 12*e14*ek23*ek31*k11*k13^3*k22 + 12*e24*ek11*ek33*k11*k13^3*k22 - 12*e14*ek21*ek33*k11*k13^3*k22 + 8*e14*ek23*ek33*k11*k13^3*k22 - 4*e13*ek21*ek41*k11*k13^3*k22 + 20*e13*ek23*ek41*k11*k13^3*k22 - 12*e12*ek33*ek41*k11*k13^3*k22 - 12*e23*ek11*ek43*k11*k13^3*k22 + 20*e13*ek21*ek43*k11*k13^3*k22 - 20*e13*ek23*ek43*k11*k13^3*k22 - 12*e12*ek31*ek43*k11*k13^3*k22 + 8*e12*ek33*ek43*k11*k13^3*k22 + 6*e14*e23*k11^2*k13^3*k22 - 6*e13*e24*k11^2*k13^3*k22 + 6*e12*e34*k11^2*k13^3*k22 - 8*e34*ek11*ek23*k13^4*k22 - 8*e14*ek23*ek31*k13^4*k22 + 8*e24*ek11*ek33*k13^4*k22 - 8*e14*ek21*ek33*k13^4*k22 - 4*e13*ek21*ek41*k13^4*k22 + 12*e13*ek23*ek41*k13^4*k22 - 8*e12*ek33*ek41*k13^4*k22 - 8*e23*ek11*ek43*k13^4*k22 + 12*e13*ek21*ek43*k13^4*k22 - 4*e13*ek23*ek43*k13^4*k22 - 8*e12*ek31*ek43*k13^4*k22 + 12*e14*e23*k11*k13^4*k22 - 12*e13*e24*k11*k13^4*k22 + 12*e12*e34*k11*k13^4*k22 + 8*e14*e23*k13^5*k22 - 8*e13*e24*k13^5*k22 + 8*e12*e34*k13^5*k22 - 3*ek11*ek23*ek33*ek41*k11^2*k22^2 - 3*ek11*ek23*ek31*ek43*k11^2*k22^2 + 3*ek11*ek21*ek33*ek43*k11^2*k22^2 + 3*e14*ek23*ek33*k11^3*k22^2 + 3*e13*ek23*ek43*k11^3*k22^2 - 3*e12*ek33*ek43*k11^3*k22^2 - 12*ek11*ek23*ek33*ek41*k11*k12*k22^2 + 3*ek11*ek23*ek33*ek42*k11*k12*k22^2 - 12*ek11*ek23*ek31*ek43*k11*k12*k22^2 + 3*ek11*ek23*ek32*ek43*k11*k12*k22^2 + 12*ek11*ek21*ek33*ek43*k11*k12*k22^2 - 3*ek11*ek22*ek33*ek43*k11*k12*k22^2 + 12*e14*ek23*ek33*k11^2*k12*k22^2 + 12*e13*ek23*ek43*k11^2*k12*k22^2 - 12*e12*ek33*ek43*k11^2*k12*k22^2 - 12*ek11*ek23*ek33*ek41*k12^2*k22^2 + 6*ek11*ek23*ek33*ek42*k12^2*k22^2 - 12*ek11*ek23*ek31*ek43*k12^2*k22^2 + 6*ek11*ek23*ek32*ek43*k12^2*k22^2 + 12*ek11*ek21*ek33*ek43*k12^2*k22^2 - 6*ek11*ek22*ek33*ek43*k12^2*k22^2 + 9*e14*ek23*ek33*k11*k12^2*k22^2 + 9*e13*ek23*ek43*k11*k12^2*k22^2 - 9*e12*ek33*ek43*k11*k12^2*k22^2 - 6*e14*ek23*ek33*k12^3*k22^2 - 6*e13*ek23*ek43*k12^3*k22^2 + 6*e12*ek33*ek43*k12^3*k22^2 - 2*ek11*ek23*ek32*ek41*k11*k13*k22^2 + 2*ek11*ek21*ek33*ek41*k11*k13*k22^2 - 2*ek11*ek23*ek31*ek42*k11*k13*k22^2 - 4*ek11*ek23*ek32*ek42*k11*k13*k22^2 + 2*ek11*ek21*ek33*ek42*k11*k13*k22^2 + 3*ek11*ek22*ek33*ek42*k11*k13*k22^2 + 2*ek11*ek21*ek31*ek43*k11*k13*k22^2 + 2*ek11*ek21*ek32*ek43*k11*k13*k22^2 + 3*ek11*ek22*ek32*ek43*k11*k13*k22^2 + 6*e34*ek11*ek23*k11^2*k13*k22^2 - 2*e14*ek23*ek31*k11^2*k13*k22^2 - 2*e14*ek23*ek32*k11^2*k13*k22^2 - 3*e24*ek11*ek33*k11^2*k13*k22^2 - 3*e14*ek21*ek33*k11^2*k13*k22^2 - 2*e13*ek23*ek41*k11^2*k13*k22^2 + 4*e12*ek33*ek41*k11^2*k13*k22^2 - 2*e13*ek23*ek42*k11^2*k13*k22^2 - 2*e12*ek33*ek42*k11^2*k13*k22^2 - 3*e23*ek11*ek43*k11^2*k13*k22^2 - 3*e13*ek21*ek43*k11^2*k13*k22^2 + 4*e12*ek31*ek43*k11^2*k13*k22^2 - 2*e12*ek32*ek43*k11^2*k13*k22^2 - 5*ek11*ek23*ek32*ek41*k12*k13*k22^2 + 4*ek11*ek21*ek33*ek41*k12*k13*k22^2 - ek11*ek22*ek33*ek41*k12*k13*k22^2 - 5*ek11*ek23*ek31*ek42*k12*k13*k22^2 - 10*ek11*ek23*ek32*ek42*k12*k13*k22^2 + 4*ek11*ek21*ek33*ek42*k12*k13*k22^2 + 5*ek11*ek22*ek33*ek42*k12*k13*k22^2 + 4*ek11*ek21*ek31*ek43*k12*k13*k22^2 - ek11*ek22*ek31*ek43*k12*k13*k22^2 + 4*ek11*ek21*ek32*ek43*k12*k13*k22^2 + 5*ek11*ek22*ek32*ek43*k12*k13*k22^2 + 24*e34*ek11*ek23*k11*k12*k13*k22^2 - 4*e14*ek23*ek31*k11*k12*k13*k22^2 - 4*e14*ek23*ek32*k11*k12*k13*k22^2 - 12*e24*ek11*ek33*k11*k12*k13*k22^2 - 12*e14*ek21*ek33*k11*k12*k13*k22^2 + 3*e14*ek22*ek33*k11*k12*k13*k22^2 - 4*e13*ek23*ek41*k11*k12*k13*k22^2 + 20*e12*ek33*ek41*k11*k12*k13*k22^2 - 4*e13*ek23*ek42*k11*k12*k13*k22^2 - 10*e12*ek33*ek42*k11*k12*k13*k22^2 - 12*e23*ek11*ek43*k11*k12*k13*k22^2 - 12*e13*ek21*ek43*k11*k12*k13*k22^2 + 3*e13*ek22*ek43*k11*k12*k13*k22^2 + 20*e12*ek31*ek43*k11*k12*k13*k22^2 - 10*e12*ek32*ek43*k11*k12*k13*k22^2 + 24*e34*ek11*ek23*k12^2*k13*k22^2 + e14*ek23*ek31*k12^2*k13*k22^2 + e14*ek23*ek32*k12^2*k13*k22^2 - 12*e24*ek11*ek33*k12^2*k13*k22^2 - 12*e14*ek21*ek33*k12^2*k13*k22^2 + 6*e14*ek22*ek33*k12^2*k13*k22^2 + e13*ek23*ek41*k12^2*k13*k22^2 + 25*e12*ek33*ek41*k12^2*k13*k22^2 + e13*ek23*ek42*k12^2*k13*k22^2 - 11*e12*ek33*ek42*k12^2*k13*k22^2 - 12*e23*ek11*ek43*k12^2*k13*k22^2 - 12*e13*ek21*ek43*k12^2*k13*k22^2 + 6*e13*ek22*ek43*k12^2*k13*k22^2 + 25*e12*ek31*ek43*k12^2*k13*k22^2 - 11*e12*ek32*ek43*k12^2*k13*k22^2 - 2*ek11*ek21*ek32*ek42*k13^2*k22^2 - 2*ek11*ek22*ek32*ek42*k13^2*k22^2 - 2*e34*ek11*ek21*k11*k13^2*k22^2 + 2*e24*ek11*ek32*k11*k13^2*k22^2 + 2*e14*ek21*ek32*k11*k13^2*k22^2 - e14*ek22*ek32*k11*k13^2*k22^2 + 2*e23*ek11*ek42*k11*k13^2*k22^2 + 2*e13*ek21*ek42*k11*k13^2*k22^2 - e13*ek22*ek42*k11*k13^2*k22^2 + 6*e12*ek32*ek42*k11*k13^2*k22^2 + 2*e14*e23*k11^2*k13^2*k22^2 + 2*e13*e24*k11^2*k13^2*k22^2 - 4*e12*e34*k11^2*k13^2*k22^2 - 4*e34*ek11*ek21*k12*k13^2*k22^2 + e34*ek11*ek22*k12*k13^2*k22^2 + 5*e24*ek11*ek32*k12*k13^2*k22^2 + 5*e14*ek21*ek32*k12*k13^2*k22^2 - e14*ek22*ek32*k12*k13^2*k22^2 + 5*e23*ek11*ek42*k12*k13^2*k22^2 + 5*e13*ek21*ek42*k12*k13^2*k22^2 - e13*ek22*ek42*k12*k13^2*k22^2 + 12*e12*ek32*ek42*k12*k13^2*k22^2 + 4*e14*e23*k11*k12*k13^2*k22^2 + 4*e13*e24*k11*k12*k13^2*k22^2 - 20*e12*e34*k11*k12*k13^2*k22^2 - e14*e23*k12^2*k13^2*k22^2 - e13*e24*k12^2*k13^2*k22^2 - 25*e12*e34*k12^2*k13^2*k22^2 - 3*ek11*ek23*ek33*ek41*k11*k22^3 - 3*ek11*ek23*ek31*ek43*k11*k22^3 + 3*ek11*ek21*ek33*ek43*k11*k22^3 + 3*e14*ek23*ek33*k11^2*k22^3 + 3*e13*ek23*ek43*k11^2*k22^3 - 3*e12*ek33*ek43*k11^2*k22^3 - 6*ek11*ek23*ek33*ek41*k12*k22^3 + 2*ek11*ek23*ek33*ek42*k12*k22^3 - 6*ek11*ek23*ek31*ek43*k12*k22^3 + 6*ek11*ek21*ek33*ek43*k12*k22^3 - 2*ek11*ek22*ek33*ek43*k12*k22^3 + ek11*ek23*ek33*ek43*k12*k22^3 + 6*e14*ek23*ek33*k11*k12*k22^3 + 6*e13*ek23*ek43*k11*k12*k22^3 - 6*e12*ek33*ek43*k11*k12*k22^3 - 2*e14*ek23*ek33*k12^2*k22^3 + 2*e12*ek33*ek43*k12^2*k22^3 - ek11*ek23*ek32*ek41*k13*k22^3 + ek11*ek21*ek33*ek41*k13*k22^3 - ek11*ek23*ek31*ek42*k13*k22^3 - 3*ek11*ek23*ek32*ek42*k13*k22^3 + ek11*ek21*ek33*ek42*k13*k22^3 + ek11*ek23*ek33*ek42*k13*k22^3 + ek11*ek21*ek31*ek43*k13*k22^3 + ek11*ek21*ek32*ek43*k13*k22^3 + 3*ek11*ek22*ek32*ek43*k13*k22^3 - ek11*ek23*ek33*ek43*k13*k22^3 + 6*e34*ek11*ek23*k11*k13*k22^3 - e14*ek23*ek31*k11*k13*k22^3 - e14*ek23*ek32*k11*k13*k22^3 - 3*e24*ek11*ek33*k11*k13*k22^3 - 3*e14*ek21*ek33*k11*k13*k22^3 - e13*ek23*ek41*k11*k13*k22^3 + 5*e12*ek33*ek41*k11*k13*k22^3 - e13*ek23*ek42*k11*k13*k22^3 - e12*ek33*ek42*k11*k13*k22^3 - 3*e23*ek11*ek43*k11*k13*k22^3 - 3*e13*ek21*ek43*k11*k13*k22^3 + 5*e12*ek31*ek43*k11*k13*k22^3 - e12*ek32*ek43*k11*k13*k22^3 + 12*e34*ek11*ek23*k12*k13*k22^3 + 2*e14*ek23*ek32*k12*k13*k22^3 - 6*e24*ek11*ek33*k12*k13*k22^3 - 6*e14*ek21*ek33*k12*k13*k22^3 + 3*e14*ek22*ek33*k12*k13*k22^3 - 2*e14*ek23*ek33*k12*k13*k22^3 + 12*e12*ek33*ek41*k12*k13*k22^3 - e13*ek23*ek42*k12*k13*k22^3 - 3*e12*ek33*ek42*k12*k13*k22^3 - 6*e23*ek11*ek43*k12*k13*k22^3 - 6*e13*ek21*ek43*k12*k13*k22^3 + e13*ek22*ek43*k12*k13*k22^3 - e13*ek23*ek43*k12*k13*k22^3 + 12*e12*ek31*ek43*k12*k13*k22^3 - 2*e12*ek32*ek43*k12*k13*k22^3 - e12*ek33*ek43*k12*k13*k22^3 - e34*ek11*ek21*k13^2*k22^3 + e24*ek11*ek32*k13^2*k22^3 + e14*ek21*ek32*k13^2*k22^3 - 2*e14*ek22*ek32*k13^2*k22^3 + e14*ek23*ek33*k13^2*k22^3 + e23*ek11*ek42*k13^2*k22^3 + e13*ek21*ek42*k13^2*k22^3 + e13*ek23*ek42*k13^2*k22^3 + 2*e12*ek32*ek42*k13^2*k22^3 + e12*ek33*ek42*k13^2*k22^3 + e14*e23*k11*k13^2*k22^3 + e13*e24*k11*k13^2*k22^3 - 5*e12*e34*k11*k13^2*k22^3 - 12*e12*e34*k12*k13^2*k22^3 - 2*ek11*ek23*ek33*ek41*k22^4 + 2*ek11*ek21*ek33*ek43*k22^4 + 2*e14*ek23*ek33*k11*k22^4 - 2*e12*ek33*ek43*k11*k22^4 + 3*e34*ek11*ek23*k13*k22^4 - 2*e14*ek23*ek31*k13*k22^4 - 3*e14*ek21*ek33*k13*k22^4 + e13*ek23*ek41*k13*k22^4 + 3*e12*ek33*ek41*k13*k22^4 - 3*e23*ek11*ek43*k13*k22^4 - e13*ek21*ek43*k13*k22^4 + 2*e12*ek31*ek43*k13*k22^4 + 2*e14*e23*k13^2*k22^4 - 2*e12*e34*k13^2*k22^4 + 2*ek11*ek22*ek33*ek41*k11^3*k23 - 2*ek11*ek23*ek31*ek42*k11^3*k23 - ek11*ek21*ek33*ek42*k11^3*k23 - ek11*ek22*ek31*ek43*k11^3*k23 - 2*ek11*ek21*ek32*ek43*k11^3*k23 - 2*e14*ek22*ek33*k11^4*k23 + 2*e13*ek23*ek42*k11^4*k23 + e12*ek33*ek42*k11^4*k23 + e13*ek22*ek43*k11^4*k23 + 2*e12*ek32*ek43*k11^4*k23 + 4*ek11*ek23*ek31*ek41*k11^2*k12*k23 + ek11*ek23*ek32*ek41*k11^2*k12*k23 + 5*ek11*ek22*ek33*ek41*k11^2*k12*k23 + 2*ek11*ek23*ek33*ek41*k11^2*k12*k23 + ek11*ek23*ek31*ek42*k11^2*k12*k23 - 12*ek11*ek21*ek33*ek42*k11^2*k12*k23 - ek11*ek22*ek33*ek42*k11^2*k12*k23 + 2*ek11*ek21*ek31*ek43*k11^2*k12*k23 + 5*ek11*ek22*ek31*ek43*k11^2*k12*k23 - 12*ek11*ek21*ek32*ek43*k11^2*k12*k23 - ek11*ek22*ek32*ek43*k11^2*k12*k23 + 2*ek11*ek21*ek33*ek43*k11^2*k12*k23 - 2*e34*ek11*ek23*k11^3*k12*k23 - e24*ek11*ek33*k11^3*k12*k23 + 2*e14*ek21*ek33*k11^3*k12*k23 - 6*e14*ek22*ek33*k11^3*k12*k23 - e14*ek23*ek33*k11^3*k12*k23 - 2*e13*ek23*ek41*k11^3*k12*k23 - e12*ek33*ek41*k11^3*k12*k23 + 12*e12*ek33*ek42*k11^3*k12*k23 + e23*ek11*ek43*k11^3*k12*k23 - e13*ek21*ek43*k11^3*k12*k23 - 6*e13*ek22*ek43*k11^3*k12*k23 - 2*e12*ek31*ek43*k11^3*k12*k23 + 12*e12*ek32*ek43*k11^3*k12*k23 - e12*ek33*ek43*k11^3*k12*k23 + 8*ek11*ek23*ek31*ek41*k11*k12^2*k23 + 4*ek11*ek23*ek32*ek41*k11*k12^2*k23 + 8*ek11*ek22*ek33*ek41*k11*k12^2*k23 + 4*ek11*ek23*ek31*ek42*k11*k12^2*k23 - 24*ek11*ek21*ek33*ek42*k11*k12^2*k23 - 4*ek11*ek22*ek33*ek42*k11*k12^2*k23 + 8*ek11*ek22*ek31*ek43*k11*k12^2*k23 - 24*ek11*ek21*ek32*ek43*k11*k12^2*k23 - 4*ek11*ek22*ek32*ek43*k11*k12^2*k23 - 12*e34*ek11*ek23*k11^2*k12^2*k23 + e14*ek23*ek31*k11^2*k12^2*k23 + e14*ek23*ek32*k11^2*k12^2*k23 + 6*e24*ek11*ek33*k11^2*k12^2*k23 + 6*e14*ek21*ek33*k11^2*k12^2*k23 - 12*e14*ek22*ek33*k11^2*k12^2*k23 + e13*ek23*ek41*k11^2*k12^2*k23 - 11*e12*ek33*ek41*k11^2*k12^2*k23 + e13*ek23*ek42*k11^2*k12^2*k23 + 25*e12*ek33*ek42*k11^2*k12^2*k23 + 6*e23*ek11*ek43*k11^2*k12^2*k23 + 6*e13*ek21*ek43*k11^2*k12^2*k23 - 12*e13*ek22*ek43*k11^2*k12^2*k23 - 11*e12*ek31*ek43*k11^2*k12^2*k23 + 25*e12*ek32*ek43*k11^2*k12^2*k23 + 8*ek11*ek23*ek31*ek41*k12^3*k23 + 4*ek11*ek23*ek32*ek41*k12^3*k23 + 4*ek11*ek22*ek33*ek41*k12^3*k23 + 4*ek11*ek23*ek31*ek42*k12^3*k23 - 16*ek11*ek21*ek33*ek42*k12^3*k23 - 4*ek11*ek22*ek33*ek42*k12^3*k23 + 4*ek11*ek22*ek31*ek43*k12^3*k23 - 16*ek11*ek21*ek32*ek43*k12^3*k23 - 4*ek11*ek22*ek32*ek43*k12^3*k23 - 24*e34*ek11*ek23*k11*k12^3*k23 + 4*e14*ek23*ek31*k11*k12^3*k23 + 4*e14*ek23*ek32*k11*k12^3*k23 + 12*e24*ek11*ek33*k11*k12^3*k23 + 12*e14*ek21*ek33*k11*k12^3*k23 - 8*e14*ek22*ek33*k11*k12^3*k23 + 4*e13*ek23*ek41*k11*k12^3*k23 - 20*e12*ek33*ek41*k11*k12^3*k23 + 4*e13*ek23*ek42*k11*k12^3*k23 + 20*e12*ek33*ek42*k11*k12^3*k23 + 12*e23*ek11*ek43*k11*k12^3*k23 + 12*e13*ek21*ek43*k11*k12^3*k23 - 8*e13*ek22*ek43*k11*k12^3*k23 - 20*e12*ek31*ek43*k11*k12^3*k23 + 20*e12*ek32*ek43*k11*k12^3*k23 - 16*e34*ek11*ek23*k12^4*k23 + 4*e14*ek23*ek31*k12^4*k23 + 4*e14*ek23*ek32*k12^4*k23 + 8*e24*ek11*ek33*k12^4*k23 + 8*e14*ek21*ek33*k12^4*k23 + 4*e13*ek23*ek41*k12^4*k23 - 12*e12*ek33*ek41*k12^4*k23 + 4*e13*ek23*ek42*k12^4*k23 + 4*e12*ek33*ek42*k12^4*k23 + 8*e23*ek11*ek43*k12^4*k23 + 8*e13*ek21*ek43*k12^4*k23 - 12*e12*ek31*ek43*k12^4*k23 + 4*e12*ek32*ek43*k12^4*k23 + 4*ek11*ek21*ek32*ek41*k11^2*k13*k23 + 2*ek11*ek22*ek32*ek41*k11^2*k13*k23 + ek11*ek23*ek32*ek41*k11^2*k13*k23 + 5*ek11*ek22*ek33*ek41*k11^2*k13*k23 + 2*ek11*ek21*ek31*ek42*k11^2*k13*k23 + 2*ek11*ek22*ek31*ek42*k11^2*k13*k23 - 12*ek11*ek23*ek31*ek42*k11^2*k13*k23 + 5*ek11*ek21*ek33*ek42*k11^2*k13*k23 - ek11*ek23*ek33*ek42*k11^2*k13*k23 - 12*ek11*ek22*ek31*ek43*k11^2*k13*k23 + ek11*ek21*ek32*ek43*k11^2*k13*k23 - ek11*ek22*ek33*ek43*k11^2*k13*k23 - e34*ek11*ek22*k11^3*k13*k23 + 2*e14*ek22*ek31*k11^3*k13*k23 - 2*e24*ek11*ek32*k11^3*k13*k23 - e14*ek22*ek32*k11^3*k13*k23 - 6*e14*ek22*ek33*k11^3*k13*k23 - e13*ek22*ek41*k11^3*k13*k23 - 2*e12*ek32*ek41*k11^3*k13*k23 + e23*ek11*ek42*k11^3*k13*k23 - 2*e13*ek21*ek42*k11^3*k13*k23 - e13*ek22*ek42*k11^3*k13*k23 + 12*e13*ek23*ek42*k11^3*k13*k23 - e12*ek31*ek42*k11^3*k13*k23 - 6*e12*ek33*ek42*k11^3*k13*k23 + 12*e13*ek22*ek43*k11^3*k13*k23 + 8*ek11*ek23*ek31*ek41*k11*k12*k13*k23 + 8*ek11*ek21*ek32*ek41*k11*k12*k13*k23 + 8*ek11*ek22*ek32*ek41*k11*k12*k13*k23 + 8*ek11*ek23*ek33*ek41*k11*k12*k13*k23 + 8*ek11*ek21*ek31*ek42*k11*k12*k13*k23 + 8*ek11*ek22*ek31*ek42*k11*k12*k13*k23 + 8*ek11*ek21*ek31*ek43*k11*k12*k13*k23 + 8*ek11*ek21*ek33*ek43*k11*k12*k13*k23 - e34*ek11*ek21*k11^2*k12*k13*k23 - 10*e34*ek11*ek22*k11^2*k12*k13*k23 + e34*ek11*ek23*k11^2*k12*k13*k23 - e24*ek11*ek31*k11^2*k12*k13*k23 - 2*e14*ek21*ek31*k11^2*k12*k13*k23 + 5*e14*ek22*ek31*k11^2*k12*k13*k23 + e14*ek23*ek31*k11^2*k12*k13*k23 + e24*ek11*ek32*k11^2*k12*k13*k23 + e14*ek21*ek32*k11^2*k12*k13*k23 - 5*e14*ek22*ek32*k11^2*k12*k13*k23 - 10*e24*ek11*ek33*k11^2*k12*k13*k23 + 5*e14*ek21*ek33*k11^2*k12*k13*k23 - 5*e14*ek23*ek33*k11^2*k12*k13*k23 - 2*e23*ek11*ek41*k11^2*k12*k13*k23 - e13*ek21*ek41*k11^2*k12*k13*k23 + 5*e13*ek22*ek41*k11^2*k12*k13*k23 - 12*e13*ek23*ek41*k11^2*k12*k13*k23 - e12*ek31*ek41*k11^2*k12*k13*k23 - 12*e12*ek32*ek41*k11^2*k12*k13*k23 + 5*e12*ek33*ek41*k11^2*k12*k13*k23 + e23*ek11*ek42*k11^2*k12*k13*k23 + e13*ek21*ek42*k11^2*k12*k13*k23 - 5*e13*ek22*ek42*k11^2*k12*k13*k23 - 12*e12*ek31*ek42*k11^2*k12*k13*k23 + e23*ek11*ek43*k11^2*k12*k13*k23 - 12*e13*ek21*ek43*k11^2*k12*k13*k23 + e12*ek31*ek43*k11^2*k12*k13*k23 - 5*e12*ek33*ek43*k11^2*k12*k13*k23 + 4*e13*e24*k11^3*k12*k13*k23 + 4*e12*e34*k11^3*k12*k13*k23 + 8*ek11*ek21*ek32*ek41*k12^2*k13*k23 + 8*ek11*ek22*ek32*ek41*k12^2*k13*k23 + 8*ek11*ek21*ek31*ek42*k12^2*k13*k23 + 8*ek11*ek22*ek31*ek42*k12^2*k13*k23 - 16*e34*ek11*ek22*k11*k12^2*k13*k23 - 4*e24*ek11*ek31*k11*k12^2*k13*k23 - 4*e14*ek21*ek31*k11*k12^2*k13*k23 + 8*e14*ek22*ek31*k11*k12^2*k13*k23 + 4*e24*ek11*ek32*k11*k12^2*k13*k23 + 4*e14*ek21*ek32*k11*k12^2*k13*k23 - 8*e14*ek22*ek32*k11*k12^2*k13*k23 - 4*e23*ek11*ek41*k11*k12^2*k13*k23 - 4*e13*ek21*ek41*k11*k12^2*k13*k23 + 8*e13*ek22*ek41*k11*k12^2*k13*k23 - 24*e12*ek32*ek41*k11*k12^2*k13*k23 + 4*e23*ek11*ek42*k11*k12^2*k13*k23 + 4*e13*ek21*ek42*k11*k12^2*k13*k23 - 8*e13*ek22*ek42*k11*k12^2*k13*k23 - 24*e12*ek31*ek42*k11*k12^2*k13*k23 - 2*e14*e23*k11^2*k12^2*k13*k23 - 2*e13*e24*k11^2*k12^2*k13*k23 + 22*e12*e34*k11^2*k12^2*k13*k23 - 8*e34*ek11*ek22*k12^3*k13*k23 - 4*e24*ek11*ek31*k12^3*k13*k23 - 4*e14*ek21*ek31*k12^3*k13*k23 + 4*e14*ek22*ek31*k12^3*k13*k23 + 4*e24*ek11*ek32*k12^3*k13*k23 + 4*e14*ek21*ek32*k12^3*k13*k23 - 4*e14*ek22*ek32*k12^3*k13*k23 - 4*e23*ek11*ek41*k12^3*k13*k23 - 4*e13*ek21*ek41*k12^3*k13*k23 + 4*e13*ek22*ek41*k12^3*k13*k23 - 16*e12*ek32*ek41*k12^3*k13*k23 + 4*e23*ek11*ek42*k12^3*k13*k23 + 4*e13*ek21*ek42*k12^3*k13*k23 - 4*e13*ek22*ek42*k12^3*k13*k23 - 16*e12*ek31*ek42*k12^3*k13*k23 - 8*e14*e23*k11*k12^3*k13*k23 - 8*e13*e24*k11*k12^3*k13*k23 + 40*e12*e34*k11*k12^3*k13*k23 - 8*e14*e23*k12^4*k13*k23 - 8*e13*e24*k12^4*k13*k23 + 24*e12*e34*k12^4*k13*k23 + 8*ek11*ek21*ek32*ek41*k11*k13^2*k23 + 4*ek11*ek23*ek32*ek41*k11*k13^2*k23 + 8*ek11*ek22*ek33*ek41*k11*k13^2*k23 - 24*ek11*ek23*ek31*ek42*k11*k13^2*k23 + 8*ek11*ek21*ek33*ek42*k11*k13^2*k23 - 4*ek11*ek23*ek33*ek42*k11*k13^2*k23 - 24*ek11*ek22*ek31*ek43*k11*k13^2*k23 + 4*ek11*ek21*ek32*ek43*k11*k13^2*k23 - 4*ek11*ek22*ek33*ek43*k11*k13^2*k23 + 6*e34*ek11*ek22*k11^2*k13^2*k23 + 6*e14*ek22*ek31*k11^2*k13^2*k23 - 12*e24*ek11*ek32*k11^2*k13^2*k23 + e14*ek21*ek32*k11^2*k13^2*k23 + e14*ek23*ek32*k11^2*k13^2*k23 - 12*e14*ek22*ek33*k11^2*k13^2*k23 - 11*e13*ek22*ek41*k11^2*k13^2*k23 + e12*ek32*ek41*k11^2*k13^2*k23 + 6*e23*ek11*ek42*k11^2*k13^2*k23 - 11*e13*ek21*ek42*k11^2*k13^2*k23 + 25*e13*ek23*ek42*k11^2*k13^2*k23 + 6*e12*ek31*ek42*k11^2*k13^2*k23 - 12*e12*ek33*ek42*k11^2*k13^2*k23 + 25*e13*ek22*ek43*k11^2*k13^2*k23 + e12*ek32*ek43*k11^2*k13^2*k23 + 8*ek11*ek23*ek31*ek41*k12*k13^2*k23 + 8*ek11*ek23*ek33*ek41*k12*k13^2*k23 + 8*ek11*ek21*ek31*ek43*k12*k13^2*k23 + 8*ek11*ek21*ek33*ek43*k12*k13^2*k23 - 4*e34*ek11*ek21*k11*k12*k13^2*k23 + 4*e34*ek11*ek23*k11*k12*k13^2*k23 - 4*e14*ek21*ek31*k11*k12*k13^2*k23 + 4*e14*ek23*ek31*k11*k12*k13^2*k23 - 16*e24*ek11*ek33*k11*k12*k13^2*k23 + 8*e14*ek21*ek33*k11*k12*k13^2*k23 - 8*e14*ek23*ek33*k11*k12*k13^2*k23 - 4*e23*ek11*ek41*k11*k12*k13^2*k23 - 24*e13*ek23*ek41*k11*k12*k13^2*k23 - 4*e12*ek31*ek41*k11*k12*k13^2*k23 + 8*e12*ek33*ek41*k11*k12*k13^2*k23 + 4*e23*ek11*ek43*k11*k12*k13^2*k23 - 24*e13*ek21*ek43*k11*k12*k13^2*k23 + 4*e12*ek31*ek43*k11*k12*k13^2*k23 - 8*e12*ek33*ek43*k11*k12*k13^2*k23 - 2*e14*e23*k11^2*k12*k13^2*k23 + 22*e13*e24*k11^2*k12*k13^2*k23 - 2*e12*e34*k11^2*k12*k13^2*k23 + 8*ek11*ek21*ek32*ek41*k13^3*k23 + 4*ek11*ek23*ek32*ek41*k13^3*k23 + 4*ek11*ek22*ek33*ek41*k13^3*k23 - 16*ek11*ek23*ek31*ek42*k13^3*k23 + 4*ek11*ek21*ek33*ek42*k13^3*k23 - 4*ek11*ek23*ek33*ek42*k13^3*k23 - 16*ek11*ek22*ek31*ek43*k13^3*k23 + 4*ek11*ek21*ek32*ek43*k13^3*k23 - 4*ek11*ek22*ek33*ek43*k13^3*k23 + 12*e34*ek11*ek22*k11*k13^3*k23 + 12*e14*ek22*ek31*k11*k13^3*k23 - 24*e24*ek11*ek32*k11*k13^3*k23 + 4*e14*ek21*ek32*k11*k13^3*k23 + 4*e14*ek23*ek32*k11*k13^3*k23 - 8*e14*ek22*ek33*k11*k13^3*k23 - 20*e13*ek22*ek41*k11*k13^3*k23 + 4*e12*ek32*ek41*k11*k13^3*k23 + 12*e23*ek11*ek42*k11*k13^3*k23 - 20*e13*ek21*ek42*k11*k13^3*k23 + 20*e13*ek23*ek42*k11*k13^3*k23 + 12*e12*ek31*ek42*k11*k13^3*k23 - 8*e12*ek33*ek42*k11*k13^3*k23 + 20*e13*ek22*ek43*k11*k13^3*k23 + 4*e12*ek32*ek43*k11*k13^3*k23 - 4*e34*ek11*ek21*k12*k13^3*k23 + 4*e34*ek11*ek23*k12*k13^3*k23 - 4*e14*ek21*ek31*k12*k13^3*k23 + 4*e14*ek23*ek31*k12*k13^3*k23 - 8*e24*ek11*ek33*k12*k13^3*k23 + 4*e14*ek21*ek33*k12*k13^3*k23 - 4*e14*ek23*ek33*k12*k13^3*k23 - 4*e23*ek11*ek41*k12*k13^3*k23 - 16*e13*ek23*ek41*k12*k13^3*k23 - 4*e12*ek31*ek41*k12*k13^3*k23 + 4*e12*ek33*ek41*k12*k13^3*k23 + 4*e23*ek11*ek43*k12*k13^3*k23 - 16*e13*ek21*ek43*k12*k13^3*k23 + 4*e12*ek31*ek43*k12*k13^3*k23 - 4*e12*ek33*ek43*k12*k13^3*k23 - 8*e14*e23*k11*k12*k13^3*k23 + 40*e13*e24*k11*k12*k13^3*k23 - 8*e12*e34*k11*k12*k13^3*k23 + 8*e34*ek11*ek22*k13^4*k23 + 8*e14*ek22*ek31*k13^4*k23 - 16*e24*ek11*ek32*k13^4*k23 + 4*e14*ek21*ek32*k13^4*k23 + 4*e14*ek23*ek32*k13^4*k23 - 12*e13*ek22*ek41*k13^4*k23 + 4*e12*ek32*ek41*k13^4*k23 + 8*e23*ek11*ek42*k13^4*k23 - 12*e13*ek21*ek42*k13^4*k23 + 4*e13*ek23*ek42*k13^4*k23 + 8*e12*ek31*ek42*k13^4*k23 + 4*e13*ek22*ek43*k13^4*k23 + 4*e12*ek32*ek43*k13^4*k23 - 8*e14*e23*k12*k13^4*k23 + 24*e13*e24*k12*k13^4*k23 - 8*e12*e34*k12*k13^4*k23 + 2*ek11*ek23*ek31*ek41*k11^2*k22*k23 + ek11*ek23*ek32*ek41*k11^2*k22*k23 + ek11*ek21*ek33*ek41*k11^2*k22*k23 + 3*ek11*ek22*ek33*ek41*k11^2*k22*k23 + ek11*ek23*ek31*ek42*k11^2*k22*k23 - 5*ek11*ek21*ek33*ek42*k11^2*k22*k23 + ek11*ek21*ek31*ek43*k11^2*k22*k23 + 3*ek11*ek22*ek31*ek43*k11^2*k22*k23 - 5*ek11*ek21*ek32*ek43*k11^2*k22*k23 - e14*ek23*ek31*k11^3*k22*k23 - e14*ek23*ek32*k11^3*k22*k23 - 3*e14*ek22*ek33*k11^3*k22*k23 - e13*ek23*ek41*k11^3*k22*k23 - e12*ek33*ek41*k11^3*k22*k23 - e13*ek23*ek42*k11^3*k22*k23 + 5*e12*ek33*ek42*k11^3*k22*k23 - 3*e13*ek22*ek43*k11^3*k22*k23 - e12*ek31*ek43*k11^3*k22*k23 + 5*e12*ek32*ek43*k11^3*k22*k23 + 12*ek11*ek23*ek31*ek41*k11*k12*k22*k23 + 6*ek11*ek23*ek32*ek41*k11*k12*k22*k23 + 4*ek11*ek21*ek33*ek41*k11*k12*k22*k23 + 10*ek11*ek22*ek33*ek41*k11*k12*k22*k23 + 6*ek11*ek23*ek31*ek42*k11*k12*k22*k23 - 20*ek11*ek21*ek33*ek42*k11*k12*k22*k23 - 2*ek11*ek22*ek33*ek42*k11*k12*k22*k23 + 4*ek11*ek21*ek31*ek43*k11*k12*k22*k23 + 10*ek11*ek22*ek31*ek43*k11*k12*k22*k23 - 20*ek11*ek21*ek32*ek43*k11*k12*k22*k23 - 2*ek11*ek22*ek32*ek43*k11*k12*k22*k23 - 6*e34*ek11*ek23*k11^2*k12*k22*k23 - 4*e14*ek23*ek31*k11^2*k12*k22*k23 - 4*e14*ek23*ek32*k11^2*k12*k22*k23 + 3*e24*ek11*ek33*k11^2*k12*k22*k23 + 3*e14*ek21*ek33*k11^2*k12*k22*k23 - 12*e14*ek22*ek33*k11^2*k12*k22*k23 - 4*e13*ek23*ek41*k11^2*k12*k22*k23 - 10*e12*ek33*ek41*k11^2*k12*k22*k23 - 4*e13*ek23*ek42*k11^2*k12*k22*k23 + 20*e12*ek33*ek42*k11^2*k12*k22*k23 + 3*e23*ek11*ek43*k11^2*k12*k22*k23 + 3*e13*ek21*ek43*k11^2*k12*k22*k23 - 12*e13*ek22*ek43*k11^2*k12*k22*k23 - 10*e12*ek31*ek43*k11^2*k12*k22*k23 + 20*e12*ek32*ek43*k11^2*k12*k22*k23 + 16*ek11*ek23*ek31*ek41*k12^2*k22*k23 + 8*ek11*ek23*ek32*ek41*k12^2*k22*k23 + 4*ek11*ek21*ek33*ek41*k12^2*k22*k23 + 8*ek11*ek22*ek33*ek41*k12^2*k22*k23 + 8*ek11*ek23*ek31*ek42*k12^2*k22*k23 - 20*ek11*ek21*ek33*ek42*k12^2*k22*k23 - 4*ek11*ek22*ek33*ek42*k12^2*k22*k23 + 4*ek11*ek21*ek31*ek43*k12^2*k22*k23 + 8*ek11*ek22*ek31*ek43*k12^2*k22*k23 - 20*ek11*ek21*ek32*ek43*k12^2*k22*k23 - 4*ek11*ek22*ek32*ek43*k12^2*k22*k23 - 24*e34*ek11*ek23*k11*k12^2*k22*k23 - 2*e14*ek23*ek31*k11*k12^2*k22*k23 - 2*e14*ek23*ek32*k11*k12^2*k22*k23 + 12*e24*ek11*ek33*k11*k12^2*k22*k23 + 12*e14*ek21*ek33*k11*k12^2*k22*k23 - 12*e14*ek22*ek33*k11*k12^2*k22*k23 - 2*e13*ek23*ek41*k11*k12^2*k22*k23 - 26*e12*ek33*ek41*k11*k12^2*k22*k23 - 2*e13*ek23*ek42*k11*k12^2*k22*k23 + 22*e12*ek33*ek42*k11*k12^2*k22*k23 + 12*e23*ek11*ek43*k11*k12^2*k22*k23 + 12*e13*ek21*ek43*k11*k12^2*k22*k23 - 12*e13*ek22*ek43*k11*k12^2*k22*k23 - 26*e12*ek31*ek43*k11*k12^2*k22*k23 + 22*e12*ek32*ek43*k11*k12^2*k22*k23 - 24*e34*ek11*ek23*k12^3*k22*k23 + 4*e14*ek23*ek31*k12^3*k22*k23 + 4*e14*ek23*ek32*k12^3*k22*k23 + 12*e24*ek11*ek33*k12^3*k22*k23 + 12*e14*ek21*ek33*k12^3*k22*k23 + 4*e13*ek23*ek41*k12^3*k22*k23 - 20*e12*ek33*ek41*k12^3*k22*k23 + 4*e13*ek23*ek42*k12^3*k22*k23 + 4*e12*ek33*ek42*k12^3*k22*k23 + 12*e23*ek11*ek43*k12^3*k22*k23 + 12*e13*ek21*ek43*k12^3*k22*k23 - 20*e12*ek31*ek43*k12^3*k22*k23 + 4*e12*ek32*ek43*k12^3*k22*k23 + 4*ek11*ek21*ek32*ek41*k11*k13*k22*k23 + 4*ek11*ek22*ek32*ek41*k11*k13*k22*k23 + 4*ek11*ek21*ek31*ek42*k11*k13*k22*k23 + 4*ek11*ek22*ek31*ek42*k11*k13*k22*k23 - 2*e34*ek11*ek21*k11^2*k13*k22*k23 - 6*e34*ek11*ek22*k11^2*k13*k22*k23 - e24*ek11*ek31*k11^2*k13*k22*k23 - e14*ek21*ek31*k11^2*k13*k22*k23 + 2*e14*ek22*ek31*k11^2*k13*k22*k23 + e24*ek11*ek32*k11^2*k13*k22*k23 + e14*ek21*ek32*k11^2*k13*k22*k23 - 2*e14*ek22*ek32*k11^2*k13*k22*k23 - e23*ek11*ek41*k11^2*k13*k22*k23 - e13*ek21*ek41*k11^2*k13*k22*k23 + 2*e13*ek22*ek41*k11^2*k13*k22*k23 - 6*e12*ek32*ek41*k11^2*k13*k22*k23 + e23*ek11*ek42*k11^2*k13*k22*k23 + e13*ek21*ek42*k11^2*k13*k22*k23 - 2*e13*ek22*ek42*k11^2*k13*k22*k23 - 6*e12*ek31*ek42*k11^2*k13*k22*k23 + 2*e14*e23*k11^3*k13*k22*k23 + 2*e13*e24*k11^3*k13*k22*k23 + 2*e12*e34*k11^3*k13*k22*k23 + 8*ek11*ek21*ek32*ek41*k12*k13*k22*k23 + 8*ek11*ek22*ek32*ek41*k12*k13*k22*k23 + 8*ek11*ek21*ek31*ek42*k12*k13*k22*k23 + 8*ek11*ek22*ek31*ek42*k12*k13*k22*k23 - 8*e34*ek11*ek21*k11*k12*k13*k22*k23 - 20*e34*ek11*ek22*k11*k12*k13*k22*k23 - 6*e24*ek11*ek31*k11*k12*k13*k22*k23 - 6*e14*ek21*ek31*k11*k12*k13*k22*k23 + 6*e14*ek22*ek31*k11*k12*k13*k22*k23 + 6*e24*ek11*ek32*k11*k12*k13*k22*k23 + 6*e14*ek21*ek32*k11*k12*k13*k22*k23 - 6*e14*ek22*ek32*k11*k12*k13*k22*k23 - 6*e23*ek11*ek41*k11*k12*k13*k22*k23 - 6*e13*ek21*ek41*k11*k12*k13*k22*k23 + 6*e13*ek22*ek41*k11*k12*k13*k22*k23 - 24*e12*ek32*ek41*k11*k12*k13*k22*k23 + 6*e23*ek11*ek42*k11*k12*k13*k22*k23 + 6*e13*ek21*ek42*k11*k12*k13*k22*k23 - 6*e13*ek22*ek42*k11*k12*k13*k22*k23 - 24*e12*ek31*ek42*k11*k12*k13*k22*k23 + 8*e14*e23*k11^2*k12*k13*k22*k23 + 8*e13*e24*k11^2*k12*k13*k22*k23 + 20*e12*e34*k11^2*k12*k13*k22*k23 - 8*e34*ek11*ek21*k12^2*k13*k22*k23 - 16*e34*ek11*ek22*k12^2*k13*k22*k23 - 8*e24*ek11*ek31*k12^2*k13*k22*k23 - 8*e14*ek21*ek31*k12^2*k13*k22*k23 + 4*e14*ek22*ek31*k12^2*k13*k22*k23 + 8*e24*ek11*ek32*k12^2*k13*k22*k23 + 8*e14*ek21*ek32*k12^2*k13*k22*k23 - 4*e14*ek22*ek32*k12^2*k13*k22*k23 - 8*e23*ek11*ek41*k12^2*k13*k22*k23 - 8*e13*ek21*ek41*k12^2*k13*k22*k23 + 4*e13*ek22*ek41*k12^2*k13*k22*k23 - 24*e12*ek32*ek41*k12^2*k13*k22*k23 + 8*e23*ek11*ek42*k12^2*k13*k22*k23 + 8*e13*ek21*ek42*k12^2*k13*k22*k23 - 4*e13*ek22*ek42*k12^2*k13*k22*k23 - 24*e12*ek31*ek42*k12^2*k13*k22*k23 + 4*e14*e23*k11*k12^2*k13*k22*k23 + 4*e13*e24*k11*k12^2*k13*k22*k23 + 52*e12*e34*k11*k12^2*k13*k22*k23 - 8*e14*e23*k12^3*k13*k22*k23 - 8*e13*e24*k12^3*k13*k22*k23 + 40*e12*e34*k12^3*k13*k22*k23 + 4*ek11*ek23*ek31*ek41*k11*k22^2*k23 + 2*ek11*ek23*ek32*ek41*k11*k22^2*k23 + 2*ek11*ek21*ek33*ek41*k11*k22^2*k23 + 3*ek11*ek22*ek33*ek41*k11*k22^2*k23 + 2*ek11*ek23*ek31*ek42*k11*k22^2*k23 - 4*ek11*ek21*ek33*ek42*k11*k22^2*k23 + 2*ek11*ek21*ek31*ek43*k11*k22^2*k23 + 3*ek11*ek22*ek31*ek43*k11*k22^2*k23 - 4*ek11*ek21*ek32*ek43*k11*k22^2*k23 - 2*e14*ek23*ek31*k11^2*k22^2*k23 - 2*e14*ek23*ek32*k11^2*k22^2*k23 - 3*e14*ek22*ek33*k11^2*k22^2*k23 - 2*e13*ek23*ek41*k11^2*k22^2*k23 - 2*e12*ek33*ek41*k11^2*k22^2*k23 - 2*e13*ek23*ek42*k11^2*k22^2*k23 + 4*e12*ek33*ek42*k11^2*k22^2*k23 - 3*e13*ek22*ek43*k11^2*k22^2*k23 - 2*e12*ek31*ek43*k11^2*k22^2*k23 + 4*e12*ek32*ek43*k11^2*k22^2*k23 + 10*ek11*ek23*ek31*ek41*k12*k22^2*k23 + 5*ek11*ek23*ek32*ek41*k12*k22^2*k23 + 4*ek11*ek21*ek33*ek41*k12*k22^2*k23 + 5*ek11*ek22*ek33*ek41*k12*k22^2*k23 + 5*ek11*ek23*ek31*ek42*k12*k22^2*k23 + ek11*ek23*ek32*ek42*k12*k22^2*k23 - 8*ek11*ek21*ek33*ek42*k12*k22^2*k23 - 8*ek11*ek23*ek33*ek42*k12*k22^2*k23 + 4*ek11*ek21*ek31*ek43*k12*k22^2*k23 + 5*ek11*ek22*ek31*ek43*k12*k22^2*k23 - 8*ek11*ek21*ek32*ek43*k12*k22^2*k23 - ek11*ek22*ek32*ek43*k12*k22^2*k23 + 5*ek11*ek23*ek32*ek43*k12*k22^2*k23 + 5*ek11*ek22*ek33*ek43*k12*k22^2*k23 - 4*ek11*ek23*ek33*ek43*k12*k22^2*k23 - 6*e34*ek11*ek23*k11*k12*k22^2*k23 - 4*e14*ek23*ek31*k11*k12*k22^2*k23 - 4*e14*ek23*ek32*k11*k12*k22^2*k23 + 3*e24*ek11*ek33*k11*k12*k22^2*k23 + 3*e14*ek21*ek33*k11*k12*k22^2*k23 - 6*e14*ek22*ek33*k11*k12*k22^2*k23 - 4*e13*ek23*ek41*k11*k12*k22^2*k23 - 10*e12*ek33*ek41*k11*k12*k22^2*k23 - 4*e13*ek23*ek42*k11*k12*k22^2*k23 + 8*e12*ek33*ek42*k11*k12*k22^2*k23 + 3*e23*ek11*ek43*k11*k12*k22^2*k23 + 3*e13*ek21*ek43*k11*k12*k22^2*k23 - 6*e13*ek22*ek43*k11*k12*k22^2*k23 - 10*e12*ek31*ek43*k11*k12*k22^2*k23 + 8*e12*ek32*ek43*k11*k12*k22^2*k23 - 12*e34*ek11*ek23*k12^2*k22^2*k23 + e14*ek23*ek31*k12^2*k22^2*k23 + 6*e24*ek11*ek33*k12^2*k22^2*k23 + 6*e14*ek21*ek33*k12^2*k22^2*k23 - e14*ek22*ek33*k12^2*k22^2*k23 + 8*e14*ek23*ek33*k12^2*k22^2*k23 + e13*ek23*ek41*k12^2*k22^2*k23 - 11*e12*ek33*ek41*k12^2*k22^2*k23 + e13*ek23*ek42*k12^2*k22^2*k23 + e12*ek33*ek42*k12^2*k22^2*k23 + 6*e23*ek11*ek43*k12^2*k22^2*k23 + 6*e13*ek21*ek43*k12^2*k22^2*k23 - e13*ek22*ek43*k12^2*k22^2*k23 - 5*e13*ek23*ek43*k12^2*k22^2*k23 - 11*e12*ek31*ek43*k12^2*k22^2*k23 - 5*e12*ek33*ek43*k12^2*k22^2*k23 + 2*ek11*ek21*ek32*ek41*k13*k22^2*k23 + 2*ek11*ek22*ek32*ek41*k13*k22^2*k23 + 2*ek11*ek21*ek31*ek42*k13*k22^2*k23 + 2*ek11*ek22*ek31*ek42*k13*k22^2*k23 + 5*ek11*ek23*ek32*ek42*k13*k22^2*k23 + 5*ek11*ek22*ek33*ek42*k13*k22^2*k23 - 4*ek11*ek23*ek33*ek42*k13*k22^2*k23 - 12*ek11*ek22*ek32*ek43*k13*k22^2*k23 + ek11*ek23*ek32*ek43*k13*k22^2*k23 + ek11*ek22*ek33*ek43*k13*k22^2*k23 + 4*ek11*ek23*ek33*ek43*k13*k22^2*k23 - 4*e34*ek11*ek21*k11*k13*k22^2*k23 - 6*e34*ek11*ek22*k11*k13*k22^2*k23 - 2*e24*ek11*ek31*k11*k13*k22^2*k23 - 2*e14*ek21*ek31*k11*k13*k22^2*k23 + e14*ek22*ek31*k11*k13*k22^2*k23 + 2*e24*ek11*ek32*k11*k13*k22^2*k23 + 2*e14*ek21*ek32*k11*k13*k22^2*k23 - e14*ek22*ek32*k11*k13*k22^2*k23 - 2*e23*ek11*ek41*k11*k13*k22^2*k23 - 2*e13*ek21*ek41*k11*k13*k22^2*k23 + e13*ek22*ek41*k11*k13*k22^2*k23 - 6*e12*ek32*ek41*k11*k13*k22^2*k23 + 2*e23*ek11*ek42*k11*k13*k22^2*k23 + 2*e13*ek21*ek42*k11*k13*k22^2*k23 - e13*ek22*ek42*k11*k13*k22^2*k23 - 6*e12*ek31*ek42*k11*k13*k22^2*k23 + 4*e14*e23*k11^2*k13*k22^2*k23 + 4*e13*e24*k11^2*k13*k22^2*k23 + 4*e12*e34*k11^2*k13*k22^2*k23 - 8*e34*ek11*ek21*k12*k13*k22^2*k23 - 10*e34*ek11*ek22*k12*k13*k22^2*k23 - 5*e24*ek11*ek31*k12*k13*k22^2*k23 - 5*e14*ek21*ek31*k12*k13*k22^2*k23 + e14*ek22*ek31*k12*k13*k22^2*k23 + 5*e24*ek11*ek32*k12*k13*k22^2*k23 + 5*e14*ek21*ek32*k12*k13*k22^2*k23 - e14*ek22*ek32*k12*k13*k22^2*k23 - 10*e14*ek23*ek32*k12*k13*k22^2*k23 - 10*e14*ek22*ek33*k12*k13*k22^2*k23 + 8*e14*ek23*ek33*k12*k13*k22^2*k23 - 5*e23*ek11*ek41*k12*k13*k22^2*k23 - 5*e13*ek21*ek41*k12*k13*k22^2*k23 + e13*ek22*ek41*k12*k13*k22^2*k23 - 12*e12*ek32*ek41*k12*k13*k22^2*k23 + 5*e23*ek11*ek42*k12*k13*k22^2*k23 + 5*e13*ek21*ek42*k12*k13*k22^2*k23 + 5*e13*ek23*ek42*k12*k13*k22^2*k23 - 12*e12*ek31*ek42*k12*k13*k22^2*k23 + e12*ek32*ek42*k12*k13*k22^2*k23 + 5*e12*ek33*ek42*k12*k13*k22^2*k23 + e13*ek22*ek43*k12*k13*k22^2*k23 + 5*e13*ek23*ek43*k12*k13*k22^2*k23 + e12*ek32*ek43*k12*k13*k22^2*k23 + 5*e12*ek33*ek43*k12*k13*k22^2*k23 + 8*e14*e23*k11*k12*k13*k22^2*k23 + 8*e13*e24*k11*k12*k13*k22^2*k23 + 20*e12*e34*k11*k12*k13*k22^2*k23 - 2*e14*e23*k12^2*k13*k22^2*k23 - 2*e13*e24*k12^2*k13*k22^2*k23 + 22*e12*e34*k12^2*k13*k22^2*k23 + 12*e14*ek22*ek32*k13^2*k22^2*k23 - e14*ek23*ek32*k13^2*k22^2*k23 - e14*ek22*ek33*k13^2*k22^2*k23 - 4*e14*ek23*ek33*k13^2*k22^2*k23 - e13*ek22*ek42*k13^2*k22^2*k23 - 5*e13*ek23*ek42*k13^2*k22^2*k23 - e12*ek32*ek42*k13^2*k22^2*k23 - 5*e12*ek33*ek42*k13^2*k22^2*k23 + 2*ek11*ek23*ek31*ek41*k22^3*k23 + 2*ek11*ek23*ek32*ek41*k22^3*k23 + ek11*ek21*ek33*ek41*k22^3*k23 + 2*ek11*ek22*ek33*ek41*k22^3*k23 + 6*ek11*ek23*ek33*ek41*k22^3*k23 - 2*ek11*ek21*ek33*ek42*k22^3*k23 + ek11*ek21*ek31*ek43*k22^3*k23 - 6*ek11*ek23*ek31*ek43*k22^3*k23 - 2*ek11*ek21*ek32*ek43*k22^3*k23 - 6*ek11*ek21*ek33*ek43*k22^3*k23 - e14*ek23*ek31*k11*k22^3*k23 - 2*e14*ek23*ek32*k11*k22^3*k23 - 2*e14*ek22*ek33*k11*k22^3*k23 - 6*e14*ek23*ek33*k11*k22^3*k23 - e13*ek23*ek41*k11*k22^3*k23 - e12*ek33*ek41*k11*k22^3*k23 + 2*e12*ek33*ek42*k11*k22^3*k23 + 6*e13*ek23*ek43*k11*k22^3*k23 - e12*ek31*ek43*k11*k22^3*k23 + 2*e12*ek32*ek43*k11*k22^3*k23 + 6*e12*ek33*ek43*k11*k22^3*k23 - 3*e34*ek11*ek23*k12*k22^3*k23 + 2*e14*ek23*ek31*k12*k22^3*k23 + 3*e14*ek21*ek33*k12*k22^3*k23 - e13*ek23*ek41*k12*k22^3*k23 - 3*e12*ek33*ek41*k12*k22^3*k23 + 3*e23*ek11*ek43*k12*k22^3*k23 + e13*ek21*ek43*k12*k22^3*k23 - 2*e12*ek31*ek43*k12*k22^3*k23 - 2*e34*ek11*ek21*k13*k22^3*k23 - 3*e34*ek11*ek22*k13*k22^3*k23 - 6*e34*ek11*ek23*k13*k22^3*k23 - e24*ek11*ek31*k13*k22^3*k23 - e14*ek21*ek31*k13*k22^3*k23 + 2*e14*ek22*ek31*k13*k22^3*k23 + 12*e14*ek23*ek31*k13*k22^3*k23 + 3*e14*ek21*ek32*k13*k22^3*k23 - 6*e24*ek11*ek33*k13*k22^3*k23 + 12*e14*ek21*ek33*k13*k22^3*k23 - e23*ek11*ek41*k13*k22^3*k23 - e13*ek21*ek41*k13*k22^3*k23 - e13*ek22*ek41*k13*k22^3*k23 - 6*e13*ek23*ek41*k13*k22^3*k23 - 3*e12*ek32*ek41*k13*k22^3*k23 - 6*e12*ek33*ek41*k13*k22^3*k23 + 3*e23*ek11*ek42*k13*k22^3*k23 + e13*ek21*ek42*k13*k22^3*k23 - 2*e12*ek31*ek42*k13*k22^3*k23 + 12*e23*ek11*ek43*k13*k22^3*k23 + 2*e14*e23*k11*k13*k22^3*k23 + 2*e13*e24*k11*k13*k22^3*k23 + 2*e12*e34*k11*k13*k22^3*k23 - 4*e14*e23*k12*k13*k22^3*k23 + 4*e12*e34*k12*k13*k22^3*k23 - 12*e14*e23*k13^2*k22^3*k23 - 4*ek11*ek21*ek31*ek41*k11^2*k23^2 - 2*ek11*ek22*ek31*ek41*k11^2*k23^2 - 2*ek11*ek21*ek33*ek41*k11^2*k23^2 + 2*e34*ek11*ek21*k11^3*k23^2 + 2*e24*ek11*ek31*k11^3*k23^2 + e14*ek22*ek31*k11^3*k23^2 + e14*ek21*ek33*k11^3*k23^2 + 2*e13*ek21*ek41*k11^3*k23^2 + e13*ek22*ek41*k11^3*k23^2 + 2*e12*ek31*ek41*k11^3*k23^2 + e12*ek33*ek41*k11^3*k23^2 - 2*e13*e24*k11^4*k23^2 - 2*e12*e34*k11^4*k23^2 - 8*ek11*ek21*ek31*ek41*k11*k12*k23^2 - 8*ek11*ek22*ek31*ek41*k11*k12*k23^2 + 12*e34*ek11*ek21*k11^2*k12*k23^2 + e34*ek11*ek22*k11^2*k12*k23^2 - e24*ek11*ek31*k11^2*k12*k23^2 - e14*ek21*ek31*k11^2*k12*k23^2 + 5*e14*ek22*ek31*k11^2*k12*k23^2 - e23*ek11*ek41*k11^2*k12*k23^2 - e13*ek21*ek41*k11^2*k12*k23^2 + 5*e13*ek22*ek41*k11^2*k12*k23^2 + 12*e12*ek31*ek41*k11^2*k12*k23^2 - 12*e12*e34*k11^3*k12*k23^2 - 8*ek11*ek21*ek31*ek41*k12^2*k23^2 - 8*ek11*ek22*ek31*ek41*k12^2*k23^2 + 24*e34*ek11*ek21*k11*k12^2*k23^2 + 4*e34*ek11*ek22*k11*k12^2*k23^2 - 4*e24*ek11*ek31*k11*k12^2*k23^2 - 4*e14*ek21*ek31*k11*k12^2*k23^2 + 8*e14*ek22*ek31*k11*k12^2*k23^2 - 4*e23*ek11*ek41*k11*k12^2*k23^2 - 4*e13*ek21*ek41*k11*k12^2*k23^2 + 8*e13*ek22*ek41*k11*k12^2*k23^2 + 24*e12*ek31*ek41*k11*k12^2*k23^2 - e14*e23*k11^2*k12^2*k23^2 - e13*e24*k11^2*k12^2*k23^2 - 25*e12*e34*k11^2*k12^2*k23^2 + 16*e34*ek11*ek21*k12^3*k23^2 + 4*e34*ek11*ek22*k12^3*k23^2 - 4*e24*ek11*ek31*k12^3*k23^2 - 4*e14*ek21*ek31*k12^3*k23^2 + 4*e14*ek22*ek31*k12^3*k23^2 - 4*e23*ek11*ek41*k12^3*k23^2 - 4*e13*ek21*ek41*k12^3*k23^2 + 4*e13*ek22*ek41*k12^3*k23^2 + 16*e12*ek31*ek41*k12^3*k23^2 - 4*e14*e23*k11*k12^3*k23^2 - 4*e13*e24*k11*k12^3*k23^2 - 20*e12*e34*k11*k12^3*k23^2 - 4*e14*e23*k12^4*k23^2 - 4*e13*e24*k12^4*k23^2 - 4*e12*e34*k12^4*k23^2 - 8*ek11*ek21*ek31*ek41*k11*k13*k23^2 - 8*ek11*ek21*ek33*ek41*k11*k13*k23^2 - e34*ek11*ek21*k11^2*k13*k23^2 + 12*e24*ek11*ek31*k11^2*k13*k23^2 - e14*ek21*ek31*k11^2*k13*k23^2 + e24*ek11*ek33*k11^2*k13*k23^2 + 5*e14*ek21*ek33*k11^2*k13*k23^2 - e23*ek11*ek41*k11^2*k13*k23^2 + 12*e13*ek21*ek41*k11^2*k13*k23^2 - e12*ek31*ek41*k11^2*k13*k23^2 + 5*e12*ek33*ek41*k11^2*k13*k23^2 - 12*e13*e24*k11^3*k13*k23^2 - 8*ek11*ek21*ek31*ek41*k13^2*k23^2 - 8*ek11*ek21*ek33*ek41*k13^2*k23^2 - 4*e34*ek11*ek21*k11*k13^2*k23^2 + 24*e24*ek11*ek31*k11*k13^2*k23^2 - 4*e14*ek21*ek31*k11*k13^2*k23^2 + 4*e24*ek11*ek33*k11*k13^2*k23^2 + 8*e14*ek21*ek33*k11*k13^2*k23^2 - 4*e23*ek11*ek41*k11*k13^2*k23^2 + 24*e13*ek21*ek41*k11*k13^2*k23^2 - 4*e12*ek31*ek41*k11*k13^2*k23^2 + 8*e12*ek33*ek41*k11*k13^2*k23^2 - e14*e23*k11^2*k13^2*k23^2 - 25*e13*e24*k11^2*k13^2*k23^2 - e12*e34*k11^2*k13^2*k23^2 - 4*e34*ek11*ek21*k13^3*k23^2 + 16*e24*ek11*ek31*k13^3*k23^2 - 4*e14*ek21*ek31*k13^3*k23^2 + 4*e24*ek11*ek33*k13^3*k23^2 + 4*e14*ek21*ek33*k13^3*k23^2 - 4*e23*ek11*ek41*k13^3*k23^2 + 16*e13*ek21*ek41*k13^3*k23^2 - 4*e12*ek31*ek41*k13^3*k23^2 + 4*e12*ek33*ek41*k13^3*k23^2 - 4*e14*e23*k11*k13^3*k23^2 - 20*e13*e24*k11*k13^3*k23^2 - 4*e12*e34*k11*k13^3*k23^2 - 4*e14*e23*k13^4*k23^2 - 4*e13*e24*k13^4*k23^2 - 4*e12*e34*k13^4*k23^2 - 4*ek11*ek21*ek31*ek41*k11*k22*k23^2 - 4*ek11*ek22*ek31*ek41*k11*k22*k23^2 + 5*e34*ek11*ek21*k11^2*k22*k23^2 - e24*ek11*ek31*k11^2*k22*k23^2 - e14*ek21*ek31*k11^2*k22*k23^2 + 2*e14*ek22*ek31*k11^2*k22*k23^2 - e23*ek11*ek41*k11^2*k22*k23^2 - e13*ek21*ek41*k11^2*k22*k23^2 + 2*e13*ek22*ek41*k11^2*k22*k23^2 + 6*e12*ek31*ek41*k11^2*k22*k23^2 + e14*e23*k11^3*k22*k23^2 + e13*e24*k11^3*k22*k23^2 - 5*e12*e34*k11^3*k22*k23^2 - 8*ek11*ek21*ek31*ek41*k12*k22*k23^2 - 8*ek11*ek22*ek31*ek41*k12*k22*k23^2 - 4*ek11*ek23*ek32*ek42*k12*k22*k23^2 - 4*ek11*ek22*ek33*ek42*k12*k22*k23^2 + 20*ek11*ek23*ek33*ek42*k12*k22*k23^2 - 8*ek11*ek23*ek32*ek43*k12*k22*k23^2 - 8*ek11*ek22*ek33*ek43*k12*k22*k23^2 + 4*ek11*ek23*ek33*ek43*k12*k22*k23^2 + 20*e34*ek11*ek21*k11*k12*k22*k23^2 + 2*e34*ek11*ek22*k11*k12*k22*k23^2 - 6*e24*ek11*ek31*k11*k12*k22*k23^2 - 6*e14*ek21*ek31*k11*k12*k22*k23^2 + 6*e14*ek22*ek31*k11*k12*k22*k23^2 - 6*e23*ek11*ek41*k11*k12*k22*k23^2 - 6*e13*ek21*ek41*k11*k12*k22*k23^2 + 6*e13*ek22*ek41*k11*k12*k22*k23^2 + 24*e12*ek31*ek41*k11*k12*k22*k23^2 + 4*e14*e23*k11^2*k12*k22*k23^2 + 4*e13*e24*k11^2*k12*k22*k23^2 - 20*e12*e34*k11^2*k12*k22*k23^2 + 20*e34*ek11*ek21*k12^2*k22*k23^2 + 4*e34*ek11*ek22*k12^2*k22*k23^2 - 8*e24*ek11*ek31*k12^2*k22*k23^2 - 8*e14*ek21*ek31*k12^2*k22*k23^2 + 4*e14*ek22*ek31*k12^2*k22*k23^2 + 4*e14*ek23*ek32*k12^2*k22*k23^2 + 4*e14*ek22*ek33*k12^2*k22*k23^2 - 20*e14*ek23*ek33*k12^2*k22*k23^2 - 8*e23*ek11*ek41*k12^2*k22*k23^2 - 8*e13*ek21*ek41*k12^2*k22*k23^2 + 4*e13*ek22*ek41*k12^2*k22*k23^2 + 24*e12*ek31*ek41*k12^2*k22*k23^2 + 4*e13*ek22*ek43*k12^2*k22*k23^2 + 8*e13*ek23*ek43*k12^2*k22*k23^2 + 4*e12*ek32*ek43*k12^2*k22*k23^2 + 8*e12*ek33*ek43*k12^2*k22*k23^2 + 2*e14*e23*k11*k12^2*k22*k23^2 + 2*e13*e24*k11*k12^2*k22*k23^2 - 22*e12*e34*k11*k12^2*k22*k23^2 - 4*e14*e23*k12^3*k22*k23^2 - 4*e13*e24*k12^3*k22*k23^2 - 4*e12*e34*k12^3*k22*k23^2 - 8*ek11*ek23*ek32*ek42*k13*k22*k23^2 - 8*ek11*ek22*ek33*ek42*k13*k22*k23^2 + 4*ek11*ek23*ek33*ek42*k13*k22*k23^2 + 24*ek11*ek22*ek32*ek43*k13*k22*k23^2 - 4*ek11*ek23*ek32*ek43*k13*k22*k23^2 - 4*ek11*ek22*ek33*ek43*k13*k22*k23^2 - 4*ek11*ek23*ek33*ek43*k13*k22*k23^2 + 16*e14*ek23*ek32*k12*k13*k22*k23^2 + 16*e14*ek22*ek33*k12*k13*k22*k23^2 - 8*e14*ek23*ek33*k12*k13*k22*k23^2 - 4*e13*ek22*ek42*k12*k13*k22*k23^2 - 8*e13*ek23*ek42*k12*k13*k22*k23^2 - 4*e12*ek32*ek42*k12*k13*k22*k23^2 - 8*e12*ek33*ek42*k12*k13*k22*k23^2 - 4*e13*ek22*ek43*k12*k13*k22*k23^2 - 8*e13*ek23*ek43*k12*k13*k22*k23^2 - 4*e12*ek32*ek43*k12*k13*k22*k23^2 - 8*e12*ek33*ek43*k12*k13*k22*k23^2 - 24*e14*ek22*ek32*k13^2*k22*k23^2 + 4*e14*ek23*ek32*k13^2*k22*k23^2 + 4*e14*ek22*ek33*k13^2*k22*k23^2 + 4*e14*ek23*ek33*k13^2*k22*k23^2 + 4*e13*ek22*ek42*k13^2*k22*k23^2 + 8*e13*ek23*ek42*k13^2*k22*k23^2 + 4*e12*ek32*ek42*k13^2*k22*k23^2 + 8*e12*ek33*ek42*k13^2*k22*k23^2 - 2*ek11*ek21*ek31*ek41*k22^2*k23^2 - 2*ek11*ek22*ek31*ek41*k22^2*k23^2 - 6*ek11*ek23*ek32*ek41*k22^2*k23^2 - 6*ek11*ek22*ek33*ek41*k22^2*k23^2 - 12*ek11*ek23*ek33*ek41*k22^2*k23^2 + 6*ek11*ek23*ek31*ek42*k22^2*k23^2 + 6*ek11*ek21*ek33*ek42*k22^2*k23^2 + 6*ek11*ek22*ek31*ek43*k22^2*k23^2 + 12*ek11*ek23*ek31*ek43*k22^2*k23^2 + 6*ek11*ek21*ek32*ek43*k22^2*k23^2 + 12*ek11*ek21*ek33*ek43*k22^2*k23^2 + 4*e34*ek11*ek21*k11*k22^2*k23^2 - 2*e24*ek11*ek31*k11*k22^2*k23^2 - 2*e14*ek21*ek31*k11*k22^2*k23^2 + e14*ek22*ek31*k11*k22^2*k23^2 + 6*e14*ek23*ek32*k11*k22^2*k23^2 + 6*e14*ek22*ek33*k11*k22^2*k23^2 + 12*e14*ek23*ek33*k11*k22^2*k23^2 - 2*e23*ek11*ek41*k11*k22^2*k23^2 - 2*e13*ek21*ek41*k11*k22^2*k23^2 + e13*ek22*ek41*k11*k22^2*k23^2 + 6*e12*ek31*ek41*k11*k22^2*k23^2 - 6*e13*ek23*ek42*k11*k22^2*k23^2 - 6*e12*ek33*ek42*k11*k22^2*k23^2 - 6*e13*ek22*ek43*k11*k22^2*k23^2 - 12*e13*ek23*ek43*k11*k22^2*k23^2 - 6*e12*ek32*ek43*k11*k22^2*k23^2 - 12*e12*ek33*ek43*k11*k22^2*k23^2 + 2*e14*e23*k11^2*k22^2*k23^2 + 2*e13*e24*k11^2*k22^2*k23^2 - 4*e12*e34*k11^2*k22^2*k23^2 + 8*e34*ek11*ek21*k12*k22^2*k23^2 + e34*ek11*ek22*k12*k22^2*k23^2 + 6*e34*ek11*ek23*k12*k22^2*k23^2 - 5*e24*ek11*ek31*k12*k22^2*k23^2 - 5*e14*ek21*ek31*k12*k22^2*k23^2 + e14*ek22*ek31*k12*k22^2*k23^2 - 12*e14*ek23*ek31*k12*k22^2*k23^2 + 6*e24*ek11*ek33*k12*k22^2*k23^2 - 12*e14*ek21*ek33*k12*k22^2*k23^2 - 5*e23*ek11*ek41*k12*k22^2*k23^2 - 5*e13*ek21*ek41*k12*k22^2*k23^2 + e13*ek22*ek41*k12*k22^2*k23^2 + 6*e13*ek23*ek41*k12*k22^2*k23^2 + 12*e12*ek31*ek41*k12*k22^2*k23^2 + 6*e12*ek33*ek41*k12*k22^2*k23^2 - e23*ek11*ek42*k12*k22^2*k23^2 - e13*ek21*ek42*k12*k22^2*k23^2 - e12*ek31*ek42*k12*k22^2*k23^2 - 11*e23*ek11*ek43*k12*k22^2*k23^2 + e13*ek21*ek43*k12*k22^2*k23^2 + e12*ek31*ek43*k12*k22^2*k23^2 + 4*e14*e23*k11*k12*k22^2*k23^2 + 4*e13*e24*k11*k12*k22^2*k23^2 - 8*e12*e34*k11*k12*k22^2*k23^2 + 6*e34*ek11*ek22*k13*k22^2*k23^2 + 12*e34*ek11*ek23*k13*k22^2*k23^2 - 12*e14*ek22*ek31*k13*k22^2*k23^2 - 24*e14*ek23*ek31*k13*k22^2*k23^2 + 6*e24*ek11*ek32*k13*k22^2*k23^2 - 12*e14*ek21*ek32*k13*k22^2*k23^2 + 12*e24*ek11*ek33*k13*k22^2*k23^2 - 24*e14*ek21*ek33*k13*k22^2*k23^2 + 6*e13*ek22*ek41*k13*k22^2*k23^2 + 12*e13*ek23*ek41*k13*k22^2*k23^2 + 6*e12*ek32*ek41*k13*k22^2*k23^2 + 12*e12*ek33*ek41*k13*k22^2*k23^2 - 11*e23*ek11*ek42*k13*k22^2*k23^2 + e13*ek21*ek42*k13*k22^2*k23^2 + e12*ek31*ek42*k13*k22^2*k23^2 - 25*e23*ek11*ek43*k13*k22^2*k23^2 - e13*ek21*ek43*k13*k22^2*k23^2 - e12*ek31*ek43*k13*k22^2*k23^2 + 22*e14*e23*k12*k13*k22^2*k23^2 - 2*e13*e24*k12*k13*k22^2*k23^2 - 2*e12*e34*k12*k13*k22^2*k23^2 + 25*e14*e23*k13^2*k22^2*k23^2 + e13*e24*k13^2*k22^2*k23^2 + e12*e34*k13^2*k22^2*k23^2 + 2*e34*ek11*ek21*k22^3*k23^2 - 3*e14*ek21*ek31*k22^3*k23^2 - 2*e23*ek11*ek41*k22^3*k23^2 + 3*e12*ek31*ek41*k22^3*k23^2 + 2*e14*e23*k11*k22^3*k23^2 - 2*e12*e34*k11*k22^3*k23^2 + 4*ek11*ek23*ek32*ek42*k12*k23^3 + 4*ek11*ek22*ek33*ek42*k12*k23^3 - 16*ek11*ek23*ek33*ek42*k12*k23^3 + 4*ek11*ek23*ek32*ek43*k12*k23^3 + 4*ek11*ek22*ek33*ek43*k12*k23^3 - 4*e14*ek23*ek32*k12^2*k23^3 - 4*e14*ek22*ek33*k12^2*k23^3 + 16*e14*ek23*ek33*k12^2*k23^3 - 4*e13*ek22*ek43*k12^2*k23^3 - 4*e13*ek23*ek43*k12^2*k23^3 - 4*e12*ek32*ek43*k12^2*k23^3 - 4*e12*ek33*ek43*k12^2*k23^3 + 4*ek11*ek23*ek32*ek42*k13*k23^3 + 4*ek11*ek22*ek33*ek42*k13*k23^3 - 16*ek11*ek22*ek32*ek43*k13*k23^3 + 4*ek11*ek23*ek32*ek43*k13*k23^3 + 4*ek11*ek22*ek33*ek43*k13*k23^3 - 8*e14*ek23*ek32*k12*k13*k23^3 - 8*e14*ek22*ek33*k12*k13*k23^3 + 4*e13*ek22*ek42*k12*k13*k23^3 + 4*e13*ek23*ek42*k12*k13*k23^3 + 4*e12*ek32*ek42*k12*k13*k23^3 + 4*e12*ek33*ek42*k12*k13*k23^3 + 4*e13*ek22*ek43*k12*k13*k23^3 + 4*e13*ek23*ek43*k12*k13*k23^3 + 4*e12*ek32*ek43*k12*k13*k23^3 + 4*e12*ek33*ek43*k12*k13*k23^3 + 16*e14*ek22*ek32*k13^2*k23^3 - 4*e14*ek23*ek32*k13^2*k23^3 - 4*e14*ek22*ek33*k13^2*k23^3 - 4*e13*ek22*ek42*k13^2*k23^3 - 4*e13*ek23*ek42*k13^2*k23^3 - 4*e12*ek32*ek42*k13^2*k23^3 - 4*e12*ek33*ek42*k13^2*k23^3 + 12*ek11*ek23*ek32*ek41*k22*k23^3 + 12*ek11*ek22*ek33*ek41*k22*k23^3 + 8*ek11*ek23*ek33*ek41*k22*k23^3 - 12*ek11*ek23*ek31*ek42*k22*k23^3 - 12*ek11*ek21*ek33*ek42*k22*k23^3 - 12*ek11*ek22*ek31*ek43*k22*k23^3 - 8*ek11*ek23*ek31*ek43*k22*k23^3 - 12*ek11*ek21*ek32*ek43*k22*k23^3 - 8*ek11*ek21*ek33*ek43*k22*k23^3 - 12*e14*ek23*ek32*k11*k22*k23^3 - 12*e14*ek22*ek33*k11*k22*k23^3 - 8*e14*ek23*ek33*k11*k22*k23^3 + 12*e13*ek23*ek42*k11*k22*k23^3 + 12*e12*ek33*ek42*k11*k22*k23^3 + 12*e13*ek22*ek43*k11*k22*k23^3 + 8*e13*ek23*ek43*k11*k22*k23^3 + 12*e12*ek32*ek43*k11*k22*k23^3 + 8*e12*ek33*ek43*k11*k22*k23^3 - 12*e34*ek11*ek23*k12*k22*k23^3 + 24*e14*ek23*ek31*k12*k22*k23^3 - 12*e24*ek11*ek33*k12*k22*k23^3 + 24*e14*ek21*ek33*k12*k22*k23^3 - 12*e13*ek23*ek41*k12*k22*k23^3 - 12*e12*ek33*ek41*k12*k22*k23^3 + 4*e23*ek11*ek42*k12*k22*k23^3 + 4*e13*ek21*ek42*k12*k22*k23^3 + 4*e12*ek31*ek42*k12*k22*k23^3 + 20*e23*ek11*ek43*k12*k22*k23^3 - 4*e13*ek21*ek43*k12*k22*k23^3 - 4*e12*ek31*ek43*k12*k22*k23^3 - 4*e14*e23*k12^2*k22*k23^3 - 4*e13*e24*k12^2*k22*k23^3 - 4*e12*e34*k12^2*k22*k23^3 - 12*e34*ek11*ek22*k13*k22*k23^3 - 8*e34*ek11*ek23*k13*k22*k23^3 + 24*e14*ek22*ek31*k13*k22*k23^3 + 16*e14*ek23*ek31*k13*k22*k23^3 - 12*e24*ek11*ek32*k13*k22*k23^3 + 24*e14*ek21*ek32*k13*k22*k23^3 - 8*e24*ek11*ek33*k13*k22*k23^3 + 16*e14*ek21*ek33*k13*k22*k23^3 - 12*e13*ek22*ek41*k13*k22*k23^3 - 8*e13*ek23*ek41*k13*k22*k23^3 - 12*e12*ek32*ek41*k13*k22*k23^3 - 8*e12*ek33*ek41*k13*k22*k23^3 + 20*e23*ek11*ek42*k13*k22*k23^3 - 4*e13*ek21*ek42*k13*k22*k23^3 - 4*e12*ek31*ek42*k13*k22*k23^3 + 20*e23*ek11*ek43*k13*k22*k23^3 + 4*e13*ek21*ek43*k13*k22*k23^3 + 4*e12*ek31*ek43*k13*k22*k23^3 - 40*e14*e23*k12*k13*k22*k23^3 + 8*e13*e24*k12*k13*k22*k23^3 + 8*e12*e34*k12*k13*k22*k23^3 - 20*e14*e23*k13^2*k22*k23^3 - 4*e13*e24*k13^2*k22*k23^3 - 4*e12*e34*k13^2*k22*k23^3 - 6*e34*ek11*ek21*k22^2*k23^3 - 6*e24*ek11*ek31*k22^2*k23^3 + 12*e14*ek21*ek31*k22^2*k23^3 + 6*e23*ek11*ek41*k22^2*k23^3 - 6*e13*ek21*ek41*k22^2*k23^3 - 6*e12*ek31*ek41*k22^2*k23^3 - 6*e14*e23*k11*k22^2*k23^3 + 6*e13*e24*k11*k22^2*k23^3 + 6*e12*e34*k11*k22^2*k23^3 - 8*ek11*ek23*ek32*ek41*k23^4 - 8*ek11*ek22*ek33*ek41*k23^4 + 8*ek11*ek23*ek31*ek42*k23^4 + 8*ek11*ek21*ek33*ek42*k23^4 + 8*ek11*ek22*ek31*ek43*k23^4 + 8*ek11*ek21*ek32*ek43*k23^4 + 8*e14*ek23*ek32*k11*k23^4 + 8*e14*ek22*ek33*k11*k23^4 - 8*e13*ek23*ek42*k11*k23^4 - 8*e12*ek33*ek42*k11*k23^4 - 8*e13*ek22*ek43*k11*k23^4 - 8*e12*ek32*ek43*k11*k23^4 + 8*e34*ek11*ek23*k12*k23^4 - 16*e14*ek23*ek31*k12*k23^4 + 8*e24*ek11*ek33*k12*k23^4 - 16*e14*ek21*ek33*k12*k23^4 + 8*e13*ek23*ek41*k12*k23^4 + 8*e12*ek33*ek41*k12*k23^4 - 4*e23*ek11*ek42*k12*k23^4 - 4*e13*ek21*ek42*k12*k23^4 - 4*e12*ek31*ek42*k12*k23^4 - 12*e23*ek11*ek43*k12*k23^4 + 4*e13*ek21*ek43*k12*k23^4 + 4*e12*ek31*ek43*k12*k23^4 + 4*e14*e23*k12^2*k23^4 + 4*e13*e24*k12^2*k23^4 + 4*e12*e34*k12^2*k23^4 + 8*e34*ek11*ek22*k13*k23^4 - 16*e14*ek22*ek31*k13*k23^4 + 8*e24*ek11*ek32*k13*k23^4 - 16*e14*ek21*ek32*k13*k23^4 + 8*e13*ek22*ek41*k13*k23^4 + 8*e12*ek32*ek41*k13*k23^4 - 12*e23*ek11*ek42*k13*k23^4 + 4*e13*ek21*ek42*k13*k23^4 + 4*e12*ek31*ek42*k13*k23^4 - 4*e23*ek11*ek43*k13*k23^4 - 4*e13*ek21*ek43*k13*k23^4 - 4*e12*ek31*ek43*k13*k23^4 + 24*e14*e23*k12*k13*k23^4 - 8*e13*e24*k12*k13*k23^4 - 8*e12*e34*k12*k13*k23^4 + 4*e14*e23*k13^2*k23^4 + 4*e13*e24*k13^2*k23^4 + 4*e12*e34*k13^2*k23^4 + 12*e34*ek11*ek21*k22*k23^4 + 12*e24*ek11*ek31*k22*k23^4 - 24*e14*ek21*ek31*k22*k23^4 - 12*e23*ek11*ek41*k22*k23^4 + 12*e13*ek21*ek41*k22*k23^4 + 12*e12*ek31*ek41*k22*k23^4 + 12*e14*e23*k11*k22*k23^4 - 12*e13*e24*k11*k22*k23^4 - 12*e12*e34*k11*k22*k23^4 - 8*e34*ek11*ek21*k23^5 - 8*e24*ek11*ek31*k23^5 + 16*e14*ek21*ek31*k23^5 + 8*e23*ek11*ek41*k23^5 - 8*e13*ek21*ek41*k23^5 - 8*e12*ek31*ek41*k23^5 - 8*e14*e23*k11*k23^5 + 8*e13*e24*k11*k23^5 + 8*e12*e34*k11*k23^5 - 2*ek11*ek22*ek32*ek41*k11^3*k33 + ek11*ek21*ek32*ek42*k11^3*k33 + 2*e14*ek22*ek32*k11^4*k33 - e12*ek32*ek42*k11^4*k33 + 2*ek11*ek22*ek31*ek41*k11^2*k12*k33 - 5*ek11*ek22*ek32*ek41*k11^2*k12*k33 - ek11*ek23*ek32*ek41*k11^2*k12*k33 + ek11*ek21*ek31*ek42*k11^2*k12*k33 - 5*ek11*ek22*ek31*ek42*k11^2*k12*k33 + ek11*ek23*ek31*ek42*k11^2*k12*k33 + 12*ek11*ek21*ek32*ek42*k11^2*k12*k33 + ek11*ek22*ek32*ek42*k11^2*k12*k33 + 3*ek11*ek23*ek33*ek42*k11^2*k12*k33 + ek11*ek22*ek31*ek43*k11^2*k12*k33 - ek11*ek21*ek32*ek43*k11^2*k12*k33 - 2*ek11*ek23*ek32*ek43*k11^2*k12*k33 + 3*ek11*ek22*ek33*ek43*k11^2*k12*k33 - 2*e14*ek22*ek31*k11^3*k12*k33 + e24*ek11*ek32*k11^3*k12*k33 - 2*e14*ek21*ek32*k11^3*k12*k33 + 6*e14*ek22*ek32*k11^3*k12*k33 - e14*ek23*ek32*k11^3*k12*k33 + e12*ek32*ek41*k11^3*k12*k33 - 2*e23*ek11*ek42*k11^3*k12*k33 + 6*e13*ek22*ek42*k11^3*k12*k33 - e13*ek23*ek42*k11^3*k12*k33 + e12*ek31*ek42*k11^3*k12*k33 - 12*e12*ek32*ek42*k11^3*k12*k33 - e13*ek22*ek43*k11^3*k12*k33 - e12*ek32*ek43*k11^3*k12*k33 + 4*ek11*ek22*ek31*ek41*k11*k12^2*k33 - 8*ek11*ek22*ek32*ek41*k11*k12^2*k33 - 8*ek11*ek22*ek31*ek42*k11*k12^2*k33 + 24*ek11*ek21*ek32*ek42*k11*k12^2*k33 + 4*ek11*ek22*ek32*ek42*k11*k12^2*k33 - 4*ek11*ek23*ek31*ek43*k11*k12^2*k33 - 4*ek11*ek23*ek33*ek43*k11*k12^2*k33 + 6*e34*ek11*ek22*k11^2*k12^2*k33 + e34*ek11*ek23*k11^2*k12^2*k33 - e24*ek11*ek31*k11^2*k12^2*k33 - 6*e14*ek22*ek31*k11^2*k12^2*k33 + e14*ek23*ek31*k11^2*k12^2*k33 - 6*e24*ek11*ek32*k11^2*k12^2*k33 - 6*e14*ek21*ek32*k11^2*k12^2*k33 + 12*e14*ek22*ek32*k11^2*k12^2*k33 - 2*e14*ek23*ek33*k11^2*k12^2*k33 - 6*e13*ek22*ek41*k11^2*k12^2*k33 - e12*ek31*ek41*k11^2*k12^2*k33 + 11*e12*ek32*ek41*k11^2*k12^2*k33 - 6*e23*ek11*ek42*k11^2*k12^2*k33 - 6*e13*ek21*ek42*k11^2*k12^2*k33 + 12*e13*ek22*ek42*k11^2*k12^2*k33 + 11*e12*ek31*ek42*k11^2*k12^2*k33 - 25*e12*ek32*ek42*k11^2*k12^2*k33 + e23*ek11*ek43*k11^2*k12^2*k33 + 6*e13*ek23*ek43*k11^2*k12^2*k33 + e12*ek31*ek43*k11^2*k12^2*k33 - 2*e12*ek33*ek43*k11^2*k12^2*k33 + 2*e14*e23*k11^3*k12^2*k33 + 4*ek11*ek22*ek31*ek41*k12^3*k33 - 4*ek11*ek22*ek32*ek41*k12^3*k33 - 4*ek11*ek22*ek31*ek42*k12^3*k33 + 16*ek11*ek21*ek32*ek42*k12^3*k33 + 4*ek11*ek22*ek32*ek42*k12^3*k33 + 12*e34*ek11*ek22*k11*k12^3*k33 - 12*e14*ek22*ek31*k11*k12^3*k33 - 12*e24*ek11*ek32*k11*k12^3*k33 - 12*e14*ek21*ek32*k11*k12^3*k33 + 8*e14*ek22*ek32*k11*k12^3*k33 - 12*e13*ek22*ek41*k11*k12^3*k33 - 4*e12*ek31*ek41*k11*k12^3*k33 + 20*e12*ek32*ek41*k11*k12^3*k33 - 12*e23*ek11*ek42*k11*k12^3*k33 - 12*e13*ek21*ek42*k11*k12^3*k33 + 8*e13*ek22*ek42*k11*k12^3*k33 + 20*e12*ek31*ek42*k11*k12^3*k33 - 20*e12*ek32*ek42*k11*k12^3*k33 + 6*e14*e23*k11^2*k12^3*k33 + 6*e13*e24*k11^2*k12^3*k33 - 6*e12*e34*k11^2*k12^3*k33 + 8*e34*ek11*ek22*k12^4*k33 - 8*e14*ek22*ek31*k12^4*k33 - 8*e24*ek11*ek32*k12^4*k33 - 8*e14*ek21*ek32*k12^4*k33 - 8*e13*ek22*ek41*k12^4*k33 - 4*e12*ek31*ek41*k12^4*k33 + 12*e12*ek32*ek41*k12^4*k33 - 8*e23*ek11*ek42*k12^4*k33 - 8*e13*ek21*ek42*k12^4*k33 + 12*e12*ek31*ek42*k12^4*k33 - 4*e12*ek32*ek42*k12^4*k33 + 12*e14*e23*k11*k12^4*k33 + 12*e13*e24*k11*k12^4*k33 - 12*e12*e34*k11*k12^4*k33 + 8*e14*e23*k12^5*k33 + 8*e13*e24*k12^5*k33 - 8*e12*e34*k12^5*k33 - 6*ek11*ek22*ek32*ek41*k11^2*k13*k33 + 6*ek11*ek22*ek31*ek42*k11^2*k13*k33 - 6*ek11*ek21*ek32*ek42*k11^2*k13*k33 + 3*ek11*ek23*ek32*ek42*k11^2*k13*k33 - 3*ek11*ek22*ek33*ek42*k11^2*k13*k33 + 3*ek11*ek22*ek32*ek43*k11^2*k13*k33 + 6*e14*ek22*ek32*k11^3*k13*k33 - 6*e13*ek22*ek42*k11^3*k13*k33 + 6*e12*ek32*ek42*k11^3*k13*k33 + 4*ek11*ek22*ek31*ek41*k11*k12*k13*k33 - 6*ek11*ek23*ek32*ek41*k11*k12*k13*k33 - 2*ek11*ek22*ek33*ek41*k11*k12*k13*k33 + 4*ek11*ek21*ek31*ek42*k11*k12*k13*k33 + 4*ek11*ek23*ek31*ek42*k11*k12*k13*k33 - 2*ek11*ek21*ek33*ek42*k11*k12*k13*k33 + 10*ek11*ek23*ek33*ek42*k11*k12*k13*k33 + 4*ek11*ek22*ek31*ek43*k11*k12*k13*k33 - 6*ek11*ek21*ek32*ek43*k11*k12*k13*k33 - 12*ek11*ek23*ek32*ek43*k11*k12*k13*k33 + 10*ek11*ek22*ek33*ek43*k11*k12*k13*k33 - 6*e34*ek11*ek22*k11^2*k12*k13*k33 - 6*e14*ek22*ek31*k11^2*k12*k13*k33 + 12*e24*ek11*ek32*k11^2*k12*k13*k33 - 4*e14*ek21*ek32*k11^2*k12*k13*k33 - 4*e14*ek23*ek32*k11^2*k12*k13*k33 + 3*e14*ek22*ek33*k11^2*k12*k13*k33 + 8*e13*ek22*ek41*k11^2*k12*k13*k33 - 4*e12*ek32*ek41*k11^2*k12*k13*k33 - 6*e23*ek11*ek42*k11^2*k12*k13*k33 + 8*e13*ek21*ek42*k11^2*k12*k13*k33 - 10*e13*ek23*ek42*k11^2*k12*k13*k33 - 6*e12*ek31*ek42*k11^2*k12*k13*k33 + 3*e12*ek33*ek42*k11^2*k12*k13*k33 - 10*e13*ek22*ek43*k11^2*k12*k13*k33 - 4*e12*ek32*ek43*k11^2*k12*k13*k33 - 8*ek11*ek23*ek31*ek43*k12^2*k13*k33 - 8*ek11*ek23*ek33*ek43*k12^2*k13*k33 + 6*e34*ek11*ek23*k11*k12^2*k13*k33 - 4*e24*ek11*ek31*k11*k12^2*k13*k33 + 6*e14*ek23*ek31*k11*k12^2*k13*k33 + 2*e24*ek11*ek33*k11*k12^2*k13*k33 - 6*e14*ek23*ek33*k11*k12^2*k13*k33 + 6*e23*ek11*ek43*k11*k12^2*k13*k33 + 24*e13*ek23*ek43*k11*k12^2*k13*k33 + 6*e12*ek31*ek43*k11*k12^2*k13*k33 - 6*e12*ek33*ek43*k11*k12^2*k13*k33 + 4*e14*e23*k11^2*k12^2*k13*k33 - 8*e13*e24*k11^2*k12^2*k13*k33 + 4*e12*e34*k11^2*k12^2*k13*k33 - 12*ek11*ek22*ek32*ek41*k11*k13^2*k33 + 12*ek11*ek22*ek31*ek42*k11*k13^2*k33 - 12*ek11*ek21*ek32*ek42*k11*k13^2*k33 + 12*ek11*ek23*ek32*ek42*k11*k13^2*k33 - 12*ek11*ek22*ek33*ek42*k11*k13^2*k33 + 12*ek11*ek22*ek32*ek43*k11*k13^2*k33 + 9*e14*ek22*ek32*k11^2*k13^2*k33 - 9*e13*ek22*ek42*k11^2*k13^2*k33 + 9*e12*ek32*ek42*k11^2*k13^2*k33 + 4*ek11*ek22*ek31*ek41*k12*k13^2*k33 - 8*ek11*ek23*ek32*ek41*k12*k13^2*k33 - 4*ek11*ek22*ek33*ek41*k12*k13^2*k33 + 4*ek11*ek21*ek31*ek42*k12*k13^2*k33 + 4*ek11*ek23*ek31*ek42*k12*k13^2*k33 - 4*ek11*ek21*ek33*ek42*k12*k13^2*k33 + 8*ek11*ek23*ek33*ek42*k12*k13^2*k33 + 4*ek11*ek22*ek31*ek43*k12*k13^2*k33 - 8*ek11*ek21*ek32*ek43*k12*k13^2*k33 - 16*ek11*ek23*ek32*ek43*k12*k13^2*k33 + 8*ek11*ek22*ek33*ek43*k12*k13^2*k33 - 12*e34*ek11*ek22*k11*k12*k13^2*k33 - 12*e14*ek22*ek31*k11*k12*k13^2*k33 + 24*e24*ek11*ek32*k11*k12*k13^2*k33 - 2*e14*ek21*ek32*k11*k12*k13^2*k33 - 2*e14*ek23*ek32*k11*k12*k13^2*k33 + 12*e14*ek22*ek33*k11*k12*k13^2*k33 + 22*e13*ek22*ek41*k11*k12*k13^2*k33 - 2*e12*ek32*ek41*k11*k12*k13^2*k33 - 12*e23*ek11*ek42*k11*k12*k13^2*k33 + 22*e13*ek21*ek42*k11*k12*k13^2*k33 - 26*e13*ek23*ek42*k11*k12*k13^2*k33 - 12*e12*ek31*ek42*k11*k12*k13^2*k33 + 12*e12*ek33*ek42*k11*k12*k13^2*k33 - 26*e13*ek22*ek43*k11*k12*k13^2*k33 - 2*e12*ek32*ek43*k11*k12*k13^2*k33 + 8*e34*ek11*ek23*k12^2*k13^2*k33 - 4*e24*ek11*ek31*k12^2*k13^2*k33 + 8*e14*ek23*ek31*k12^2*k13^2*k33 + 4*e24*ek11*ek33*k12^2*k13^2*k33 - 4*e14*ek23*ek33*k12^2*k13^2*k33 + 8*e23*ek11*ek43*k12^2*k13^2*k33 + 24*e13*ek23*ek43*k12^2*k13^2*k33 + 8*e12*ek31*ek43*k12^2*k13^2*k33 - 4*e12*ek33*ek43*k12^2*k13^2*k33 + 2*e14*e23*k11*k12^2*k13^2*k33 - 22*e13*e24*k11*k12^2*k13^2*k33 + 2*e12*e34*k11*k12^2*k13^2*k33 - 8*ek11*ek22*ek32*ek41*k13^3*k33 + 8*ek11*ek22*ek31*ek42*k13^3*k33 - 8*ek11*ek21*ek32*ek42*k13^3*k33 + 12*ek11*ek23*ek32*ek42*k13^3*k33 - 12*ek11*ek22*ek33*ek42*k13^3*k33 + 12*ek11*ek22*ek32*ek43*k13^3*k33 - 4*e14*ek22*ek32*k11*k13^3*k33 + 4*e13*ek22*ek42*k11*k13^3*k33 - 4*e12*ek32*ek42*k11*k13^3*k33 - 8*e34*ek11*ek22*k12*k13^3*k33 - 8*e14*ek22*ek31*k12*k13^3*k33 + 16*e24*ek11*ek32*k12*k13^3*k33 + 4*e14*ek21*ek32*k12*k13^3*k33 + 4*e14*ek23*ek32*k12*k13^3*k33 + 12*e14*ek22*ek33*k12*k13^3*k33 + 20*e13*ek22*ek41*k12*k13^3*k33 + 4*e12*ek32*ek41*k12*k13^3*k33 - 8*e23*ek11*ek42*k12*k13^3*k33 + 20*e13*ek21*ek42*k12*k13^3*k33 - 20*e13*ek23*ek42*k12*k13^3*k33 - 8*e12*ek31*ek42*k12*k13^3*k33 + 12*e12*ek33*ek42*k12*k13^3*k33 - 20*e13*ek22*ek43*k12*k13^3*k33 + 4*e12*ek32*ek43*k12*k13^3*k33 - 4*e14*e23*k12^2*k13^3*k33 - 20*e13*e24*k12^2*k13^3*k33 - 4*e12*e34*k12^2*k13^3*k33 - 12*e14*ek22*ek32*k13^4*k33 + 12*e13*ek22*ek42*k13^4*k33 - 12*e12*ek32*ek42*k13^4*k33 - 2*ek11*ek21*ek31*ek41*k11^2*k22*k33 - ek11*ek23*ek31*ek41*k11^2*k22*k33 - ek11*ek21*ek32*ek41*k11^2*k22*k33 - 3*ek11*ek22*ek32*ek41*k11^2*k22*k33 - 3*ek11*ek23*ek33*ek41*k11^2*k22*k33 - ek11*ek21*ek31*ek42*k11^2*k22*k33 - 3*ek11*ek22*ek31*ek42*k11^2*k22*k33 + 5*ek11*ek21*ek32*ek42*k11^2*k22*k33 - ek11*ek21*ek31*ek43*k11^2*k22*k33 + 5*ek11*ek23*ek31*ek43*k11^2*k22*k33 - 3*ek11*ek21*ek33*ek43*k11^2*k22*k33 + 2*e14*ek21*ek31*k11^3*k22*k33 + 3*e14*ek22*ek32*k11^3*k22*k33 + 3*e14*ek23*ek33*k11^3*k22*k33 + 2*e23*ek11*ek41*k11^3*k22*k33 + e13*ek23*ek41*k11^3*k22*k33 + e12*ek32*ek41*k11^3*k22*k33 + 3*e13*ek22*ek42*k11^3*k22*k33 + e12*ek31*ek42*k11^3*k22*k33 - 5*e12*ek32*ek42*k11^3*k22*k33 + e13*ek21*ek43*k11^3*k22*k33 - 5*e13*ek23*ek43*k11^3*k22*k33 + 3*e12*ek33*ek43*k11^3*k22*k33 - 2*e14*e23*k11^4*k22*k33 - 4*ek11*ek21*ek31*ek41*k11*k12*k22*k33 + 2*ek11*ek22*ek31*ek41*k11*k12*k22*k33 - 4*ek11*ek21*ek32*ek41*k11*k12*k22*k33 - 10*ek11*ek22*ek32*ek41*k11*k12*k22*k33 - 4*ek11*ek21*ek31*ek42*k11*k12*k22*k33 - 10*ek11*ek22*ek31*ek42*k11*k12*k22*k33 + 20*ek11*ek21*ek32*ek42*k11*k12*k22*k33 + 2*ek11*ek22*ek32*ek42*k11*k12*k22*k33 - 6*e34*ek11*ek21*k11^2*k12*k22*k33 + 3*e34*ek11*ek22*k11^2*k12*k22*k33 + 6*e24*ek11*ek31*k11^2*k12*k22*k33 + 6*e14*ek21*ek31*k11^2*k12*k22*k33 - 3*e14*ek22*ek31*k11^2*k12*k22*k33 - 3*e24*ek11*ek32*k11^2*k12*k22*k33 - 3*e14*ek21*ek32*k11^2*k12*k22*k33 + 12*e14*ek22*ek32*k11^2*k12*k22*k33 + 6*e23*ek11*ek41*k11^2*k12*k22*k33 + 6*e13*ek21*ek41*k11^2*k12*k22*k33 - 3*e13*ek22*ek41*k11^2*k12*k22*k33 - 8*e12*ek31*ek41*k11^2*k12*k22*k33 + 10*e12*ek32*ek41*k11^2*k12*k22*k33 - 3*e23*ek11*ek42*k11^2*k12*k22*k33 - 3*e13*ek21*ek42*k11^2*k12*k22*k33 + 12*e13*ek22*ek42*k11^2*k12*k22*k33 + 10*e12*ek31*ek42*k11^2*k12*k22*k33 - 20*e12*ek32*ek42*k11^2*k12*k22*k33 - 6*e14*e23*k11^3*k12*k22*k33 - 6*e13*e24*k11^3*k12*k22*k33 + 6*e12*e34*k11^3*k12*k22*k33 - 4*ek11*ek21*ek31*ek41*k12^2*k22*k33 + 4*ek11*ek22*ek31*ek41*k12^2*k22*k33 - 4*ek11*ek21*ek32*ek41*k12^2*k22*k33 - 8*ek11*ek22*ek32*ek41*k12^2*k22*k33 - 4*ek11*ek21*ek31*ek42*k12^2*k22*k33 - 8*ek11*ek22*ek31*ek42*k12^2*k22*k33 + 20*ek11*ek21*ek32*ek42*k12^2*k22*k33 + 4*ek11*ek22*ek32*ek42*k12^2*k22*k33 - 12*e34*ek11*ek21*k11*k12^2*k22*k33 + 12*e34*ek11*ek22*k11*k12^2*k22*k33 + 12*e24*ek11*ek31*k11*k12^2*k22*k33 + 12*e14*ek21*ek31*k11*k12^2*k22*k33 - 12*e14*ek22*ek31*k11*k12^2*k22*k33 - 12*e24*ek11*ek32*k11*k12^2*k22*k33 - 12*e14*ek21*ek32*k11*k12^2*k22*k33 + 12*e14*ek22*ek32*k11*k12^2*k22*k33 + 12*e23*ek11*ek41*k11*k12^2*k22*k33 + 12*e13*ek21*ek41*k11*k12^2*k22*k33 - 12*e13*ek22*ek41*k11*k12^2*k22*k33 - 22*e12*ek31*ek41*k11*k12^2*k22*k33 + 26*e12*ek32*ek41*k11*k12^2*k22*k33 - 12*e23*ek11*ek42*k11*k12^2*k22*k33 - 12*e13*ek21*ek42*k11*k12^2*k22*k33 + 12*e13*ek22*ek42*k11*k12^2*k22*k33 + 26*e12*ek31*ek42*k11*k12^2*k22*k33 - 22*e12*ek32*ek42*k11*k12^2*k22*k33 - 9*e14*e23*k11^2*k12^2*k22*k33 - 9*e13*e24*k11^2*k12^2*k22*k33 + 9*e12*e34*k11^2*k12^2*k22*k33 - 8*e34*ek11*ek21*k12^3*k22*k33 + 12*e34*ek11*ek22*k12^3*k22*k33 + 8*e24*ek11*ek31*k12^3*k22*k33 + 8*e14*ek21*ek31*k12^3*k22*k33 - 12*e14*ek22*ek31*k12^3*k22*k33 - 12*e24*ek11*ek32*k12^3*k22*k33 - 12*e14*ek21*ek32*k12^3*k22*k33 + 8*e23*ek11*ek41*k12^3*k22*k33 + 8*e13*ek21*ek41*k12^3*k22*k33 - 12*e13*ek22*ek41*k12^3*k22*k33 - 20*e12*ek31*ek41*k12^3*k22*k33 + 20*e12*ek32*ek41*k12^3*k22*k33 - 12*e23*ek11*ek42*k12^3*k22*k33 - 12*e13*ek21*ek42*k12^3*k22*k33 + 20*e12*ek31*ek42*k12^3*k22*k33 - 4*e12*ek32*ek42*k12^3*k22*k33 + 4*e14*e23*k11*k12^3*k22*k33 + 4*e13*e24*k11*k12^3*k22*k33 - 4*e12*e34*k11*k12^3*k22*k33 + 12*e14*e23*k12^4*k22*k33 + 12*e13*e24*k12^4*k22*k33 - 12*e12*e34*k12^4*k22*k33 - 4*ek11*ek21*ek31*ek41*k11*k13*k22*k33 - 4*ek11*ek23*ek31*ek41*k11*k13*k22*k33 + 2*ek11*ek21*ek33*ek41*k11*k13*k22*k33 - 10*ek11*ek23*ek33*ek41*k11*k13*k22*k33 - 4*ek11*ek21*ek31*ek43*k11*k13*k22*k33 + 20*ek11*ek23*ek31*ek43*k11*k13*k22*k33 - 10*ek11*ek21*ek33*ek43*k11*k13*k22*k33 + 2*ek11*ek23*ek33*ek43*k11*k13*k22*k33 + 6*e34*ek11*ek21*k11^2*k13*k22*k33 - 3*e34*ek11*ek23*k11^2*k13*k22*k33 - 6*e24*ek11*ek31*k11^2*k13*k22*k33 + 6*e14*ek21*ek31*k11^2*k13*k22*k33 - 3*e14*ek23*ek31*k11^2*k13*k22*k33 + 3*e24*ek11*ek33*k11^2*k13*k22*k33 - 3*e14*ek21*ek33*k11^2*k13*k22*k33 + 12*e14*ek23*ek33*k11^2*k13*k22*k33 + 6*e23*ek11*ek41*k11^2*k13*k22*k33 - 8*e13*ek21*ek41*k11^2*k13*k22*k33 + 10*e13*ek23*ek41*k11^2*k13*k22*k33 + 6*e12*ek31*ek41*k11^2*k13*k22*k33 - 3*e12*ek33*ek41*k11^2*k13*k22*k33 - 3*e23*ek11*ek43*k11^2*k13*k22*k33 + 10*e13*ek21*ek43*k11^2*k13*k22*k33 - 20*e13*ek23*ek43*k11^2*k13*k22*k33 - 3*e12*ek31*ek43*k11^2*k13*k22*k33 + 12*e12*ek33*ek43*k11^2*k13*k22*k33 - 6*e14*e23*k11^3*k13*k22*k33 + 6*e13*e24*k11^3*k13*k22*k33 - 6*e12*e34*k11^3*k13*k22*k33 - 4*ek11*ek21*ek31*ek41*k13^2*k22*k33 - 4*ek11*ek23*ek31*ek41*k13^2*k22*k33 + 4*ek11*ek21*ek33*ek41*k13^2*k22*k33 - 8*ek11*ek23*ek33*ek41*k13^2*k22*k33 - 4*ek11*ek21*ek31*ek43*k13^2*k22*k33 + 20*ek11*ek23*ek31*ek43*k13^2*k22*k33 - 8*ek11*ek21*ek33*ek43*k13^2*k22*k33 + 4*ek11*ek23*ek33*ek43*k13^2*k22*k33 + 12*e34*ek11*ek21*k11*k13^2*k22*k33 - 12*e34*ek11*ek23*k11*k13^2*k22*k33 - 12*e24*ek11*ek31*k11*k13^2*k22*k33 + 12*e14*ek21*ek31*k11*k13^2*k22*k33 - 12*e14*ek23*ek31*k11*k13^2*k22*k33 + 12*e24*ek11*ek33*k11*k13^2*k22*k33 - 12*e14*ek21*ek33*k11*k13^2*k22*k33 + 12*e14*ek23*ek33*k11*k13^2*k22*k33 + 12*e23*ek11*ek41*k11*k13^2*k22*k33 - 22*e13*ek21*ek41*k11*k13^2*k22*k33 + 26*e13*ek23*ek41*k11*k13^2*k22*k33 + 12*e12*ek31*ek41*k11*k13^2*k22*k33 - 12*e12*ek33*ek41*k11*k13^2*k22*k33 - 12*e23*ek11*ek43*k11*k13^2*k22*k33 + 26*e13*ek21*ek43*k11*k13^2*k22*k33 - 22*e13*ek23*ek43*k11*k13^2*k22*k33 - 12*e12*ek31*ek43*k11*k13^2*k22*k33 + 12*e12*ek33*ek43*k11*k13^2*k22*k33 - 9*e14*e23*k11^2*k13^2*k22*k33 + 9*e13*e24*k11^2*k13^2*k22*k33 - 9*e12*e34*k11^2*k13^2*k22*k33 + 8*e34*ek11*ek21*k13^3*k22*k33 - 12*e34*ek11*ek23*k13^3*k22*k33 - 8*e24*ek11*ek31*k13^3*k22*k33 + 8*e14*ek21*ek31*k13^3*k22*k33 - 12*e14*ek23*ek31*k13^3*k22*k33 + 12*e24*ek11*ek33*k13^3*k22*k33 - 12*e14*ek21*ek33*k13^3*k22*k33 + 8*e23*ek11*ek41*k13^3*k22*k33 - 20*e13*ek21*ek41*k13^3*k22*k33 + 20*e13*ek23*ek41*k13^3*k22*k33 + 8*e12*ek31*ek41*k13^3*k22*k33 - 12*e12*ek33*ek41*k13^3*k22*k33 - 12*e23*ek11*ek43*k13^3*k22*k33 + 20*e13*ek21*ek43*k13^3*k22*k33 - 4*e13*ek23*ek43*k13^3*k22*k33 - 12*e12*ek31*ek43*k13^3*k22*k33 + 4*e14*e23*k11*k13^3*k22*k33 - 4*e13*e24*k11*k13^3*k22*k33 + 4*e12*e34*k11*k13^3*k22*k33 + 12*e14*e23*k13^4*k22*k33 - 12*e13*e24*k13^4*k22*k33 + 12*e12*e34*k13^4*k22*k33 - 2*ek11*ek21*ek31*ek41*k11*k22^2*k33 - 2*ek11*ek21*ek32*ek41*k11*k22^2*k33 - 3*ek11*ek22*ek32*ek41*k11*k22^2*k33 - 2*ek11*ek21*ek31*ek42*k11*k22^2*k33 - 3*ek11*ek22*ek31*ek42*k11*k22^2*k33 + 4*ek11*ek21*ek32*ek42*k11*k22^2*k33 - 3*e34*ek11*ek21*k11^2*k22^2*k33 + 3*e24*ek11*ek31*k11^2*k22^2*k33 + 3*e14*ek21*ek31*k11^2*k22^2*k33 + 3*e14*ek22*ek32*k11^2*k22^2*k33 + 3*e23*ek11*ek41*k11^2*k22^2*k33 + 3*e13*ek21*ek41*k11^2*k22^2*k33 - 4*e12*ek31*ek41*k11^2*k22^2*k33 + 2*e12*ek32*ek41*k11^2*k22^2*k33 + 3*e13*ek22*ek42*k11^2*k22^2*k33 + 2*e12*ek31*ek42*k11^2*k22^2*k33 - 4*e12*ek32*ek42*k11^2*k22^2*k33 - 3*e14*e23*k11^3*k22^2*k33 - 3*e13*e24*k11^3*k22^2*k33 + 3*e12*e34*k11^3*k22^2*k33 - 4*ek11*ek21*ek31*ek41*k12*k22^2*k33 + ek11*ek22*ek31*ek41*k12*k22^2*k33 - 4*ek11*ek21*ek32*ek41*k12*k22^2*k33 - 5*ek11*ek22*ek32*ek41*k12*k22^2*k33 - 4*ek11*ek21*ek31*ek42*k12*k22^2*k33 - 5*ek11*ek22*ek31*ek42*k12*k22^2*k33 + 8*ek11*ek21*ek32*ek42*k12*k22^2*k33 + 4*ek11*ek23*ek33*ek42*k12*k22^2*k33 + ek11*ek22*ek32*ek43*k12*k22^2*k33 - 3*ek11*ek23*ek32*ek43*k12*k22^2*k33 - 3*ek11*ek22*ek33*ek43*k12*k22^2*k33 + 2*ek11*ek23*ek33*ek43*k12*k22^2*k33 - 12*e34*ek11*ek21*k11*k12*k22^2*k33 + 3*e34*ek11*ek22*k11*k12*k22^2*k33 + 12*e24*ek11*ek31*k11*k12*k22^2*k33 + 12*e14*ek21*ek31*k11*k12*k22^2*k33 - 3*e14*ek22*ek31*k11*k12*k22^2*k33 - 3*e24*ek11*ek32*k11*k12*k22^2*k33 - 3*e14*ek21*ek32*k11*k12*k22^2*k33 + 6*e14*ek22*ek32*k11*k12*k22^2*k33 + 12*e23*ek11*ek41*k11*k12*k22^2*k33 + 12*e13*ek21*ek41*k11*k12*k22^2*k33 - 3*e13*ek22*ek41*k11*k12*k22^2*k33 - 20*e12*ek31*ek41*k11*k12*k22^2*k33 + 10*e12*ek32*ek41*k11*k12*k22^2*k33 - 3*e23*ek11*ek42*k11*k12*k22^2*k33 - 3*e13*ek21*ek42*k11*k12*k22^2*k33 + 6*e13*ek22*ek42*k11*k12*k22^2*k33 + 10*e12*ek31*ek42*k11*k12*k22^2*k33 - 8*e12*ek32*ek42*k11*k12*k22^2*k33 - 12*e14*e23*k11^2*k12*k22^2*k33 - 12*e13*e24*k11^2*k12*k22^2*k33 + 12*e12*e34*k11^2*k12*k22^2*k33 - 12*e34*ek11*ek21*k12^2*k22^2*k33 + 6*e34*ek11*ek22*k12^2*k22^2*k33 + 12*e24*ek11*ek31*k12^2*k22^2*k33 + 12*e14*ek21*ek31*k12^2*k22^2*k33 - 6*e14*ek22*ek31*k12^2*k22^2*k33 - 6*e24*ek11*ek32*k12^2*k22^2*k33 - 6*e14*ek21*ek32*k12^2*k22^2*k33 + e14*ek22*ek32*k12^2*k22^2*k33 - 4*e14*ek23*ek33*k12^2*k22^2*k33 + 12*e23*ek11*ek41*k12^2*k22^2*k33 + 12*e13*ek21*ek41*k12^2*k22^2*k33 - 6*e13*ek22*ek41*k12^2*k22^2*k33 - 25*e12*ek31*ek41*k12^2*k22^2*k33 + 11*e12*ek32*ek41*k12^2*k22^2*k33 - 6*e23*ek11*ek42*k12^2*k22^2*k33 - 6*e13*ek21*ek42*k12^2*k22^2*k33 + 11*e12*ek31*ek42*k12^2*k22^2*k33 - e12*ek32*ek42*k12^2*k22^2*k33 + e13*ek22*ek43*k12^2*k22^2*k33 + 2*e13*ek23*ek43*k12^2*k22^2*k33 + e12*ek32*ek43*k12^2*k22^2*k33 + 2*e12*ek33*ek43*k12^2*k22^2*k33 - 9*e14*e23*k11*k12^2*k22^2*k33 - 9*e13*e24*k11*k12^2*k22^2*k33 + 9*e12*e34*k11*k12^2*k22^2*k33 + 6*e14*e23*k12^3*k22^2*k33 + 6*e13*e24*k12^3*k22^2*k33 - 6*e12*e34*k12^3*k22^2*k33 + ek11*ek22*ek32*ek42*k13*k22^2*k33 - 3*ek11*ek23*ek32*ek42*k13*k22^2*k33 - 3*ek11*ek22*ek33*ek42*k13*k22^2*k33 + 2*ek11*ek23*ek33*ek42*k13*k22^2*k33 + 5*ek11*ek22*ek32*ek43*k13*k22^2*k33 - 2*ek11*ek23*ek33*ek43*k13*k22^2*k33 - 2*e14*ek22*ek32*k12*k13*k22^2*k33 + 6*e14*ek23*ek32*k12*k13*k22^2*k33 + 6*e14*ek22*ek33*k12*k13*k22^2*k33 - 4*e14*ek23*ek33*k12*k13*k22^2*k33 - e13*ek22*ek42*k12*k13*k22^2*k33 - 2*e13*ek23*ek42*k12*k13*k22^2*k33 - e12*ek32*ek42*k12*k13*k22^2*k33 - 2*e12*ek33*ek42*k12*k13*k22^2*k33 - e13*ek22*ek43*k12*k13*k22^2*k33 - 2*e13*ek23*ek43*k12*k13*k22^2*k33 - e12*ek32*ek43*k12*k13*k22^2*k33 - 2*e12*ek33*ek43*k12*k13*k22^2*k33 - 5*e14*ek22*ek32*k13^2*k22^2*k33 + 2*e14*ek23*ek33*k13^2*k22^2*k33 + e13*ek22*ek42*k13^2*k22^2*k33 + 2*e13*ek23*ek42*k13^2*k22^2*k33 + e12*ek32*ek42*k13^2*k22^2*k33 + 2*e12*ek33*ek42*k13^2*k22^2*k33 - ek11*ek21*ek31*ek41*k22^3*k33 - ek11*ek21*ek32*ek41*k22^3*k33 - 2*ek11*ek22*ek32*ek41*k22^3*k33 - 3*ek11*ek23*ek33*ek41*k22^3*k33 - ek11*ek21*ek31*ek42*k22^3*k33 + 2*ek11*ek21*ek32*ek42*k22^3*k33 + 3*ek11*ek23*ek31*ek43*k22^3*k33 + 3*ek11*ek21*ek33*ek43*k22^3*k33 - 3*e34*ek11*ek21*k11*k22^3*k33 + 3*e24*ek11*ek31*k11*k22^3*k33 + 3*e14*ek21*ek31*k11*k22^3*k33 + 2*e14*ek22*ek32*k11*k22^3*k33 + 3*e14*ek23*ek33*k11*k22^3*k33 + 3*e23*ek11*ek41*k11*k22^3*k33 + 3*e13*ek21*ek41*k11*k22^3*k33 - 5*e12*ek31*ek41*k11*k22^3*k33 + e12*ek32*ek41*k11*k22^3*k33 + e12*ek31*ek42*k11*k22^3*k33 - 2*e12*ek32*ek42*k11*k22^3*k33 - 3*e13*ek23*ek43*k11*k22^3*k33 - 3*e12*ek33*ek43*k11*k22^3*k33 - 3*e14*e23*k11^2*k22^3*k33 - 3*e13*e24*k11^2*k22^3*k33 + 3*e12*e34*k11^2*k22^3*k33 - 6*e34*ek11*ek21*k12*k22^3*k33 + 2*e34*ek11*ek22*k12*k22^3*k33 + 6*e24*ek11*ek31*k12*k22^3*k33 + 6*e14*ek21*ek31*k12*k22^3*k33 - 3*e14*ek22*ek31*k12*k22^3*k33 - 3*e14*ek21*ek32*k12*k22^3*k33 + 6*e23*ek11*ek41*k12*k22^3*k33 + 6*e13*ek21*ek41*k12*k22^3*k33 - 12*e12*ek31*ek41*k12*k22^3*k33 + 3*e12*ek32*ek41*k12*k22^3*k33 - 2*e23*ek11*ek42*k12*k22^3*k33 + 3*e12*ek31*ek42*k12*k22^3*k33 - e23*ek11*ek43*k12*k22^3*k33 - e13*ek21*ek43*k12*k22^3*k33 - e12*ek31*ek43*k12*k22^3*k33 - 6*e14*e23*k11*k12*k22^3*k33 - 6*e13*e24*k11*k12*k22^3*k33 + 6*e12*e34*k11*k12*k22^3*k33 + 2*e14*e23*k12^2*k22^3*k33 - 2*e12*e34*k12^2*k22^3*k33 + 3*e34*ek11*ek23*k13*k22^3*k33 - 6*e14*ek23*ek31*k13*k22^3*k33 + 3*e24*ek11*ek33*k13*k22^3*k33 - 6*e14*ek21*ek33*k13*k22^3*k33 + 3*e13*ek23*ek41*k13*k22^3*k33 + 3*e12*ek33*ek41*k13*k22^3*k33 - e23*ek11*ek42*k13*k22^3*k33 - e13*ek21*ek42*k13*k22^3*k33 - e12*ek31*ek42*k13*k22^3*k33 - 5*e23*ek11*ek43*k13*k22^3*k33 + e13*ek21*ek43*k13*k22^3*k33 + e12*ek31*ek43*k13*k22^3*k33 + 2*e14*e23*k12*k13*k22^3*k33 + 2*e13*e24*k12*k13*k22^3*k33 + 2*e12*e34*k12*k13*k22^3*k33 + 5*e14*e23*k13^2*k22^3*k33 - e13*e24*k13^2*k22^3*k33 - e12*e34*k13^2*k22^3*k33 - 2*e34*ek11*ek21*k22^4*k33 + 3*e14*ek21*ek31*k22^4*k33 + 2*e23*ek11*ek41*k22^4*k33 - 3*e12*ek31*ek41*k22^4*k33 - 2*e14*e23*k11*k22^4*k33 + 2*e12*e34*k11*k22^4*k33 + ek11*ek22*ek31*ek41*k11^2*k23*k33 + 2*ek11*ek21*ek32*ek41*k11^2*k23*k33 + ek11*ek23*ek32*ek41*k11^2*k23*k33 + 3*ek11*ek22*ek33*ek41*k11^2*k23*k33 + ek11*ek21*ek31*ek42*k11^2*k23*k33 - 5*ek11*ek23*ek31*ek42*k11^2*k23*k33 + 3*ek11*ek21*ek33*ek42*k11^2*k23*k33 - 5*ek11*ek22*ek31*ek43*k11^2*k23*k33 + ek11*ek21*ek32*ek43*k11^2*k23*k33 - e14*ek21*ek32*k11^3*k23*k33 - e14*ek23*ek32*k11^3*k23*k33 - 3*e14*ek22*ek33*k11^3*k23*k33 - e13*ek22*ek41*k11^3*k23*k33 - e12*ek32*ek41*k11^3*k23*k33 - e13*ek21*ek42*k11^3*k23*k33 + 5*e13*ek23*ek42*k11^3*k23*k33 - 3*e12*ek33*ek42*k11^3*k23*k33 + 5*e13*ek22*ek43*k11^3*k23*k33 - e12*ek32*ek43*k11^3*k23*k33 + 4*ek11*ek23*ek31*ek41*k11*k12*k23*k33 + 4*ek11*ek23*ek33*ek41*k11*k12*k23*k33 + 4*ek11*ek21*ek31*ek43*k11*k12*k23*k33 + 4*ek11*ek21*ek33*ek43*k11*k12*k23*k33 - e34*ek11*ek21*k11^2*k12*k23*k33 + e34*ek11*ek23*k11^2*k12*k23*k33 - 2*e24*ek11*ek31*k11^2*k12*k23*k33 - e14*ek21*ek31*k11^2*k12*k23*k33 + e14*ek23*ek31*k11^2*k12*k23*k33 - 6*e24*ek11*ek33*k11^2*k12*k23*k33 + 2*e14*ek21*ek33*k11^2*k12*k23*k33 - 2*e14*ek23*ek33*k11^2*k12*k23*k33 - e23*ek11*ek41*k11^2*k12*k23*k33 - 6*e13*ek23*ek41*k11^2*k12*k23*k33 - e12*ek31*ek41*k11^2*k12*k23*k33 + 2*e12*ek33*ek41*k11^2*k12*k23*k33 + e23*ek11*ek43*k11^2*k12*k23*k33 - 6*e13*ek21*ek43*k11^2*k12*k23*k33 + e12*ek31*ek43*k11^2*k12*k23*k33 - 2*e12*ek33*ek43*k11^2*k12*k23*k33 + 2*e14*e23*k11^3*k12*k23*k33 + 2*e13*e24*k11^3*k12*k23*k33 + 2*e12*e34*k11^3*k12*k23*k33 + 4*ek11*ek22*ek31*ek41*k11*k13*k23*k33 + 12*ek11*ek21*ek32*ek41*k11*k13*k23*k33 + 6*ek11*ek23*ek32*ek41*k11*k13*k23*k33 + 10*ek11*ek22*ek33*ek41*k11*k13*k23*k33 + 4*ek11*ek21*ek31*ek42*k11*k13*k23*k33 - 20*ek11*ek23*ek31*ek42*k11*k13*k23*k33 + 10*ek11*ek21*ek33*ek42*k11*k13*k23*k33 - 2*ek11*ek23*ek33*ek42*k11*k13*k23*k33 - 20*ek11*ek22*ek31*ek43*k11*k13*k23*k33 + 6*ek11*ek21*ek32*ek43*k11*k13*k23*k33 - 2*ek11*ek22*ek33*ek43*k11*k13*k23*k33 + 3*e34*ek11*ek22*k11^2*k13*k23*k33 + 3*e14*ek22*ek31*k11^2*k13*k23*k33 - 6*e24*ek11*ek32*k11^2*k13*k23*k33 - 4*e14*ek21*ek32*k11^2*k13*k23*k33 - 4*e14*ek23*ek32*k11^2*k13*k23*k33 - 12*e14*ek22*ek33*k11^2*k13*k23*k33 - 10*e13*ek22*ek41*k11^2*k13*k23*k33 - 4*e12*ek32*ek41*k11^2*k13*k23*k33 + 3*e23*ek11*ek42*k11^2*k13*k23*k33 - 10*e13*ek21*ek42*k11^2*k13*k23*k33 + 20*e13*ek23*ek42*k11^2*k13*k23*k33 + 3*e12*ek31*ek42*k11^2*k13*k23*k33 - 12*e12*ek33*ek42*k11^2*k13*k23*k33 + 20*e13*ek22*ek43*k11^2*k13*k23*k33 - 4*e12*ek32*ek43*k11^2*k13*k23*k33 + 8*ek11*ek23*ek31*ek41*k12*k13*k23*k33 + 8*ek11*ek23*ek33*ek41*k12*k13*k23*k33 + 8*ek11*ek21*ek31*ek43*k12*k13*k23*k33 + 8*ek11*ek21*ek33*ek43*k12*k13*k23*k33 - 6*e34*ek11*ek21*k11*k12*k13*k23*k33 + 6*e34*ek11*ek23*k11*k12*k13*k23*k33 - 8*e24*ek11*ek31*k11*k12*k13*k23*k33 - 6*e14*ek21*ek31*k11*k12*k13*k23*k33 + 6*e14*ek23*ek31*k11*k12*k13*k23*k33 - 20*e24*ek11*ek33*k11*k12*k13*k23*k33 + 6*e14*ek21*ek33*k11*k12*k13*k23*k33 - 6*e14*ek23*ek33*k11*k12*k13*k23*k33 - 6*e23*ek11*ek41*k11*k12*k13*k23*k33 - 24*e13*ek23*ek41*k11*k12*k13*k23*k33 - 6*e12*ek31*ek41*k11*k12*k13*k23*k33 + 6*e12*ek33*ek41*k11*k12*k13*k23*k33 + 6*e23*ek11*ek43*k11*k12*k13*k23*k33 - 24*e13*ek21*ek43*k11*k12*k13*k23*k33 + 6*e12*ek31*ek43*k11*k12*k13*k23*k33 - 6*e12*ek33*ek43*k11*k12*k13*k23*k33 + 8*e14*e23*k11^2*k12*k13*k23*k33 + 20*e13*e24*k11^2*k12*k13*k23*k33 + 8*e12*e34*k11^2*k12*k13*k23*k33 + 4*ek11*ek22*ek31*ek41*k13^2*k23*k33 + 16*ek11*ek21*ek32*ek41*k13^2*k23*k33 + 8*ek11*ek23*ek32*ek41*k13^2*k23*k33 + 8*ek11*ek22*ek33*ek41*k13^2*k23*k33 + 4*ek11*ek21*ek31*ek42*k13^2*k23*k33 - 20*ek11*ek23*ek31*ek42*k13^2*k23*k33 + 8*ek11*ek21*ek33*ek42*k13^2*k23*k33 - 4*ek11*ek23*ek33*ek42*k13^2*k23*k33 - 20*ek11*ek22*ek31*ek43*k13^2*k23*k33 + 8*ek11*ek21*ek32*ek43*k13^2*k23*k33 - 4*ek11*ek22*ek33*ek43*k13^2*k23*k33 + 12*e34*ek11*ek22*k11*k13^2*k23*k33 + 12*e14*ek22*ek31*k11*k13^2*k23*k33 - 24*e24*ek11*ek32*k11*k13^2*k23*k33 - 2*e14*ek21*ek32*k11*k13^2*k23*k33 - 2*e14*ek23*ek32*k11*k13^2*k23*k33 - 12*e14*ek22*ek33*k11*k13^2*k23*k33 - 26*e13*ek22*ek41*k11*k13^2*k23*k33 - 2*e12*ek32*ek41*k11*k13^2*k23*k33 + 12*e23*ek11*ek42*k11*k13^2*k23*k33 - 26*e13*ek21*ek42*k11*k13^2*k23*k33 + 22*e13*ek23*ek42*k11*k13^2*k23*k33 + 12*e12*ek31*ek42*k11*k13^2*k23*k33 - 12*e12*ek33*ek42*k11*k13^2*k23*k33 + 22*e13*ek22*ek43*k11*k13^2*k23*k33 - 2*e12*ek32*ek43*k11*k13^2*k23*k33 - 8*e34*ek11*ek21*k12*k13^2*k23*k33 + 8*e34*ek11*ek23*k12*k13^2*k23*k33 - 8*e24*ek11*ek31*k12*k13^2*k23*k33 - 8*e14*ek21*ek31*k12*k13^2*k23*k33 + 8*e14*ek23*ek31*k12*k13^2*k23*k33 - 16*e24*ek11*ek33*k12*k13^2*k23*k33 + 4*e14*ek21*ek33*k12*k13^2*k23*k33 - 4*e14*ek23*ek33*k12*k13^2*k23*k33 - 8*e23*ek11*ek41*k12*k13^2*k23*k33 - 24*e13*ek23*ek41*k12*k13^2*k23*k33 - 8*e12*ek31*ek41*k12*k13^2*k23*k33 + 4*e12*ek33*ek41*k12*k13^2*k23*k33 + 8*e23*ek11*ek43*k12*k13^2*k23*k33 - 24*e13*ek21*ek43*k12*k13^2*k23*k33 + 8*e12*ek31*ek43*k12*k13^2*k23*k33 - 4*e12*ek33*ek43*k12*k13^2*k23*k33 + 4*e14*e23*k11*k12*k13^2*k23*k33 + 52*e13*e24*k11*k12*k13^2*k23*k33 + 4*e12*e34*k11*k12*k13^2*k23*k33 + 12*e34*ek11*ek22*k13^3*k23*k33 + 12*e14*ek22*ek31*k13^3*k23*k33 - 24*e24*ek11*ek32*k13^3*k23*k33 + 4*e14*ek21*ek32*k13^3*k23*k33 + 4*e14*ek23*ek32*k13^3*k23*k33 - 20*e13*ek22*ek41*k13^3*k23*k33 + 4*e12*ek32*ek41*k13^3*k23*k33 + 12*e23*ek11*ek42*k13^3*k23*k33 - 20*e13*ek21*ek42*k13^3*k23*k33 + 4*e13*ek23*ek42*k13^3*k23*k33 + 12*e12*ek31*ek42*k13^3*k23*k33 + 4*e13*ek22*ek43*k13^3*k23*k33 + 4*e12*ek32*ek43*k13^3*k23*k33 - 8*e14*e23*k12*k13^3*k23*k33 + 40*e13*e24*k12*k13^3*k23*k33 - 8*e12*e34*k12*k13^3*k23*k33 + 4*ek11*ek22*ek32*ek42*k12*k22*k23*k33 + 2*ek11*ek23*ek32*ek42*k12*k22*k23*k33 + 2*ek11*ek22*ek33*ek42*k12*k22*k23*k33 - 20*ek11*ek23*ek33*ek42*k12*k22*k23*k33 - 4*ek11*ek22*ek32*ek43*k12*k22*k23*k33 + 10*ek11*ek23*ek32*ek43*k12*k22*k23*k33 + 10*ek11*ek22*ek33*ek43*k12*k22*k23*k33 - 4*ek11*ek23*ek33*ek43*k12*k22*k23*k33 - 4*e14*ek22*ek32*k12^2*k22*k23*k33 - 2*e14*ek23*ek32*k12^2*k22*k23*k33 - 2*e14*ek22*ek33*k12^2*k22*k23*k33 + 20*e14*ek23*ek33*k12^2*k22*k23*k33 - 6*e13*ek22*ek43*k12^2*k22*k23*k33 - 6*e13*ek23*ek43*k12^2*k22*k23*k33 - 6*e12*ek32*ek43*k12^2*k22*k23*k33 - 6*e12*ek33*ek43*k12^2*k22*k23*k33 - 4*ek11*ek22*ek32*ek42*k13*k22*k23*k33 + 10*ek11*ek23*ek32*ek42*k13*k22*k23*k33 + 10*ek11*ek22*ek33*ek42*k13*k22*k23*k33 - 4*ek11*ek23*ek33*ek42*k13*k22*k23*k33 - 20*ek11*ek22*ek32*ek43*k13*k22*k23*k33 + 2*ek11*ek23*ek32*ek43*k13*k22*k23*k33 + 2*ek11*ek22*ek33*ek43*k13*k22*k23*k33 + 4*ek11*ek23*ek33*ek43*k13*k22*k23*k33 + 8*e14*ek22*ek32*k12*k13*k22*k23*k33 - 20*e14*ek23*ek32*k12*k13*k22*k23*k33 - 20*e14*ek22*ek33*k12*k13*k22*k23*k33 + 8*e14*ek23*ek33*k12*k13*k22*k23*k33 + 6*e13*ek22*ek42*k12*k13*k22*k23*k33 + 6*e13*ek23*ek42*k12*k13*k22*k23*k33 + 6*e12*ek32*ek42*k12*k13*k22*k23*k33 + 6*e12*ek33*ek42*k12*k13*k22*k23*k33 + 6*e13*ek22*ek43*k12*k13*k22*k23*k33 + 6*e13*ek23*ek43*k12*k13*k22*k23*k33 + 6*e12*ek32*ek43*k12*k13*k22*k23*k33 + 6*e12*ek33*ek43*k12*k13*k22*k23*k33 + 20*e14*ek22*ek32*k13^2*k22*k23*k33 - 2*e14*ek23*ek32*k13^2*k22*k23*k33 - 2*e14*ek22*ek33*k13^2*k22*k23*k33 - 4*e14*ek23*ek33*k13^2*k22*k23*k33 - 6*e13*ek22*ek42*k13^2*k22*k23*k33 - 6*e13*ek23*ek42*k13^2*k22*k23*k33 - 6*e12*ek32*ek42*k13^2*k22*k23*k33 - 6*e12*ek33*ek42*k13^2*k22*k23*k33 + 6*ek11*ek22*ek32*ek41*k22^2*k23*k33 + 3*ek11*ek23*ek32*ek41*k22^2*k23*k33 + 3*ek11*ek22*ek33*ek41*k22^2*k23*k33 + 12*ek11*ek23*ek33*ek41*k22^2*k23*k33 - 6*ek11*ek22*ek31*ek42*k22^2*k23*k33 - 3*ek11*ek23*ek31*ek42*k22^2*k23*k33 - 6*ek11*ek21*ek32*ek42*k22^2*k23*k33 - 3*ek11*ek21*ek33*ek42*k22^2*k23*k33 - 3*ek11*ek22*ek31*ek43*k22^2*k23*k33 - 12*ek11*ek23*ek31*ek43*k22^2*k23*k33 - 3*ek11*ek21*ek32*ek43*k22^2*k23*k33 - 12*ek11*ek21*ek33*ek43*k22^2*k23*k33 - 6*e14*ek22*ek32*k11*k22^2*k23*k33 - 3*e14*ek23*ek32*k11*k22^2*k23*k33 - 3*e14*ek22*ek33*k11*k22^2*k23*k33 - 12*e14*ek23*ek33*k11*k22^2*k23*k33 + 6*e13*ek22*ek42*k11*k22^2*k23*k33 + 3*e13*ek23*ek42*k11*k22^2*k23*k33 + 6*e12*ek32*ek42*k11*k22^2*k23*k33 + 3*e12*ek33*ek42*k11*k22^2*k23*k33 + 3*e13*ek22*ek43*k11*k22^2*k23*k33 + 12*e13*ek23*ek43*k11*k22^2*k23*k33 + 3*e12*ek32*ek43*k11*k22^2*k23*k33 + 12*e12*ek33*ek43*k11*k22^2*k23*k33 - 6*e34*ek11*ek22*k12*k22^2*k23*k33 - 3*e34*ek11*ek23*k12*k22^2*k23*k33 + 12*e14*ek22*ek31*k12*k22^2*k23*k33 + 6*e14*ek23*ek31*k12*k22^2*k23*k33 - 6*e24*ek11*ek32*k12*k22^2*k23*k33 + 12*e14*ek21*ek32*k12*k22^2*k23*k33 - 3*e24*ek11*ek33*k12*k22^2*k23*k33 + 6*e14*ek21*ek33*k12*k22^2*k23*k33 - 6*e13*ek22*ek41*k12*k22^2*k23*k33 - 3*e13*ek23*ek41*k12*k22^2*k23*k33 - 6*e12*ek32*ek41*k12*k22^2*k23*k33 - 3*e12*ek33*ek41*k12*k22^2*k23*k33 + 8*e23*ek11*ek42*k12*k22^2*k23*k33 - 4*e13*ek21*ek42*k12*k22^2*k23*k33 - 4*e12*ek31*ek42*k12*k22^2*k23*k33 + 10*e23*ek11*ek43*k12*k22^2*k23*k33 + 4*e13*ek21*ek43*k12*k22^2*k23*k33 + 4*e12*ek31*ek43*k12*k22^2*k23*k33 - 8*e14*e23*k12^2*k22^2*k23*k33 + 4*e13*e24*k12^2*k22^2*k23*k33 + 4*e12*e34*k12^2*k22^2*k23*k33 - 3*e34*ek11*ek22*k13*k22^2*k23*k33 - 12*e34*ek11*ek23*k13*k22^2*k23*k33 + 6*e14*ek22*ek31*k13*k22^2*k23*k33 + 24*e14*ek23*ek31*k13*k22^2*k23*k33 - 3*e24*ek11*ek32*k13*k22^2*k23*k33 + 6*e14*ek21*ek32*k13*k22^2*k23*k33 - 12*e24*ek11*ek33*k13*k22^2*k23*k33 + 24*e14*ek21*ek33*k13*k22^2*k23*k33 - 3*e13*ek22*ek41*k13*k22^2*k23*k33 - 12*e13*ek23*ek41*k13*k22^2*k23*k33 - 3*e12*ek32*ek41*k13*k22^2*k23*k33 - 12*e12*ek33*ek41*k13*k22^2*k23*k33 + 10*e23*ek11*ek42*k13*k22^2*k23*k33 + 4*e13*ek21*ek42*k13*k22^2*k23*k33 + 4*e12*ek31*ek42*k13*k22^2*k23*k33 + 20*e23*ek11*ek43*k13*k22^2*k23*k33 - 4*e13*ek21*ek43*k13*k22^2*k23*k33 - 4*e12*ek31*ek43*k13*k22^2*k23*k33 - 20*e14*e23*k12*k13*k22^2*k23*k33 - 8*e13*e24*k12*k13*k22^2*k23*k33 - 8*e12*e34*k12*k13*k22^2*k23*k33 - 20*e14*e23*k13^2*k22^2*k23*k33 + 4*e13*e24*k13^2*k22^2*k23*k33 + 4*e12*e34*k13^2*k22^2*k23*k33 + 6*e34*ek11*ek21*k22^3*k23*k33 + 6*e24*ek11*ek31*k22^3*k23*k33 - 12*e14*ek21*ek31*k22^3*k23*k33 - 6*e23*ek11*ek41*k22^3*k23*k33 + 6*e13*ek21*ek41*k22^3*k23*k33 + 6*e12*ek31*ek41*k22^3*k23*k33 + 6*e14*e23*k11*k22^3*k23*k33 - 6*e13*e24*k11*k22^3*k23*k33 - 6*e12*e34*k11*k22^3*k23*k33 - 4*ek11*ek21*ek31*ek41*k11*k23^2*k33 - 4*ek11*ek21*ek33*ek41*k11*k23^2*k33 - e34*ek11*ek21*k11^2*k23^2*k33 + 5*e24*ek11*ek31*k11^2*k23^2*k33 - e14*ek21*ek31*k11^2*k23^2*k33 + 2*e14*ek21*ek33*k11^2*k23^2*k33 - e23*ek11*ek41*k11^2*k23^2*k33 + 6*e13*ek21*ek41*k11^2*k23^2*k33 - e12*ek31*ek41*k11^2*k23^2*k33 + 2*e12*ek33*ek41*k11^2*k23^2*k33 + e14*e23*k11^3*k23^2*k33 - 5*e13*e24*k11^3*k23^2*k33 + e12*e34*k11^3*k23^2*k33 - 4*ek11*ek22*ek32*ek42*k12*k23^2*k33 - 4*ek11*ek23*ek32*ek42*k12*k23^2*k33 - 4*ek11*ek22*ek33*ek42*k12*k23^2*k33 + 24*ek11*ek23*ek33*ek42*k12*k23^2*k33 + 4*ek11*ek22*ek32*ek43*k12*k23^2*k33 - 8*ek11*ek23*ek32*ek43*k12*k23^2*k33 - 8*ek11*ek22*ek33*ek43*k12*k23^2*k33 + 4*e14*ek22*ek32*k12^2*k23^2*k33 + 4*e14*ek23*ek32*k12^2*k23^2*k33 + 4*e14*ek22*ek33*k12^2*k23^2*k33 - 24*e14*ek23*ek33*k12^2*k23^2*k33 + 8*e13*ek22*ek43*k12^2*k23^2*k33 + 4*e13*ek23*ek43*k12^2*k23^2*k33 + 8*e12*ek32*ek43*k12^2*k23^2*k33 + 4*e12*ek33*ek43*k12^2*k23^2*k33 - 8*ek11*ek21*ek31*ek41*k13*k23^2*k33 - 8*ek11*ek21*ek33*ek41*k13*k23^2*k33 + 4*ek11*ek22*ek32*ek42*k13*k23^2*k33 - 8*ek11*ek23*ek32*ek42*k13*k23^2*k33 - 8*ek11*ek22*ek33*ek42*k13*k23^2*k33 + 20*ek11*ek22*ek32*ek43*k13*k23^2*k33 - 4*ek11*ek23*ek32*ek43*k13*k23^2*k33 - 4*ek11*ek22*ek33*ek43*k13*k23^2*k33 - 6*e34*ek11*ek21*k11*k13*k23^2*k33 + 20*e24*ek11*ek31*k11*k13*k23^2*k33 - 6*e14*ek21*ek31*k11*k13*k23^2*k33 + 2*e24*ek11*ek33*k11*k13*k23^2*k33 + 6*e14*ek21*ek33*k11*k13*k23^2*k33 - 6*e23*ek11*ek41*k11*k13*k23^2*k33 + 24*e13*ek21*ek41*k11*k13*k23^2*k33 - 6*e12*ek31*ek41*k11*k13*k23^2*k33 + 6*e12*ek33*ek41*k11*k13*k23^2*k33 + 4*e14*e23*k11^2*k13*k23^2*k33 - 20*e13*e24*k11^2*k13*k23^2*k33 + 4*e12*e34*k11^2*k13*k23^2*k33 - 8*e14*ek22*ek32*k12*k13*k23^2*k33 + 16*e14*ek23*ek32*k12*k13*k23^2*k33 + 16*e14*ek22*ek33*k12*k13*k23^2*k33 - 8*e13*ek22*ek42*k12*k13*k23^2*k33 - 4*e13*ek23*ek42*k12*k13*k23^2*k33 - 8*e12*ek32*ek42*k12*k13*k23^2*k33 - 4*e12*ek33*ek42*k12*k13*k23^2*k33 - 8*e13*ek22*ek43*k12*k13*k23^2*k33 - 4*e13*ek23*ek43*k12*k13*k23^2*k33 - 8*e12*ek32*ek43*k12*k13*k23^2*k33 - 4*e12*ek33*ek43*k12*k13*k23^2*k33 - 8*e34*ek11*ek21*k13^2*k23^2*k33 + 20*e24*ek11*ek31*k13^2*k23^2*k33 - 8*e14*ek21*ek31*k13^2*k23^2*k33 - 20*e14*ek22*ek32*k13^2*k23^2*k33 + 4*e14*ek23*ek32*k13^2*k23^2*k33 + 4*e24*ek11*ek33*k13^2*k23^2*k33 + 4*e14*ek21*ek33*k13^2*k23^2*k33 + 4*e14*ek22*ek33*k13^2*k23^2*k33 - 8*e23*ek11*ek41*k13^2*k23^2*k33 + 24*e13*ek21*ek41*k13^2*k23^2*k33 - 8*e12*ek31*ek41*k13^2*k23^2*k33 + 4*e12*ek33*ek41*k13^2*k23^2*k33 + 8*e13*ek22*ek42*k13^2*k23^2*k33 + 4*e13*ek23*ek42*k13^2*k23^2*k33 + 8*e12*ek32*ek42*k13^2*k23^2*k33 + 4*e12*ek33*ek42*k13^2*k23^2*k33 + 2*e14*e23*k11*k13^2*k23^2*k33 - 22*e13*e24*k11*k13^2*k23^2*k33 + 2*e12*e34*k11*k13^2*k23^2*k33 - 4*e14*e23*k13^3*k23^2*k33 - 4*e13*e24*k13^3*k23^2*k33 - 4*e12*e34*k13^3*k23^2*k33 - 12*ek11*ek22*ek32*ek41*k22*k23^2*k33 - 12*ek11*ek23*ek32*ek41*k22*k23^2*k33 - 12*ek11*ek22*ek33*ek41*k22*k23^2*k33 - 12*ek11*ek23*ek33*ek41*k22*k23^2*k33 + 12*ek11*ek22*ek31*ek42*k22*k23^2*k33 + 12*ek11*ek23*ek31*ek42*k22*k23^2*k33 + 12*ek11*ek21*ek32*ek42*k22*k23^2*k33 + 12*ek11*ek21*ek33*ek42*k22*k23^2*k33 + 12*ek11*ek22*ek31*ek43*k22*k23^2*k33 + 12*ek11*ek23*ek31*ek43*k22*k23^2*k33 + 12*ek11*ek21*ek32*ek43*k22*k23^2*k33 + 12*ek11*ek21*ek33*ek43*k22*k23^2*k33 + 12*e14*ek22*ek32*k11*k22*k23^2*k33 + 12*e14*ek23*ek32*k11*k22*k23^2*k33 + 12*e14*ek22*ek33*k11*k22*k23^2*k33 + 12*e14*ek23*ek33*k11*k22*k23^2*k33 - 12*e13*ek22*ek42*k11*k22*k23^2*k33 - 12*e13*ek23*ek42*k11*k22*k23^2*k33 - 12*e12*ek32*ek42*k11*k22*k23^2*k33 - 12*e12*ek33*ek42*k11*k22*k23^2*k33 - 12*e13*ek22*ek43*k11*k22*k23^2*k33 - 12*e13*ek23*ek43*k11*k22*k23^2*k33 - 12*e12*ek32*ek43*k11*k22*k23^2*k33 - 12*e12*ek33*ek43*k11*k22*k23^2*k33 + 12*e34*ek11*ek22*k12*k22*k23^2*k33 + 12*e34*ek11*ek23*k12*k22*k23^2*k33 - 24*e14*ek22*ek31*k12*k22*k23^2*k33 - 24*e14*ek23*ek31*k12*k22*k23^2*k33 + 12*e24*ek11*ek32*k12*k22*k23^2*k33 - 24*e14*ek21*ek32*k12*k22*k23^2*k33 + 12*e24*ek11*ek33*k12*k22*k23^2*k33 - 24*e14*ek21*ek33*k12*k22*k23^2*k33 + 12*e13*ek22*ek41*k12*k22*k23^2*k33 + 12*e13*ek23*ek41*k12*k22*k23^2*k33 + 12*e12*ek32*ek41*k12*k22*k23^2*k33 + 12*e12*ek33*ek41*k12*k22*k23^2*k33 - 22*e23*ek11*ek42*k12*k22*k23^2*k33 + 2*e13*ek21*ek42*k12*k22*k23^2*k33 + 2*e12*ek31*ek42*k12*k22*k23^2*k33 - 26*e23*ek11*ek43*k12*k22*k23^2*k33 - 2*e13*ek21*ek43*k12*k22*k23^2*k33 - 2*e12*ek31*ek43*k12*k22*k23^2*k33 + 22*e14*e23*k12^2*k22*k23^2*k33 - 2*e13*e24*k12^2*k22*k23^2*k33 - 2*e12*e34*k12^2*k22*k23^2*k33 + 12*e34*ek11*ek22*k13*k22*k23^2*k33 + 12*e34*ek11*ek23*k13*k22*k23^2*k33 - 24*e14*ek22*ek31*k13*k22*k23^2*k33 - 24*e14*ek23*ek31*k13*k22*k23^2*k33 + 12*e24*ek11*ek32*k13*k22*k23^2*k33 - 24*e14*ek21*ek32*k13*k22*k23^2*k33 + 12*e24*ek11*ek33*k13*k22*k23^2*k33 - 24*e14*ek21*ek33*k13*k22*k23^2*k33 + 12*e13*ek22*ek41*k13*k22*k23^2*k33 + 12*e13*ek23*ek41*k13*k22*k23^2*k33 + 12*e12*ek32*ek41*k13*k22*k23^2*k33 + 12*e12*ek33*ek41*k13*k22*k23^2*k33 - 26*e23*ek11*ek42*k13*k22*k23^2*k33 - 2*e13*ek21*ek42*k13*k22*k23^2*k33 - 2*e12*ek31*ek42*k13*k22*k23^2*k33 - 22*e23*ek11*ek43*k13*k22*k23^2*k33 + 2*e13*ek21*ek43*k13*k22*k23^2*k33 + 2*e12*ek31*ek43*k13*k22*k23^2*k33 + 52*e14*e23*k12*k13*k22*k23^2*k33 + 4*e13*e24*k12*k13*k22*k23^2*k33 + 4*e12*e34*k12*k13*k22*k23^2*k33 + 22*e14*e23*k13^2*k22*k23^2*k33 - 2*e13*e24*k13^2*k22*k23^2*k33 - 2*e12*e34*k13^2*k22*k23^2*k33 - 9*e34*ek11*ek21*k22^2*k23^2*k33 - 9*e24*ek11*ek31*k22^2*k23^2*k33 + 18*e14*ek21*ek31*k22^2*k23^2*k33 + 9*e23*ek11*ek41*k22^2*k23^2*k33 - 9*e13*ek21*ek41*k22^2*k23^2*k33 - 9*e12*ek31*ek41*k22^2*k23^2*k33 - 9*e14*e23*k11*k22^2*k23^2*k33 + 9*e13*e24*k11*k22^2*k23^2*k33 + 9*e12*e34*k11*k22^2*k23^2*k33 + 8*ek11*ek22*ek32*ek41*k23^3*k33 + 12*ek11*ek23*ek32*ek41*k23^3*k33 + 12*ek11*ek22*ek33*ek41*k23^3*k33 - 8*ek11*ek22*ek31*ek42*k23^3*k33 - 12*ek11*ek23*ek31*ek42*k23^3*k33 - 8*ek11*ek21*ek32*ek42*k23^3*k33 - 12*ek11*ek21*ek33*ek42*k23^3*k33 - 12*ek11*ek22*ek31*ek43*k23^3*k33 - 12*ek11*ek21*ek32*ek43*k23^3*k33 - 8*e14*ek22*ek32*k11*k23^3*k33 - 12*e14*ek23*ek32*k11*k23^3*k33 - 12*e14*ek22*ek33*k11*k23^3*k33 + 8*e13*ek22*ek42*k11*k23^3*k33 + 12*e13*ek23*ek42*k11*k23^3*k33 + 8*e12*ek32*ek42*k11*k23^3*k33 + 12*e12*ek33*ek42*k11*k23^3*k33 + 12*e13*ek22*ek43*k11*k23^3*k33 + 12*e12*ek32*ek43*k11*k23^3*k33 - 8*e34*ek11*ek22*k12*k23^3*k33 - 12*e34*ek11*ek23*k12*k23^3*k33 + 16*e14*ek22*ek31*k12*k23^3*k33 + 24*e14*ek23*ek31*k12*k23^3*k33 - 8*e24*ek11*ek32*k12*k23^3*k33 + 16*e14*ek21*ek32*k12*k23^3*k33 - 12*e24*ek11*ek33*k12*k23^3*k33 + 24*e14*ek21*ek33*k12*k23^3*k33 - 8*e13*ek22*ek41*k12*k23^3*k33 - 12*e13*ek23*ek41*k12*k23^3*k33 - 8*e12*ek32*ek41*k12*k23^3*k33 - 12*e12*ek33*ek41*k12*k23^3*k33 + 20*e23*ek11*ek42*k12*k23^3*k33 + 4*e13*ek21*ek42*k12*k23^3*k33 + 4*e12*ek31*ek42*k12*k23^3*k33 + 20*e23*ek11*ek43*k12*k23^3*k33 - 4*e13*ek21*ek43*k12*k23^3*k33 - 4*e12*ek31*ek43*k12*k23^3*k33 - 20*e14*e23*k12^2*k23^3*k33 - 4*e13*e24*k12^2*k23^3*k33 - 4*e12*e34*k12^2*k23^3*k33 - 12*e34*ek11*ek22*k13*k23^3*k33 + 24*e14*ek22*ek31*k13*k23^3*k33 - 12*e24*ek11*ek32*k13*k23^3*k33 + 24*e14*ek21*ek32*k13*k23^3*k33 - 12*e13*ek22*ek41*k13*k23^3*k33 - 12*e12*ek32*ek41*k13*k23^3*k33 + 20*e23*ek11*ek42*k13*k23^3*k33 - 4*e13*ek21*ek42*k13*k23^3*k33 - 4*e12*ek31*ek42*k13*k23^3*k33 + 4*e23*ek11*ek43*k13*k23^3*k33 + 4*e13*ek21*ek43*k13*k23^3*k33 + 4*e12*ek31*ek43*k13*k23^3*k33 - 40*e14*e23*k12*k13*k23^3*k33 + 8*e13*e24*k12*k13*k23^3*k33 + 8*e12*e34*k12*k13*k23^3*k33 - 4*e14*e23*k13^2*k23^3*k33 - 4*e13*e24*k13^2*k23^3*k33 - 4*e12*e34*k13^2*k23^3*k33 - 4*e34*ek11*ek21*k22*k23^3*k33 - 4*e24*ek11*ek31*k22*k23^3*k33 + 8*e14*ek21*ek31*k22*k23^3*k33 + 4*e23*ek11*ek41*k22*k23^3*k33 - 4*e13*ek21*ek41*k22*k23^3*k33 - 4*e12*ek31*ek41*k22*k23^3*k33 - 4*e14*e23*k11*k22*k23^3*k33 + 4*e13*e24*k11*k22*k23^3*k33 + 4*e12*e34*k11*k22*k23^3*k33 + 12*e34*ek11*ek21*k23^4*k33 + 12*e24*ek11*ek31*k23^4*k33 - 24*e14*ek21*ek31*k23^4*k33 - 12*e23*ek11*ek41*k23^4*k33 + 12*e13*ek21*ek41*k23^4*k33 + 12*e12*ek31*ek41*k23^4*k33 + 12*e14*e23*k11*k23^4*k33 - 12*e13*e24*k11*k23^4*k33 - 12*e12*e34*k11*k23^4*k33 - 3*ek11*ek22*ek32*ek41*k11^2*k33^2 + 3*ek11*ek22*ek31*ek42*k11^2*k33^2 - 3*ek11*ek21*ek32*ek42*k11^2*k33^2 + 3*e14*ek22*ek32*k11^3*k33^2 - 3*e13*ek22*ek42*k11^3*k33^2 + 3*e12*ek32*ek42*k11^3*k33^2 + 2*ek11*ek22*ek31*ek41*k11*k12*k33^2 - 2*ek11*ek23*ek32*ek41*k11*k12*k33^2 + 2*ek11*ek21*ek31*ek42*k11*k12*k33^2 + 2*ek11*ek23*ek31*ek42*k11*k12*k33^2 + 3*ek11*ek23*ek33*ek42*k11*k12*k33^2 + 2*ek11*ek22*ek31*ek43*k11*k12*k33^2 - 2*ek11*ek21*ek32*ek43*k11*k12*k33^2 - 4*ek11*ek23*ek32*ek43*k11*k12*k33^2 + 3*ek11*ek22*ek33*ek43*k11*k12*k33^2 - 3*e34*ek11*ek22*k11^2*k12*k33^2 - 3*e14*ek22*ek31*k11^2*k12*k33^2 + 6*e24*ek11*ek32*k11^2*k12*k33^2 - 2*e14*ek21*ek32*k11^2*k12*k33^2 - 2*e14*ek23*ek32*k11^2*k12*k33^2 + 4*e13*ek22*ek41*k11^2*k12*k33^2 - 2*e12*ek32*ek41*k11^2*k12*k33^2 - 3*e23*ek11*ek42*k11^2*k12*k33^2 + 4*e13*ek21*ek42*k11^2*k12*k33^2 - 2*e13*ek23*ek42*k11^2*k12*k33^2 - 3*e12*ek31*ek42*k11^2*k12*k33^2 - 2*e13*ek22*ek43*k11^2*k12*k33^2 - 2*e12*ek32*ek43*k11^2*k12*k33^2 - 2*ek11*ek23*ek31*ek43*k12^2*k33^2 - 2*ek11*ek23*ek33*ek43*k12^2*k33^2 + 2*e34*ek11*ek23*k11*k12^2*k33^2 - 2*e24*ek11*ek31*k11*k12^2*k33^2 + 2*e14*ek23*ek31*k11*k12^2*k33^2 - e14*ek23*ek33*k11*k12^2*k33^2 + 2*e23*ek11*ek43*k11*k12^2*k33^2 + 6*e13*ek23*ek43*k11*k12^2*k33^2 + 2*e12*ek31*ek43*k11*k12^2*k33^2 - e12*ek33*ek43*k11*k12^2*k33^2 + 2*e14*e23*k11^2*k12^2*k33^2 - 4*e13*e24*k11^2*k12^2*k33^2 + 2*e12*e34*k11^2*k12^2*k33^2 - 12*ek11*ek22*ek32*ek41*k11*k13*k33^2 + 12*ek11*ek22*ek31*ek42*k11*k13*k33^2 - 12*ek11*ek21*ek32*ek42*k11*k13*k33^2 + 3*ek11*ek23*ek32*ek42*k11*k13*k33^2 - 3*ek11*ek22*ek33*ek42*k11*k13*k33^2 + 3*ek11*ek22*ek32*ek43*k11*k13*k33^2 + 12*e14*ek22*ek32*k11^2*k13*k33^2 - 12*e13*ek22*ek42*k11^2*k13*k33^2 + 12*e12*ek32*ek42*k11^2*k13*k33^2 + 4*ek11*ek22*ek31*ek41*k12*k13*k33^2 - 5*ek11*ek23*ek32*ek41*k12*k13*k33^2 - ek11*ek22*ek33*ek41*k12*k13*k33^2 + 4*ek11*ek21*ek31*ek42*k12*k13*k33^2 + 4*ek11*ek23*ek31*ek42*k12*k13*k33^2 - ek11*ek21*ek33*ek42*k12*k13*k33^2 + 5*ek11*ek23*ek33*ek42*k12*k13*k33^2 + 4*ek11*ek22*ek31*ek43*k12*k13*k33^2 - 5*ek11*ek21*ek32*ek43*k12*k13*k33^2 - 10*ek11*ek23*ek32*ek43*k12*k13*k33^2 + 5*ek11*ek22*ek33*ek43*k12*k13*k33^2 - 12*e34*ek11*ek22*k11*k12*k13*k33^2 - 12*e14*ek22*ek31*k11*k12*k13*k33^2 + 24*e24*ek11*ek32*k11*k12*k13*k33^2 - 4*e14*ek21*ek32*k11*k12*k13*k33^2 - 4*e14*ek23*ek32*k11*k12*k13*k33^2 + 3*e14*ek22*ek33*k11*k12*k13*k33^2 + 20*e13*ek22*ek41*k11*k12*k13*k33^2 - 4*e12*ek32*ek41*k11*k12*k13*k33^2 - 12*e23*ek11*ek42*k11*k12*k13*k33^2 + 20*e13*ek21*ek42*k11*k12*k13*k33^2 - 10*e13*ek23*ek42*k11*k12*k13*k33^2 - 12*e12*ek31*ek42*k11*k12*k13*k33^2 + 3*e12*ek33*ek42*k11*k12*k13*k33^2 - 10*e13*ek22*ek43*k11*k12*k13*k33^2 - 4*e12*ek32*ek43*k11*k12*k13*k33^2 + 5*e34*ek11*ek23*k12^2*k13*k33^2 - 4*e24*ek11*ek31*k12^2*k13*k33^2 + 5*e14*ek23*ek31*k12^2*k13*k33^2 + e24*ek11*ek33*k12^2*k13*k33^2 - e14*ek23*ek33*k12^2*k13*k33^2 + 5*e23*ek11*ek43*k12^2*k13*k33^2 + 12*e13*ek23*ek43*k12^2*k13*k33^2 + 5*e12*ek31*ek43*k12^2*k13*k33^2 - e12*ek33*ek43*k12^2*k13*k33^2 + 4*e14*e23*k11*k12^2*k13*k33^2 - 20*e13*e24*k11*k12^2*k13*k33^2 + 4*e12*e34*k11*k12^2*k13*k33^2 - 12*ek11*ek22*ek32*ek41*k13^2*k33^2 + 12*ek11*ek22*ek31*ek42*k13^2*k33^2 - 12*ek11*ek21*ek32*ek42*k13^2*k33^2 + 6*ek11*ek23*ek32*ek42*k13^2*k33^2 - 6*ek11*ek22*ek33*ek42*k13^2*k33^2 + 6*ek11*ek22*ek32*ek43*k13^2*k33^2 + 9*e14*ek22*ek32*k11*k13^2*k33^2 - 9*e13*ek22*ek42*k11*k13^2*k33^2 + 9*e12*ek32*ek42*k11*k13^2*k33^2 - 12*e34*ek11*ek22*k12*k13^2*k33^2 - 12*e14*ek22*ek31*k12*k13^2*k33^2 + 24*e24*ek11*ek32*k12*k13^2*k33^2 + e14*ek21*ek32*k12*k13^2*k33^2 + e14*ek23*ek32*k12*k13^2*k33^2 + 6*e14*ek22*ek33*k12*k13^2*k33^2 + 25*e13*ek22*ek41*k12*k13^2*k33^2 + e12*ek32*ek41*k12*k13^2*k33^2 - 12*e23*ek11*ek42*k12*k13^2*k33^2 + 25*e13*ek21*ek42*k12*k13^2*k33^2 - 11*e13*ek23*ek42*k12*k13^2*k33^2 - 12*e12*ek31*ek42*k12*k13^2*k33^2 + 6*e12*ek33*ek42*k12*k13^2*k33^2 - 11*e13*ek22*ek43*k12*k13^2*k33^2 + e12*ek32*ek43*k12*k13^2*k33^2 - e14*e23*k12^2*k13^2*k33^2 - 25*e13*e24*k12^2*k13^2*k33^2 - e12*e34*k12^2*k13^2*k33^2 - 6*e14*ek22*ek32*k13^3*k33^2 + 6*e13*ek22*ek42*k13^3*k33^2 - 6*e12*ek32*ek42*k13^3*k33^2 - 2*ek11*ek21*ek31*ek41*k11*k22*k33^2 - 2*ek11*ek23*ek31*ek41*k11*k22*k33^2 - 3*ek11*ek23*ek33*ek41*k11*k22*k33^2 - 2*ek11*ek21*ek31*ek43*k11*k22*k33^2 + 4*ek11*ek23*ek31*ek43*k11*k22*k33^2 - 3*ek11*ek21*ek33*ek43*k11*k22*k33^2 + 3*e34*ek11*ek21*k11^2*k22*k33^2 - 3*e24*ek11*ek31*k11^2*k22*k33^2 + 3*e14*ek21*ek31*k11^2*k22*k33^2 + 3*e14*ek23*ek33*k11^2*k22*k33^2 + 3*e23*ek11*ek41*k11^2*k22*k33^2 - 4*e13*ek21*ek41*k11^2*k22*k33^2 + 2*e13*ek23*ek41*k11^2*k22*k33^2 + 3*e12*ek31*ek41*k11^2*k22*k33^2 + 2*e13*ek21*ek43*k11^2*k22*k33^2 - 4*e13*ek23*ek43*k11^2*k22*k33^2 + 3*e12*ek33*ek43*k11^2*k22*k33^2 - 3*e14*e23*k11^3*k22*k33^2 + 3*e13*e24*k11^3*k22*k33^2 - 3*e12*e34*k11^3*k22*k33^2 - 2*ek11*ek22*ek32*ek42*k12*k22*k33^2 + 5*ek11*ek23*ek33*ek42*k12*k22*k33^2 + 2*ek11*ek22*ek32*ek43*k12*k22*k33^2 - 3*ek11*ek23*ek32*ek43*k12*k22*k33^2 - 3*ek11*ek22*ek33*ek43*k12*k22*k33^2 + ek11*ek23*ek33*ek43*k12*k22*k33^2 + 2*e14*ek22*ek32*k12^2*k22*k33^2 - 5*e14*ek23*ek33*k12^2*k22*k33^2 + 2*e13*ek22*ek43*k12^2*k22*k33^2 + e13*ek23*ek43*k12^2*k22*k33^2 + 2*e12*ek32*ek43*k12^2*k22*k33^2 + e12*ek33*ek43*k12^2*k22*k33^2 - 4*ek11*ek21*ek31*ek41*k13*k22*k33^2 - 4*ek11*ek23*ek31*ek41*k13*k22*k33^2 + ek11*ek21*ek33*ek41*k13*k22*k33^2 - 5*ek11*ek23*ek33*ek41*k13*k22*k33^2 + 2*ek11*ek22*ek32*ek42*k13*k22*k33^2 - 3*ek11*ek23*ek32*ek42*k13*k22*k33^2 - 3*ek11*ek22*ek33*ek42*k13*k22*k33^2 + ek11*ek23*ek33*ek42*k13*k22*k33^2 - 4*ek11*ek21*ek31*ek43*k13*k22*k33^2 + 8*ek11*ek23*ek31*ek43*k13*k22*k33^2 + 4*ek11*ek22*ek32*ek43*k13*k22*k33^2 - 5*ek11*ek21*ek33*ek43*k13*k22*k33^2 + 12*e34*ek11*ek21*k11*k13*k22*k33^2 - 3*e34*ek11*ek23*k11*k13*k22*k33^2 - 12*e24*ek11*ek31*k11*k13*k22*k33^2 + 12*e14*ek21*ek31*k11*k13*k22*k33^2 - 3*e14*ek23*ek31*k11*k13*k22*k33^2 + 3*e24*ek11*ek33*k11*k13*k22*k33^2 - 3*e14*ek21*ek33*k11*k13*k22*k33^2 + 6*e14*ek23*ek33*k11*k13*k22*k33^2 + 12*e23*ek11*ek41*k11*k13*k22*k33^2 - 20*e13*ek21*ek41*k11*k13*k22*k33^2 + 10*e13*ek23*ek41*k11*k13*k22*k33^2 + 12*e12*ek31*ek41*k11*k13*k22*k33^2 - 3*e12*ek33*ek41*k11*k13*k22*k33^2 - 3*e23*ek11*ek43*k11*k13*k22*k33^2 + 10*e13*ek21*ek43*k11*k13*k22*k33^2 - 8*e13*ek23*ek43*k11*k13*k22*k33^2 - 3*e12*ek31*ek43*k11*k13*k22*k33^2 + 6*e12*ek33*ek43*k11*k13*k22*k33^2 - 12*e14*e23*k11^2*k13*k22*k33^2 + 12*e13*e24*k11^2*k13*k22*k33^2 - 12*e12*e34*k11^2*k13*k22*k33^2 - 4*e14*ek22*ek32*k12*k13*k22*k33^2 + 6*e14*ek23*ek32*k12*k13*k22*k33^2 + 6*e14*ek22*ek33*k12*k13*k22*k33^2 - 2*e14*ek23*ek33*k12*k13*k22*k33^2 - 2*e13*ek22*ek42*k12*k13*k22*k33^2 - e13*ek23*ek42*k12*k13*k22*k33^2 - 2*e12*ek32*ek42*k12*k13*k22*k33^2 - e12*ek33*ek42*k12*k13*k22*k33^2 - 2*e13*ek22*ek43*k12*k13*k22*k33^2 - e13*ek23*ek43*k12*k13*k22*k33^2 - 2*e12*ek32*ek43*k12*k13*k22*k33^2 - e12*ek33*ek43*k12*k13*k22*k33^2 + 12*e34*ek11*ek21*k13^2*k22*k33^2 - 6*e34*ek11*ek23*k13^2*k22*k33^2 - 12*e24*ek11*ek31*k13^2*k22*k33^2 + 12*e14*ek21*ek31*k13^2*k22*k33^2 - 6*e14*ek23*ek31*k13^2*k22*k33^2 - 4*e14*ek22*ek32*k13^2*k22*k33^2 + 6*e24*ek11*ek33*k13^2*k22*k33^2 - 6*e14*ek21*ek33*k13^2*k22*k33^2 + e14*ek23*ek33*k13^2*k22*k33^2 + 12*e23*ek11*ek41*k13^2*k22*k33^2 - 25*e13*ek21*ek41*k13^2*k22*k33^2 + 11*e13*ek23*ek41*k13^2*k22*k33^2 + 12*e12*ek31*ek41*k13^2*k22*k33^2 - 6*e12*ek33*ek41*k13^2*k22*k33^2 + 2*e13*ek22*ek42*k13^2*k22*k33^2 + e13*ek23*ek42*k13^2*k22*k33^2 + 2*e12*ek32*ek42*k13^2*k22*k33^2 + e12*ek33*ek42*k13^2*k22*k33^2 - 6*e23*ek11*ek43*k13^2*k22*k33^2 + 11*e13*ek21*ek43*k13^2*k22*k33^2 - e13*ek23*ek43*k13^2*k22*k33^2 - 6*e12*ek31*ek43*k13^2*k22*k33^2 - 9*e14*e23*k11*k13^2*k22*k33^2 + 9*e13*e24*k11*k13^2*k22*k33^2 - 9*e12*e34*k11*k13^2*k22*k33^2 + 6*e14*e23*k13^3*k22*k33^2 - 6*e13*e24*k13^3*k22*k33^2 + 6*e12*e34*k13^3*k22*k33^2 - 3*ek11*ek22*ek32*ek41*k22^2*k33^2 - 3*ek11*ek23*ek33*ek41*k22^2*k33^2 + 3*ek11*ek22*ek31*ek42*k22^2*k33^2 + 3*ek11*ek21*ek32*ek42*k22^2*k33^2 + 3*ek11*ek23*ek31*ek43*k22^2*k33^2 + 3*ek11*ek21*ek33*ek43*k22^2*k33^2 + 3*e14*ek22*ek32*k11*k22^2*k33^2 + 3*e14*ek23*ek33*k11*k22^2*k33^2 - 3*e13*ek22*ek42*k11*k22^2*k33^2 - 3*e12*ek32*ek42*k11*k22^2*k33^2 - 3*e13*ek23*ek43*k11*k22^2*k33^2 - 3*e12*ek33*ek43*k11*k22^2*k33^2 + 3*e34*ek11*ek22*k12*k22^2*k33^2 - 6*e14*ek22*ek31*k12*k22^2*k33^2 + 3*e24*ek11*ek32*k12*k22^2*k33^2 - 6*e14*ek21*ek32*k12*k22^2*k33^2 + 3*e13*ek22*ek41*k12*k22^2*k33^2 + 3*e12*ek32*ek41*k12*k22^2*k33^2 - 4*e23*ek11*ek42*k12*k22^2*k33^2 + 2*e13*ek21*ek42*k12*k22^2*k33^2 + 2*e12*ek31*ek42*k12*k22^2*k33^2 - 2*e23*ek11*ek43*k12*k22^2*k33^2 - 2*e13*ek21*ek43*k12*k22^2*k33^2 - 2*e12*ek31*ek43*k12*k22^2*k33^2 + 4*e14*e23*k12^2*k22^2*k33^2 - 2*e13*e24*k12^2*k22^2*k33^2 - 2*e12*e34*k12^2*k22^2*k33^2 + 3*e34*ek11*ek23*k13*k22^2*k33^2 - 6*e14*ek23*ek31*k13*k22^2*k33^2 + 3*e24*ek11*ek33*k13*k22^2*k33^2 - 6*e14*ek21*ek33*k13*k22^2*k33^2 + 3*e13*ek23*ek41*k13*k22^2*k33^2 + 3*e12*ek33*ek41*k13*k22^2*k33^2 - 2*e23*ek11*ek42*k13*k22^2*k33^2 - 2*e13*ek21*ek42*k13*k22^2*k33^2 - 2*e12*ek31*ek42*k13*k22^2*k33^2 - 4*e23*ek11*ek43*k13*k22^2*k33^2 + 2*e13*ek21*ek43*k13*k22^2*k33^2 + 2*e12*ek31*ek43*k13*k22^2*k33^2 + 4*e14*e23*k12*k13*k22^2*k33^2 + 4*e13*e24*k12*k13*k22^2*k33^2 + 4*e12*e34*k12*k13*k22^2*k33^2 + 4*e14*e23*k13^2*k22^2*k33^2 - 2*e13*e24*k13^2*k22^2*k33^2 - 2*e12*e34*k13^2*k22^2*k33^2 - 3*e34*ek11*ek21*k22^3*k33^2 - 3*e24*ek11*ek31*k22^3*k33^2 + 6*e14*ek21*ek31*k22^3*k33^2 + 3*e23*ek11*ek41*k22^3*k33^2 - 3*e13*ek21*ek41*k22^3*k33^2 - 3*e12*ek31*ek41*k22^3*k33^2 - 3*e14*e23*k11*k22^3*k33^2 + 3*e13*e24*k11*k22^3*k33^2 + 3*e12*e34*k11*k22^3*k33^2 + 2*ek11*ek22*ek31*ek41*k11*k23*k33^2 + 4*ek11*ek21*ek32*ek41*k11*k23*k33^2 + 2*ek11*ek23*ek32*ek41*k11*k23*k33^2 + 3*ek11*ek22*ek33*ek41*k11*k23*k33^2 + 2*ek11*ek21*ek31*ek42*k11*k23*k33^2 - 4*ek11*ek23*ek31*ek42*k11*k23*k33^2 + 3*ek11*ek21*ek33*ek42*k11*k23*k33^2 - 4*ek11*ek22*ek31*ek43*k11*k23*k33^2 + 2*ek11*ek21*ek32*ek43*k11*k23*k33^2 - 2*e14*ek21*ek32*k11^2*k23*k33^2 - 2*e14*ek23*ek32*k11^2*k23*k33^2 - 3*e14*ek22*ek33*k11^2*k23*k33^2 - 2*e13*ek22*ek41*k11^2*k23*k33^2 - 2*e12*ek32*ek41*k11^2*k23*k33^2 - 2*e13*ek21*ek42*k11^2*k23*k33^2 + 4*e13*ek23*ek42*k11^2*k23*k33^2 - 3*e12*ek33*ek42*k11^2*k23*k33^2 + 4*e13*ek22*ek43*k11^2*k23*k33^2 - 2*e12*ek32*ek43*k11^2*k23*k33^2 + 2*ek11*ek23*ek31*ek41*k12*k23*k33^2 + 2*ek11*ek23*ek33*ek41*k12*k23*k33^2 + 4*ek11*ek22*ek32*ek42*k12*k23*k33^2 + ek11*ek23*ek32*ek42*k12*k23*k33^2 + ek11*ek22*ek33*ek42*k12*k23*k33^2 - 12*ek11*ek23*ek33*ek42*k12*k23*k33^2 + 2*ek11*ek21*ek31*ek43*k12*k23*k33^2 - 4*ek11*ek22*ek32*ek43*k12*k23*k33^2 + 5*ek11*ek23*ek32*ek43*k12*k23*k33^2 + 2*ek11*ek21*ek33*ek43*k12*k23*k33^2 + 5*ek11*ek22*ek33*ek43*k12*k23*k33^2 - 2*e34*ek11*ek21*k11*k12*k23*k33^2 + 2*e34*ek11*ek23*k11*k12*k23*k33^2 - 4*e24*ek11*ek31*k11*k12*k23*k33^2 - 2*e14*ek21*ek31*k11*k12*k23*k33^2 + 2*e14*ek23*ek31*k11*k12*k23*k33^2 - 6*e24*ek11*ek33*k11*k12*k23*k33^2 + e14*ek21*ek33*k11*k12*k23*k33^2 - e14*ek23*ek33*k11*k12*k23*k33^2 - 2*e23*ek11*ek41*k11*k12*k23*k33^2 - 6*e13*ek23*ek41*k11*k12*k23*k33^2 - 2*e12*ek31*ek41*k11*k12*k23*k33^2 + e12*ek33*ek41*k11*k12*k23*k33^2 + 2*e23*ek11*ek43*k11*k12*k23*k33^2 - 6*e13*ek21*ek43*k11*k12*k23*k33^2 + 2*e12*ek31*ek43*k11*k12*k23*k33^2 - e12*ek33*ek43*k11*k12*k23*k33^2 + 4*e14*e23*k11^2*k12*k23*k33^2 + 4*e13*e24*k11^2*k12*k23*k33^2 + 4*e12*e34*k11^2*k12*k23*k33^2 - 4*e14*ek22*ek32*k12^2*k23*k33^2 - e14*ek23*ek32*k12^2*k23*k33^2 - e14*ek22*ek33*k12^2*k23*k33^2 + 12*e14*ek23*ek33*k12^2*k23*k33^2 - 5*e13*ek22*ek43*k12^2*k23*k33^2 - e13*ek23*ek43*k12^2*k23*k33^2 - 5*e12*ek32*ek43*k12^2*k23*k33^2 - e12*ek33*ek43*k12^2*k23*k33^2 + 4*ek11*ek22*ek31*ek41*k13*k23*k33^2 + 10*ek11*ek21*ek32*ek41*k13*k23*k33^2 + 5*ek11*ek23*ek32*ek41*k13*k23*k33^2 + 5*ek11*ek22*ek33*ek41*k13*k23*k33^2 + 4*ek11*ek21*ek31*ek42*k13*k23*k33^2 - 8*ek11*ek23*ek31*ek42*k13*k23*k33^2 - 4*ek11*ek22*ek32*ek42*k13*k23*k33^2 + 5*ek11*ek23*ek32*ek42*k13*k23*k33^2 + 5*ek11*ek21*ek33*ek42*k13*k23*k33^2 + 5*ek11*ek22*ek33*ek42*k13*k23*k33^2 - ek11*ek23*ek33*ek42*k13*k23*k33^2 - 8*ek11*ek22*ek31*ek43*k13*k23*k33^2 + 5*ek11*ek21*ek32*ek43*k13*k23*k33^2 - 8*ek11*ek22*ek32*ek43*k13*k23*k33^2 + ek11*ek23*ek32*ek43*k13*k23*k33^2 + 3*e34*ek11*ek22*k11*k13*k23*k33^2 + 3*e14*ek22*ek31*k11*k13*k23*k33^2 - 6*e24*ek11*ek32*k11*k13*k23*k33^2 - 4*e14*ek21*ek32*k11*k13*k23*k33^2 - 4*e14*ek23*ek32*k11*k13*k23*k33^2 - 6*e14*ek22*ek33*k11*k13*k23*k33^2 - 10*e13*ek22*ek41*k11*k13*k23*k33^2 - 4*e12*ek32*ek41*k11*k13*k23*k33^2 + 3*e23*ek11*ek42*k11*k13*k23*k33^2 - 10*e13*ek21*ek42*k11*k13*k23*k33^2 + 8*e13*ek23*ek42*k11*k13*k23*k33^2 + 3*e12*ek31*ek42*k11*k13*k23*k33^2 - 6*e12*ek33*ek42*k11*k13*k23*k33^2 + 8*e13*ek22*ek43*k11*k13*k23*k33^2 - 4*e12*ek32*ek43*k11*k13*k23*k33^2 - 5*e34*ek11*ek21*k12*k13*k23*k33^2 + 5*e34*ek11*ek23*k12*k13*k23*k33^2 - 8*e24*ek11*ek31*k12*k13*k23*k33^2 - 5*e14*ek21*ek31*k12*k13*k23*k33^2 + 5*e14*ek23*ek31*k12*k13*k23*k33^2 + 8*e14*ek22*ek32*k12*k13*k23*k33^2 - 10*e14*ek23*ek32*k12*k13*k23*k33^2 - 10*e24*ek11*ek33*k12*k13*k23*k33^2 + e14*ek21*ek33*k12*k13*k23*k33^2 - 10*e14*ek22*ek33*k12*k13*k23*k33^2 - e14*ek23*ek33*k12*k13*k23*k33^2 - 5*e23*ek11*ek41*k12*k13*k23*k33^2 - 12*e13*ek23*ek41*k12*k13*k23*k33^2 - 5*e12*ek31*ek41*k12*k13*k23*k33^2 + e12*ek33*ek41*k12*k13*k23*k33^2 + 5*e13*ek22*ek42*k12*k13*k23*k33^2 + e13*ek23*ek42*k12*k13*k23*k33^2 + 5*e12*ek32*ek42*k12*k13*k23*k33^2 + e12*ek33*ek42*k12*k13*k23*k33^2 + 5*e23*ek11*ek43*k12*k13*k23*k33^2 - 12*e13*ek21*ek43*k12*k13*k23*k33^2 + 5*e13*ek22*ek43*k12*k13*k23*k33^2 + e13*ek23*ek43*k12*k13*k23*k33^2 + 5*e12*ek31*ek43*k12*k13*k23*k33^2 + 5*e12*ek32*ek43*k12*k13*k23*k33^2 + 8*e14*e23*k11*k12*k13*k23*k33^2 + 20*e13*e24*k11*k12*k13*k23*k33^2 + 8*e12*e34*k11*k12*k13*k23*k33^2 + 6*e34*ek11*ek22*k13^2*k23*k33^2 + 6*e14*ek22*ek31*k13^2*k23*k33^2 - 12*e24*ek11*ek32*k13^2*k23*k33^2 + e14*ek21*ek32*k13^2*k23*k33^2 + 8*e14*ek22*ek32*k13^2*k23*k33^2 - e14*ek22*ek33*k13^2*k23*k33^2 - 11*e13*ek22*ek41*k13^2*k23*k33^2 + e12*ek32*ek41*k13^2*k23*k33^2 + 6*e23*ek11*ek42*k13^2*k23*k33^2 - 11*e13*ek21*ek42*k13^2*k23*k33^2 - 5*e13*ek22*ek42*k13^2*k23*k33^2 + 6*e12*ek31*ek42*k13^2*k23*k33^2 - 5*e12*ek32*ek42*k13^2*k23*k33^2 - e12*ek33*ek42*k13^2*k23*k33^2 + e13*ek22*ek43*k13^2*k23*k33^2 + e12*ek32*ek43*k13^2*k23*k33^2 - 2*e14*e23*k12*k13^2*k23*k33^2 + 22*e13*e24*k12*k13^2*k23*k33^2 - 2*e12*e34*k12*k13^2*k23*k33^2 + 12*ek11*ek22*ek32*ek41*k22*k23*k33^2 + 3*ek11*ek23*ek32*ek41*k22*k23*k33^2 + 3*ek11*ek22*ek33*ek41*k22*k23*k33^2 + 6*ek11*ek23*ek33*ek41*k22*k23*k33^2 - 12*ek11*ek22*ek31*ek42*k22*k23*k33^2 - 3*ek11*ek23*ek31*ek42*k22*k23*k33^2 - 12*ek11*ek21*ek32*ek42*k22*k23*k33^2 - 3*ek11*ek21*ek33*ek42*k22*k23*k33^2 - 3*ek11*ek22*ek31*ek43*k22*k23*k33^2 - 6*ek11*ek23*ek31*ek43*k22*k23*k33^2 - 3*ek11*ek21*ek32*ek43*k22*k23*k33^2 - 6*ek11*ek21*ek33*ek43*k22*k23*k33^2 - 12*e14*ek22*ek32*k11*k22*k23*k33^2 - 3*e14*ek23*ek32*k11*k22*k23*k33^2 - 3*e14*ek22*ek33*k11*k22*k23*k33^2 - 6*e14*ek23*ek33*k11*k22*k23*k33^2 + 12*e13*ek22*ek42*k11*k22*k23*k33^2 + 3*e13*ek23*ek42*k11*k22*k23*k33^2 + 12*e12*ek32*ek42*k11*k22*k23*k33^2 + 3*e12*ek33*ek42*k11*k22*k23*k33^2 + 3*e13*ek22*ek43*k11*k22*k23*k33^2 + 6*e13*ek23*ek43*k11*k22*k23*k33^2 + 3*e12*ek32*ek43*k11*k22*k23*k33^2 + 6*e12*ek33*ek43*k11*k22*k23*k33^2 - 12*e34*ek11*ek22*k12*k22*k23*k33^2 - 3*e34*ek11*ek23*k12*k22*k23*k33^2 + 24*e14*ek22*ek31*k12*k22*k23*k33^2 + 6*e14*ek23*ek31*k12*k22*k23*k33^2 - 12*e24*ek11*ek32*k12*k22*k23*k33^2 + 24*e14*ek21*ek32*k12*k22*k23*k33^2 - 3*e24*ek11*ek33*k12*k22*k23*k33^2 + 6*e14*ek21*ek33*k12*k22*k23*k33^2 - 12*e13*ek22*ek41*k12*k22*k23*k33^2 - 3*e13*ek23*ek41*k12*k22*k23*k33^2 - 12*e12*ek32*ek41*k12*k22*k23*k33^2 - 3*e12*ek33*ek41*k12*k22*k23*k33^2 + 20*e23*ek11*ek42*k12*k22*k23*k33^2 - 4*e13*ek21*ek42*k12*k22*k23*k33^2 - 4*e12*ek31*ek42*k12*k22*k23*k33^2 + 10*e23*ek11*ek43*k12*k22*k23*k33^2 + 4*e13*ek21*ek43*k12*k22*k23*k33^2 + 4*e12*ek31*ek43*k12*k22*k23*k33^2 - 20*e14*e23*k12^2*k22*k23*k33^2 + 4*e13*e24*k12^2*k22*k23*k33^2 + 4*e12*e34*k12^2*k22*k23*k33^2 - 3*e34*ek11*ek22*k13*k22*k23*k33^2 - 6*e34*ek11*ek23*k13*k22*k23*k33^2 + 6*e14*ek22*ek31*k13*k22*k23*k33^2 + 12*e14*ek23*ek31*k13*k22*k23*k33^2 - 3*e24*ek11*ek32*k13*k22*k23*k33^2 + 6*e14*ek21*ek32*k13*k22*k23*k33^2 - 6*e24*ek11*ek33*k13*k22*k23*k33^2 + 12*e14*ek21*ek33*k13*k22*k23*k33^2 - 3*e13*ek22*ek41*k13*k22*k23*k33^2 - 6*e13*ek23*ek41*k13*k22*k23*k33^2 - 3*e12*ek32*ek41*k13*k22*k23*k33^2 - 6*e12*ek33*ek41*k13*k22*k23*k33^2 + 10*e23*ek11*ek42*k13*k22*k23*k33^2 + 4*e13*ek21*ek42*k13*k22*k23*k33^2 + 4*e12*ek31*ek42*k13*k22*k23*k33^2 + 8*e23*ek11*ek43*k13*k22*k23*k33^2 - 4*e13*ek21*ek43*k13*k22*k23*k33^2 - 4*e12*ek31*ek43*k13*k22*k23*k33^2 - 20*e14*e23*k12*k13*k22*k23*k33^2 - 8*e13*e24*k12*k13*k22*k23*k33^2 - 8*e12*e34*k12*k13*k22*k23*k33^2 - 8*e14*e23*k13^2*k22*k23*k33^2 + 4*e13*e24*k13^2*k22*k23*k33^2 + 4*e12*e34*k13^2*k22*k23*k33^2 + 12*e34*ek11*ek21*k22^2*k23*k33^2 + 12*e24*ek11*ek31*k22^2*k23*k33^2 - 24*e14*ek21*ek31*k22^2*k23*k33^2 - 12*e23*ek11*ek41*k22^2*k23*k33^2 + 12*e13*ek21*ek41*k22^2*k23*k33^2 + 12*e12*ek31*ek41*k22^2*k23*k33^2 + 12*e14*e23*k11*k22^2*k23*k33^2 - 12*e13*e24*k11*k22^2*k23*k33^2 - 12*e12*e34*k11*k22^2*k23*k33^2 - 2*ek11*ek21*ek31*ek41*k23^2*k33^2 - 12*ek11*ek22*ek32*ek41*k23^2*k33^2 - 6*ek11*ek23*ek32*ek41*k23^2*k33^2 - 2*ek11*ek21*ek33*ek41*k23^2*k33^2 - 6*ek11*ek22*ek33*ek41*k23^2*k33^2 + 12*ek11*ek22*ek31*ek42*k23^2*k33^2 + 6*ek11*ek23*ek31*ek42*k23^2*k33^2 + 12*ek11*ek21*ek32*ek42*k23^2*k33^2 + 6*ek11*ek21*ek33*ek42*k23^2*k33^2 + 6*ek11*ek22*ek31*ek43*k23^2*k33^2 + 6*ek11*ek21*ek32*ek43*k23^2*k33^2 - 2*e34*ek11*ek21*k11*k23^2*k33^2 + 4*e24*ek11*ek31*k11*k23^2*k33^2 - 2*e14*ek21*ek31*k11*k23^2*k33^2 + 12*e14*ek22*ek32*k11*k23^2*k33^2 + 6*e14*ek23*ek32*k11*k23^2*k33^2 + e14*ek21*ek33*k11*k23^2*k33^2 + 6*e14*ek22*ek33*k11*k23^2*k33^2 - 2*e23*ek11*ek41*k11*k23^2*k33^2 + 6*e13*ek21*ek41*k11*k23^2*k33^2 - 2*e12*ek31*ek41*k11*k23^2*k33^2 + e12*ek33*ek41*k11*k23^2*k33^2 - 12*e13*ek22*ek42*k11*k23^2*k33^2 - 6*e13*ek23*ek42*k11*k23^2*k33^2 - 12*e12*ek32*ek42*k11*k23^2*k33^2 - 6*e12*ek33*ek42*k11*k23^2*k33^2 - 6*e13*ek22*ek43*k11*k23^2*k33^2 - 6*e12*ek32*ek43*k11*k23^2*k33^2 + 2*e14*e23*k11^2*k23^2*k33^2 - 4*e13*e24*k11^2*k23^2*k33^2 + 2*e12*e34*k11^2*k23^2*k33^2 + 12*e34*ek11*ek22*k12*k23^2*k33^2 + 6*e34*ek11*ek23*k12*k23^2*k33^2 - 24*e14*ek22*ek31*k12*k23^2*k33^2 - 12*e14*ek23*ek31*k12*k23^2*k33^2 + 12*e24*ek11*ek32*k12*k23^2*k33^2 - 24*e14*ek21*ek32*k12*k23^2*k33^2 + 6*e24*ek11*ek33*k12*k23^2*k33^2 - 12*e14*ek21*ek33*k12*k23^2*k33^2 + 12*e13*ek22*ek41*k12*k23^2*k33^2 + 6*e13*ek23*ek41*k12*k23^2*k33^2 + 12*e12*ek32*ek41*k12*k23^2*k33^2 + 6*e12*ek33*ek41*k12*k23^2*k33^2 - 25*e23*ek11*ek42*k12*k23^2*k33^2 - e13*ek21*ek42*k12*k23^2*k33^2 - e12*ek31*ek42*k12*k23^2*k33^2 - 11*e23*ek11*ek43*k12*k23^2*k33^2 + e13*ek21*ek43*k12*k23^2*k33^2 + e12*ek31*ek43*k12*k23^2*k33^2 + 25*e14*e23*k12^2*k23^2*k33^2 + e13*e24*k12^2*k23^2*k33^2 + e12*e34*k12^2*k23^2*k33^2 - 5*e34*ek11*ek21*k13*k23^2*k33^2 + 6*e34*ek11*ek22*k13*k23^2*k33^2 + 8*e24*ek11*ek31*k13*k23^2*k33^2 - 5*e14*ek21*ek31*k13*k23^2*k33^2 - 12*e14*ek22*ek31*k13*k23^2*k33^2 + 6*e24*ek11*ek32*k13*k23^2*k33^2 - 12*e14*ek21*ek32*k13*k23^2*k33^2 + e24*ek11*ek33*k13*k23^2*k33^2 + e14*ek21*ek33*k13*k23^2*k33^2 - 5*e23*ek11*ek41*k13*k23^2*k33^2 + 12*e13*ek21*ek41*k13*k23^2*k33^2 + 6*e13*ek22*ek41*k13*k23^2*k33^2 - 5*e12*ek31*ek41*k13*k23^2*k33^2 + 6*e12*ek32*ek41*k13*k23^2*k33^2 + e12*ek33*ek41*k13*k23^2*k33^2 - 11*e23*ek11*ek42*k13*k23^2*k33^2 + e13*ek21*ek42*k13*k23^2*k33^2 + e12*ek31*ek42*k13*k23^2*k33^2 - e23*ek11*ek43*k13*k23^2*k33^2 - e13*ek21*ek43*k13*k23^2*k33^2 - e12*ek31*ek43*k13*k23^2*k33^2 + 4*e14*e23*k11*k13*k23^2*k33^2 - 8*e13*e24*k11*k13*k23^2*k33^2 + 4*e12*e34*k11*k13*k23^2*k33^2 + 22*e14*e23*k12*k13*k23^2*k33^2 - 2*e13*e24*k12*k13*k23^2*k33^2 - 2*e12*e34*k12*k13*k23^2*k33^2 - 9*e34*ek11*ek21*k22*k23^2*k33^2 - 9*e24*ek11*ek31*k22*k23^2*k33^2 + 18*e14*ek21*ek31*k22*k23^2*k33^2 + 9*e23*ek11*ek41*k22*k23^2*k33^2 - 9*e13*ek21*ek41*k22*k23^2*k33^2 - 9*e12*ek31*ek41*k22*k23^2*k33^2 - 9*e14*e23*k11*k22*k23^2*k33^2 + 9*e13*e24*k11*k22*k23^2*k33^2 + 9*e12*e34*k11*k22*k23^2*k33^2 - 6*e34*ek11*ek21*k23^3*k33^2 - 6*e24*ek11*ek31*k23^3*k33^2 + 12*e14*ek21*ek31*k23^3*k33^2 + 6*e23*ek11*ek41*k23^3*k33^2 - 6*e13*ek21*ek41*k23^3*k33^2 - 6*e12*ek31*ek41*k23^3*k33^2 - 6*e14*e23*k11*k23^3*k33^2 + 6*e13*e24*k11*k23^3*k33^2 + 6*e12*e34*k11*k23^3*k33^2 - 3*ek11*ek22*ek32*ek41*k11*k33^3 + 3*ek11*ek22*ek31*ek42*k11*k33^3 - 3*ek11*ek21*ek32*ek42*k11*k33^3 + 3*e14*ek22*ek32*k11^2*k33^3 - 3*e13*ek22*ek42*k11^2*k33^3 + 3*e12*ek32*ek42*k11^2*k33^3 + ek11*ek22*ek31*ek41*k12*k33^3 - ek11*ek23*ek32*ek41*k12*k33^3 + ek11*ek21*ek31*ek42*k12*k33^3 + ek11*ek23*ek31*ek42*k12*k33^3 - ek11*ek22*ek32*ek42*k12*k33^3 + 3*ek11*ek23*ek33*ek42*k12*k33^3 + ek11*ek22*ek31*ek43*k12*k33^3 - ek11*ek21*ek32*ek43*k12*k33^3 + ek11*ek22*ek32*ek43*k12*k33^3 - 3*ek11*ek23*ek32*ek43*k12*k33^3 - 3*e34*ek11*ek22*k11*k12*k33^3 - 3*e14*ek22*ek31*k11*k12*k33^3 + 6*e24*ek11*ek32*k11*k12*k33^3 - e14*ek21*ek32*k11*k12*k33^3 - e14*ek23*ek32*k11*k12*k33^3 + 5*e13*ek22*ek41*k11*k12*k33^3 - e12*ek32*ek41*k11*k12*k33^3 - 3*e23*ek11*ek42*k11*k12*k33^3 + 5*e13*ek21*ek42*k11*k12*k33^3 - e13*ek23*ek42*k11*k12*k33^3 - 3*e12*ek31*ek42*k11*k12*k33^3 - e13*ek22*ek43*k11*k12*k33^3 - e12*ek32*ek43*k11*k12*k33^3 + e34*ek11*ek23*k12^2*k33^3 - e24*ek11*ek31*k12^2*k33^3 + e14*ek23*ek31*k12^2*k33^3 + e14*ek22*ek32*k12^2*k33^3 - 2*e14*ek23*ek33*k12^2*k33^3 + e23*ek11*ek43*k12^2*k33^3 + e13*ek22*ek43*k12^2*k33^3 + 2*e13*ek23*ek43*k12^2*k33^3 + e12*ek31*ek43*k12^2*k33^3 + e12*ek32*ek43*k12^2*k33^3 + e14*e23*k11*k12^2*k33^3 - 5*e13*e24*k11*k12^2*k33^3 + e12*e34*k11*k12^2*k33^3 - 6*ek11*ek22*ek32*ek41*k13*k33^3 + 6*ek11*ek22*ek31*ek42*k13*k33^3 - 6*ek11*ek21*ek32*ek42*k13*k33^3 + ek11*ek22*ek32*ek42*k13*k33^3 - 2*ek11*ek22*ek33*ek42*k13*k33^3 + 2*ek11*ek22*ek32*ek43*k13*k33^3 + 6*e14*ek22*ek32*k11*k13*k33^3 - 6*e13*ek22*ek42*k11*k13*k33^3 + 6*e12*ek32*ek42*k11*k13*k33^3 - 6*e34*ek11*ek22*k12*k13*k33^3 - 6*e14*ek22*ek31*k12*k13*k33^3 + 12*e24*ek11*ek32*k12*k13*k33^3 - 2*e14*ek22*ek32*k12*k13*k33^3 + 2*e14*ek23*ek32*k12*k13*k33^3 + 3*e14*ek22*ek33*k12*k13*k33^3 + 12*e13*ek22*ek41*k12*k13*k33^3 - 6*e23*ek11*ek42*k12*k13*k33^3 + 12*e13*ek21*ek42*k12*k13*k33^3 - e13*ek22*ek42*k12*k13*k33^3 - 2*e13*ek23*ek42*k12*k13*k33^3 - 6*e12*ek31*ek42*k12*k13*k33^3 - e12*ek32*ek42*k12*k13*k33^3 + e12*ek33*ek42*k12*k13*k33^3 - 3*e13*ek22*ek43*k12*k13*k33^3 - e12*ek32*ek43*k12*k13*k33^3 - 12*e13*e24*k12^2*k13*k33^3 - 2*e14*ek22*ek32*k13^2*k33^3 + 2*e13*ek22*ek42*k13^2*k33^3 - ek11*ek21*ek31*ek41*k22*k33^3 - ek11*ek23*ek31*ek41*k22*k33^3 - 3*ek11*ek22*ek32*ek41*k22*k33^3 - 2*ek11*ek23*ek33*ek41*k22*k33^3 + 3*ek11*ek22*ek31*ek42*k22*k33^3 + 3*ek11*ek21*ek32*ek42*k22*k33^3 - ek11*ek21*ek31*ek43*k22*k33^3 + 2*ek11*ek23*ek31*ek43*k22*k33^3 + 3*e34*ek11*ek21*k11*k22*k33^3 - 3*e24*ek11*ek31*k11*k22*k33^3 + 3*e14*ek21*ek31*k11*k22*k33^3 + 3*e14*ek22*ek32*k11*k22*k33^3 + 2*e14*ek23*ek33*k11*k22*k33^3 + 3*e23*ek11*ek41*k11*k22*k33^3 - 5*e13*ek21*ek41*k11*k22*k33^3 + e13*ek23*ek41*k11*k22*k33^3 + 3*e12*ek31*ek41*k11*k22*k33^3 - 3*e13*ek22*ek42*k11*k22*k33^3 - 3*e12*ek32*ek42*k11*k22*k33^3 + e13*ek21*ek43*k11*k22*k33^3 - 2*e13*ek23*ek43*k11*k22*k33^3 - 3*e14*e23*k11^2*k22*k33^3 + 3*e13*e24*k11^2*k22*k33^3 - 3*e12*e34*k11^2*k22*k33^3 + 3*e34*ek11*ek22*k12*k22*k33^3 - 6*e14*ek22*ek31*k12*k22*k33^3 + 3*e24*ek11*ek32*k12*k22*k33^3 - 6*e14*ek21*ek32*k12*k22*k33^3 + 3*e13*ek22*ek41*k12*k22*k33^3 + 3*e12*ek32*ek41*k12*k22*k33^3 - 5*e23*ek11*ek42*k12*k22*k33^3 + e13*ek21*ek42*k12*k22*k33^3 + e12*ek31*ek42*k12*k22*k33^3 - e23*ek11*ek43*k12*k22*k33^3 - e13*ek21*ek43*k12*k22*k33^3 - e12*ek31*ek43*k12*k22*k33^3 + 5*e14*e23*k12^2*k22*k33^3 - e13*e24*k12^2*k22*k33^3 - e12*e34*k12^2*k22*k33^3 + 6*e34*ek11*ek21*k13*k22*k33^3 - 6*e24*ek11*ek31*k13*k22*k33^3 + 6*e14*ek21*ek31*k13*k22*k33^3 - 3*e14*ek23*ek31*k13*k22*k33^3 + 2*e24*ek11*ek33*k13*k22*k33^3 - 3*e14*ek21*ek33*k13*k22*k33^3 + 6*e23*ek11*ek41*k13*k22*k33^3 - 12*e13*ek21*ek41*k13*k22*k33^3 + 3*e13*ek23*ek41*k13*k22*k33^3 + 6*e12*ek31*ek41*k13*k22*k33^3 - e23*ek11*ek42*k13*k22*k33^3 - e13*ek21*ek42*k13*k22*k33^3 - e12*ek31*ek42*k13*k22*k33^3 - 2*e23*ek11*ek43*k13*k22*k33^3 + 3*e13*ek21*ek43*k13*k22*k33^3 - 6*e14*e23*k11*k13*k22*k33^3 + 6*e13*e24*k11*k13*k22*k33^3 - 6*e12*e34*k11*k13*k22*k33^3 + 2*e14*e23*k12*k13*k22*k33^3 + 2*e13*e24*k12*k13*k22*k33^3 + 2*e12*e34*k12*k13*k22*k33^3 + 2*e14*e23*k13^2*k22*k33^3 - 2*e13*e24*k13^2*k22*k33^3 - 3*e34*ek11*ek21*k22^2*k33^3 - 3*e24*ek11*ek31*k22^2*k33^3 + 6*e14*ek21*ek31*k22^2*k33^3 + 3*e23*ek11*ek41*k22^2*k33^3 - 3*e13*ek21*ek41*k22^2*k33^3 - 3*e12*ek31*ek41*k22^2*k33^3 - 3*e14*e23*k11*k22^2*k33^3 + 3*e13*e24*k11*k22^2*k33^3 + 3*e12*e34*k11*k22^2*k33^3 + ek11*ek22*ek31*ek41*k23*k33^3 + 2*ek11*ek21*ek32*ek41*k23*k33^3 + 6*ek11*ek22*ek32*ek41*k23*k33^3 + 2*ek11*ek23*ek32*ek41*k23*k33^3 + 2*ek11*ek22*ek33*ek41*k23*k33^3 + ek11*ek21*ek31*ek42*k23*k33^3 - 6*ek11*ek22*ek31*ek42*k23*k33^3 - 2*ek11*ek23*ek31*ek42*k23*k33^3 - 6*ek11*ek21*ek32*ek42*k23*k33^3 - 2*ek11*ek22*ek31*ek43*k23*k33^3 - e14*ek21*ek32*k11*k23*k33^3 - 6*e14*ek22*ek32*k11*k23*k33^3 - 2*e14*ek23*ek32*k11*k23*k33^3 - 2*e14*ek22*ek33*k11*k23*k33^3 - e13*ek22*ek41*k11*k23*k33^3 - e12*ek32*ek41*k11*k23*k33^3 - e13*ek21*ek42*k11*k23*k33^3 + 6*e13*ek22*ek42*k11*k23*k33^3 + 2*e13*ek23*ek42*k11*k23*k33^3 + 6*e12*ek32*ek42*k11*k23*k33^3 + 2*e13*ek22*ek43*k11*k23*k33^3 - e34*ek11*ek21*k12*k23*k33^3 - 6*e34*ek11*ek22*k12*k23*k33^3 - 2*e24*ek11*ek31*k12*k23*k33^3 - e14*ek21*ek31*k12*k23*k33^3 + 12*e14*ek22*ek31*k12*k23*k33^3 + 3*e14*ek23*ek31*k12*k23*k33^3 - 6*e24*ek11*ek32*k12*k23*k33^3 + 12*e14*ek21*ek32*k12*k23*k33^3 - 3*e24*ek11*ek33*k12*k23*k33^3 + 2*e14*ek21*ek33*k12*k23*k33^3 - e23*ek11*ek41*k12*k23*k33^3 - 6*e13*ek22*ek41*k12*k23*k33^3 - 3*e13*ek23*ek41*k12*k23*k33^3 - e12*ek31*ek41*k12*k23*k33^3 - 6*e12*ek32*ek41*k12*k23*k33^3 - e12*ek33*ek41*k12*k23*k33^3 + 12*e23*ek11*ek42*k12*k23*k33^3 + 3*e23*ek11*ek43*k12*k23*k33^3 - 2*e13*ek21*ek43*k12*k23*k33^3 + e12*ek31*ek43*k12*k23*k33^3 + 2*e14*e23*k11*k12*k23*k33^3 + 2*e13*e24*k11*k12*k23*k33^3 + 2*e12*e34*k11*k12*k23*k33^3 - 12*e14*e23*k12^2*k23*k33^3 + 3*e14*ek22*ek31*k13*k23*k33^3 - 3*e24*ek11*ek32*k13*k23*k33^3 + 2*e14*ek21*ek32*k13*k23*k33^3 - 3*e13*ek22*ek41*k13*k23*k33^3 - e12*ek32*ek41*k13*k23*k33^3 + 3*e23*ek11*ek42*k13*k23*k33^3 - 2*e13*ek21*ek42*k13*k23*k33^3 + e12*ek31*ek42*k13*k23*k33^3 - 4*e14*e23*k12*k13*k23*k33^3 + 4*e13*e24*k12*k13*k23*k33^3 + 6*e34*ek11*ek21*k22*k23*k33^3 + 6*e24*ek11*ek31*k22*k23*k33^3 - 12*e14*ek21*ek31*k22*k23*k33^3 - 6*e23*ek11*ek41*k22*k23*k33^3 + 6*e13*ek21*ek41*k22*k23*k33^3 + 6*e12*ek31*ek41*k22*k23*k33^3 + 6*e14*e23*k11*k22*k23*k33^3 - 6*e13*e24*k11*k22*k23*k33^3 - 6*e12*e34*k11*k22*k23*k33^3 + 2*e24*ek11*ek31*k23^2*k33^3 - 3*e14*ek21*ek31*k23^2*k33^3 - 2*e23*ek11*ek41*k23^2*k33^3 + 3*e13*ek21*ek41*k23^2*k33^3 + 2*e14*e23*k11*k23^2*k33^3 - 2*e13*e24*k11*k23^2*k33^3 - 2*ek11*ek22*ek32*ek41*k33^4 + 2*ek11*ek22*ek31*ek42*k33^4 + 2*e14*ek22*ek32*k11*k33^4 - 2*e13*ek22*ek42*k11*k33^4 - 3*e14*ek22*ek31*k12*k33^4 + 3*e24*ek11*ek32*k12*k33^4 - 2*e14*ek21*ek32*k12*k33^4 + 3*e13*ek22*ek41*k12*k33^4 + e12*ek32*ek41*k12*k33^4 - 3*e23*ek11*ek42*k12*k33^4 + 2*e13*ek21*ek42*k12*k33^4 - e12*ek31*ek42*k12*k33^4 + 2*e14*e23*k12^2*k33^4 - 2*e13*e24*k12^2*k33^4 - 2*e24*ek11*ek31*k22*k33^4 + 3*e14*ek21*ek31*k22*k33^4 + 2*e23*ek11*ek41*k22*k33^4 - 3*e13*ek21*ek41*k22*k33^4 - 2*e14*e23*k11*k22*k33^4 + 2*e13*e24*k11*k22*k33^4 + ek13*(2*ek21*ek32*ek43*k11^3*k12 + 6*ek21*ek33*ek42*k11^2*k12^2 + 6*ek21*ek32*ek43*k11^2*k12^2 - 2*e23*ek43*k11^3*k12^2 + 12*ek21*ek33*ek42*k11*k12^3 + 12*ek21*ek32*ek43*k11*k12^3 - 6*e24*ek33*k11^2*k12^3 - 6*e23*ek43*k11^2*k12^3 + 8*ek21*ek33*ek42*k12^4 + 8*ek21*ek32*ek43*k12^4 - 12*e24*ek33*k11*k12^4 - 12*e23*ek43*k11*k12^4 - 8*e24*ek33*k12^5 - 8*e23*ek43*k12^5 + ek21*ek32*ek42*k11^3*k13 - ek21*ek32*ek41*k11^2*k12*k13 - 2*ek21*ek31*ek42*k11^2*k12*k13 - 2*ek21*ek32*ek42*k11^2*k12*k13 - 8*ek21*ek33*ek42*k11^2*k12*k13 + 5*ek21*ek32*ek43*k11^2*k12*k13 - 2*e24*ek32*k11^3*k12*k13 + e23*ek42*k11^3*k12*k13 - 4*ek21*ek32*ek41*k11*k12^2*k13 - 4*ek21*ek31*ek42*k11*k12^2*k13 - 8*ek21*ek32*ek42*k11*k12^2*k13 + 2*e24*ek31*k11^2*k12^2*k13 + e24*ek32*k11^2*k12^2*k13 + 8*e24*ek33*k11^2*k12^2*k13 + e23*ek41*k11^2*k12^2*k13 + e23*ek42*k11^2*k12^2*k13 - 5*e23*ek43*k11^2*k12^2*k13 - 4*ek21*ek32*ek41*k12^3*k13 - 4*ek21*ek31*ek42*k12^3*k13 - 8*ek21*ek32*ek42*k12^3*k13 + 4*e24*ek31*k11*k12^3*k13 + 4*e24*ek32*k11*k12^3*k13 + 4*e23*ek41*k11*k12^3*k13 + 4*e23*ek42*k11*k12^3*k13 + 4*e24*ek31*k12^4*k13 + 4*e24*ek32*k12^4*k13 + 4*e23*ek41*k12^4*k13 + 4*e23*ek42*k12^4*k13 + 6*ek21*ek32*ek42*k11^2*k13^2 - 4*ek21*ek31*ek42*k11*k12*k13^2 - 20*ek21*ek33*ek42*k11*k12*k13^2 + 8*ek21*ek32*ek43*k11*k12*k13^2 - 12*e24*ek32*k11^2*k12*k13^2 + 6*e23*ek42*k11^2*k12*k13^2 + 4*e24*ek31*k11*k12^2*k13^2 + 20*e24*ek33*k11*k12^2*k13^2 - 8*e23*ek43*k11*k12^2*k13^2 + 12*ek21*ek32*ek42*k11*k13^3 - 4*ek21*ek31*ek42*k12*k13^3 - 16*ek21*ek33*ek42*k12*k13^3 + 4*ek21*ek32*ek43*k12*k13^3 - 24*e24*ek32*k11*k12*k13^3 + 12*e23*ek42*k11*k12*k13^3 + 4*e24*ek31*k12^2*k13^3 + 16*e24*ek33*k12^2*k13^3 - 4*e23*ek43*k12^2*k13^3 + 8*ek21*ek32*ek42*k13^4 - 16*e24*ek32*k12*k13^4 + 8*e23*ek42*k12*k13^4 - 2*ek21*ek31*ek43*k11^3*k22 - ek21*ek33*ek43*k11^3*k22 + 2*e23*ek43*k11^4*k22 - 6*ek21*ek33*ek41*k11^2*k12*k22 + 3*ek21*ek33*ek42*k11^2*k12*k22 - 6*ek21*ek31*ek43*k11^2*k12*k22 + 3*ek21*ek32*ek43*k11^2*k12*k22 + 6*e24*ek33*k11^3*k12*k22 + 6*e23*ek43*k11^3*k12*k22 - 12*ek21*ek33*ek41*k11*k12^2*k22 + 12*ek21*ek33*ek42*k11*k12^2*k22 - 12*ek21*ek31*ek43*k11*k12^2*k22 + 12*ek21*ek32*ek43*k11*k12^2*k22 + 9*e24*ek33*k11^2*k12^2*k22 + 9*e23*ek43*k11^2*k12^2*k22 - 8*ek21*ek33*ek41*k12^3*k22 + 12*ek21*ek33*ek42*k12^3*k22 - 8*ek21*ek31*ek43*k12^3*k22 + 12*ek21*ek32*ek43*k12^3*k22 - 4*e24*ek33*k11*k12^3*k22 - 4*e23*ek43*k11*k12^3*k22 - 12*e24*ek33*k12^4*k22 - 12*e23*ek43*k12^4*k22 + ek21*ek31*ek41*k11^2*k13*k22 - ek21*ek32*ek41*k11^2*k13*k22 + 8*ek21*ek33*ek41*k11^2*k13*k22 - ek21*ek31*ek42*k11^2*k13*k22 - 2*ek21*ek32*ek42*k11^2*k13*k22 - 5*ek21*ek31*ek43*k11^2*k13*k22 - 4*ek21*ek33*ek43*k11^2*k13*k22 + e34*ek21*k11^3*k13*k22 - e24*ek32*k11^3*k13*k22 - 6*e24*ek33*k11^3*k13*k22 - 2*e23*ek41*k11^3*k13*k22 - e23*ek42*k11^3*k13*k22 + 6*e23*ek43*k11^3*k13*k22 - 6*ek21*ek32*ek41*k11*k12*k13*k22 - 6*ek21*ek31*ek42*k11*k12*k13*k22 - 12*ek21*ek32*ek42*k11*k12*k13*k22 + 12*e34*ek21*k11^2*k12*k13*k22 - 4*e24*ek31*k11^2*k12*k13*k22 - 4*e24*ek32*k11^2*k12*k13*k22 - 4*e23*ek41*k11^2*k12*k13*k22 - 4*e23*ek42*k11^2*k12*k13*k22 - 8*ek21*ek32*ek41*k12^2*k13*k22 - 8*ek21*ek31*ek42*k12^2*k13*k22 - 16*ek21*ek32*ek42*k12^2*k13*k22 + 24*e34*ek21*k11*k12^2*k13*k22 - 2*e24*ek31*k11*k12^2*k13*k22 - 2*e24*ek32*k11*k12^2*k13*k22 - 2*e23*ek41*k11*k12^2*k13*k22 - 2*e23*ek42*k11*k12^2*k13*k22 + 16*e34*ek21*k12^3*k13*k22 + 4*e24*ek31*k12^3*k13*k22 + 4*e24*ek32*k12^3*k13*k22 + 4*e23*ek41*k12^3*k13*k22 + 4*e23*ek42*k12^3*k13*k22 + 4*ek21*ek31*ek41*k11*k13^2*k22 + 20*ek21*ek33*ek41*k11*k13^2*k22 - 8*ek21*ek31*ek43*k11*k13^2*k22 - 4*ek21*ek33*ek43*k11*k13^2*k22 - 6*e34*ek21*k11^2*k13^2*k22 + 6*e24*ek31*k11^2*k13^2*k22 - 12*e24*ek33*k11^2*k13^2*k22 - 6*e23*ek41*k11^2*k13^2*k22 + 12*e23*ek43*k11^2*k13^2*k22 + 4*ek21*ek31*ek41*k13^3*k22 + 16*ek21*ek33*ek41*k13^3*k22 - 4*ek21*ek31*ek43*k13^3*k22 - 12*e34*ek21*k11*k13^3*k22 + 12*e24*ek31*k11*k13^3*k22 - 8*e24*ek33*k11*k13^3*k22 - 12*e23*ek41*k11*k13^3*k22 + 8*e23*ek43*k11*k13^3*k22 - 8*e34*ek21*k13^4*k22 + 8*e24*ek31*k13^4*k22 - 8*e23*ek41*k13^4*k22 - 3*ek21*ek33*ek41*k11^2*k22^2 - 3*ek21*ek31*ek43*k11^2*k22^2 + 3*e24*ek33*k11^3*k22^2 + 3*e23*ek43*k11^3*k22^2 - 12*ek21*ek33*ek41*k11*k12*k22^2 + 3*ek21*ek33*ek42*k11*k12*k22^2 - 12*ek21*ek31*ek43*k11*k12*k22^2 + 3*ek21*ek32*ek43*k11*k12*k22^2 + 12*e24*ek33*k11^2*k12*k22^2 + 12*e23*ek43*k11^2*k12*k22^2 - 12*ek21*ek33*ek41*k12^2*k22^2 + 6*ek21*ek33*ek42*k12^2*k22^2 - 12*ek21*ek31*ek43*k12^2*k22^2 + 6*ek21*ek32*ek43*k12^2*k22^2 + 9*e24*ek33*k11*k12^2*k22^2 + 9*e23*ek43*k11*k12^2*k22^2 - 6*e24*ek33*k12^3*k22^2 - 6*e23*ek43*k12^3*k22^2 - 2*ek21*ek32*ek41*k11*k13*k22^2 - 2*ek21*ek31*ek42*k11*k13*k22^2 - 4*ek21*ek32*ek42*k11*k13*k22^2 + 6*e34*ek21*k11^2*k13*k22^2 - 2*e24*ek31*k11^2*k13*k22^2 - 2*e24*ek32*k11^2*k13*k22^2 - 2*e23*ek41*k11^2*k13*k22^2 - 2*e23*ek42*k11^2*k13*k22^2 - 5*ek21*ek32*ek41*k12*k13*k22^2 - 5*ek21*ek31*ek42*k12*k13*k22^2 - 10*ek21*ek32*ek42*k12*k13*k22^2 + 24*e34*ek21*k11*k12*k13*k22^2 - 4*e24*ek31*k11*k12*k13*k22^2 - 4*e24*ek32*k11*k12*k13*k22^2 - 4*e23*ek41*k11*k12*k13*k22^2 - 4*e23*ek42*k11*k12*k13*k22^2 + 24*e34*ek21*k12^2*k13*k22^2 + e24*ek31*k12^2*k13*k22^2 + e24*ek32*k12^2*k13*k22^2 + e23*ek41*k12^2*k13*k22^2 + e23*ek42*k12^2*k13*k22^2 - 3*ek21*ek33*ek41*k11*k22^3 - 3*ek21*ek31*ek43*k11*k22^3 + 3*e24*ek33*k11^2*k22^3 + 3*e23*ek43*k11^2*k22^3 - 6*ek21*ek33*ek41*k12*k22^3 - 6*ek21*ek31*ek43*k12*k22^3 + ek21*ek32*ek43*k12*k22^3 + 2*ek21*ek33*ek43*k12*k22^3 + 6*e24*ek33*k11*k12*k22^3 + 6*e23*ek43*k11*k12*k22^3 - 3*e23*ek43*k12^2*k22^3 - ek21*ek32*ek41*k13*k22^3 - ek21*ek31*ek42*k13*k22^3 - 2*ek21*ek32*ek42*k13*k22^3 - ek21*ek33*ek42*k13*k22^3 + 6*e34*ek21*k11*k13*k22^3 - e24*ek31*k11*k13*k22^3 - e24*ek32*k11*k13*k22^3 - e23*ek41*k11*k13*k22^3 - e23*ek42*k11*k13*k22^3 + 12*e34*ek21*k12*k13*k22^3 - e24*ek33*k12*k13*k22^3 + 2*e23*ek42*k12*k13*k22^3 - ek21*ek31*ek43*k22^4 + 3*e23*ek43*k11*k22^4 + 2*e34*ek21*k13*k22^4 - 2*e23*ek41*k13*k22^4 - 2*ek21*ek32*ek41*k11^3*k23 + ek21*ek31*ek42*k11^3*k23 + ek21*ek33*ek42*k11^3*k23 - ek21*ek32*ek43*k11^3*k23 + 2*e24*ek32*k11^4*k23 - e23*ek42*k11^4*k23 + 2*ek21*ek31*ek41*k11^2*k12*k23 + ek21*ek32*ek41*k11^2*k12*k23 + ek21*ek31*ek42*k11^2*k12*k23 + 2*ek21*ek31*ek43*k11^2*k12*k23 + 2*ek21*ek33*ek43*k11^2*k12*k23 - e34*ek21*k11^3*k12*k23 - 2*e24*ek31*k11^3*k12*k23 - 2*e24*ek33*k11^3*k12*k23 + e23*ek41*k11^3*k12*k23 - e23*ek43*k11^3*k12*k23 + 8*ek21*ek31*ek41*k11*k12^2*k23 + 4*ek21*ek32*ek41*k11*k12^2*k23 + 4*ek21*ek31*ek42*k11*k12^2*k23 - 12*e34*ek21*k11^2*k12^2*k23 + e24*ek31*k11^2*k12^2*k23 + e24*ek32*k11^2*k12^2*k23 + e23*ek41*k11^2*k12^2*k23 + e23*ek42*k11^2*k12^2*k23 + 8*ek21*ek31*ek41*k12^3*k23 + 4*ek21*ek32*ek41*k12^3*k23 + 4*ek21*ek31*ek42*k12^3*k23 - 24*e34*ek21*k11*k12^3*k23 + 4*e24*ek31*k11*k12^3*k23 + 4*e24*ek32*k11*k12^3*k23 + 4*e23*ek41*k11*k12^3*k23 + 4*e23*ek42*k11*k12^3*k23 - 16*e34*ek21*k12^4*k23 + 4*e24*ek31*k12^4*k23 + 4*e24*ek32*k12^4*k23 + 4*e23*ek41*k12^4*k23 + 4*e23*ek42*k12^4*k23 - 10*ek21*ek32*ek41*k11^2*k13*k23 + 5*ek21*ek31*ek42*k11^2*k13*k23 + 4*ek21*ek33*ek42*k11^2*k13*k23 - 5*ek21*ek32*ek43*k11^2*k13*k23 + 12*e24*ek32*k11^3*k13*k23 - 6*e23*ek42*k11^3*k13*k23 + 8*ek21*ek31*ek43*k11*k12*k13*k23 + 8*ek21*ek33*ek43*k11*k12*k13*k23 + 5*e34*ek21*k11^2*k12*k13*k23 - 10*e24*ek31*k11^2*k12*k13*k23 - 8*e24*ek33*k11^2*k12*k13*k23 + 5*e23*ek41*k11^2*k12*k13*k23 - 5*e23*ek43*k11^2*k12*k13*k23 - 16*ek21*ek32*ek41*k11*k13^2*k23 + 8*ek21*ek31*ek42*k11*k13^2*k23 + 4*ek21*ek33*ek42*k11*k13^2*k23 - 8*ek21*ek32*ek43*k11*k13^2*k23 + 24*e24*ek32*k11^2*k13^2*k23 - 12*e23*ek42*k11^2*k13^2*k23 + 8*ek21*ek31*ek43*k12*k13^2*k23 + 8*ek21*ek33*ek43*k12*k13^2*k23 + 8*e34*ek21*k11*k12*k13^2*k23 - 16*e24*ek31*k11*k12*k13^2*k23 - 8*e24*ek33*k11*k12*k13^2*k23 + 8*e23*ek41*k11*k12*k13^2*k23 - 8*e23*ek43*k11*k12*k13^2*k23 - 8*ek21*ek32*ek41*k13^3*k23 + 4*ek21*ek31*ek42*k13^3*k23 - 4*ek21*ek32*ek43*k13^3*k23 + 16*e24*ek32*k11*k13^3*k23 - 8*e23*ek42*k11*k13^3*k23 + 4*e34*ek21*k12*k13^3*k23 - 8*e24*ek31*k12*k13^3*k23 + 4*e23*ek41*k12*k13^3*k23 - 4*e23*ek43*k12*k13^3*k23 + 2*ek21*ek31*ek41*k11^2*k22*k23 + ek21*ek32*ek41*k11^2*k22*k23 + ek21*ek31*ek42*k11^2*k22*k23 - e24*ek31*k11^3*k22*k23 - e24*ek32*k11^3*k22*k23 - e23*ek41*k11^3*k22*k23 - e23*ek42*k11^3*k22*k23 + 12*ek21*ek31*ek41*k11*k12*k22*k23 + 6*ek21*ek32*ek41*k11*k12*k22*k23 + 6*ek21*ek31*ek42*k11*k12*k22*k23 - 6*e34*ek21*k11^2*k12*k22*k23 - 4*e24*ek31*k11^2*k12*k22*k23 - 4*e24*ek32*k11^2*k12*k22*k23 - 4*e23*ek41*k11^2*k12*k22*k23 - 4*e23*ek42*k11^2*k12*k22*k23 + 16*ek21*ek31*ek41*k12^2*k22*k23 + 8*ek21*ek32*ek41*k12^2*k22*k23 + 8*ek21*ek31*ek42*k12^2*k22*k23 - 24*e34*ek21*k11*k12^2*k22*k23 - 2*e24*ek31*k11*k12^2*k22*k23 - 2*e24*ek32*k11*k12^2*k22*k23 - 2*e23*ek41*k11*k12^2*k22*k23 - 2*e23*ek42*k11*k12^2*k22*k23 - 24*e34*ek21*k12^3*k22*k23 + 4*e24*ek31*k12^3*k22*k23 + 4*e24*ek32*k12^3*k22*k23 + 4*e23*ek41*k12^3*k22*k23 + 4*e23*ek42*k12^3*k22*k23 + 4*ek21*ek31*ek41*k11*k22^2*k23 + 2*ek21*ek32*ek41*k11*k22^2*k23 + 2*ek21*ek31*ek42*k11*k22^2*k23 - 2*e24*ek31*k11^2*k22^2*k23 - 2*e24*ek32*k11^2*k22^2*k23 - 2*e23*ek41*k11^2*k22^2*k23 - 2*e23*ek42*k11^2*k22^2*k23 + 10*ek21*ek31*ek41*k12*k22^2*k23 + 5*ek21*ek32*ek41*k12*k22^2*k23 + 5*ek21*ek31*ek42*k12*k22^2*k23 + ek21*ek32*ek42*k12*k22^2*k23 + 5*ek21*ek33*ek42*k12*k22^2*k23 - 2*ek21*ek32*ek43*k12*k22^2*k23 - 10*ek21*ek33*ek43*k12*k22^2*k23 - 6*e34*ek21*k11*k12*k22^2*k23 - 4*e24*ek31*k11*k12*k22^2*k23 - 4*e24*ek32*k11*k12*k22^2*k23 - 4*e23*ek41*k11*k12*k22^2*k23 - 4*e23*ek42*k11*k12*k22^2*k23 - 12*e34*ek21*k12^2*k22^2*k23 + e24*ek31*k12^2*k22^2*k23 - 5*e24*ek33*k12^2*k22^2*k23 + e23*ek41*k12^2*k22^2*k23 + e23*ek42*k12^2*k22^2*k23 + 12*e23*ek43*k12^2*k22^2*k23 + ek21*ek32*ek42*k13*k22^2*k23 + 5*ek21*ek33*ek42*k13*k22^2*k23 + e24*ek32*k12*k13*k22^2*k23 + 5*e24*ek33*k12*k13*k22^2*k23 - 12*e23*ek42*k12*k13*k22^2*k23 + 2*ek21*ek31*ek41*k22^3*k23 - 6*ek21*ek33*ek41*k22^3*k23 + ek21*ek31*ek42*k22^3*k23 - e24*ek31*k11*k22^3*k23 + 6*e24*ek33*k11*k22^3*k23 - e23*ek41*k11*k22^3*k23 - 3*e23*ek42*k11*k22^3*k23 - 12*e23*ek43*k11*k22^3*k23 - 2*e34*ek21*k12*k22^3*k23 + 2*e23*ek41*k12*k22^3*k23 + 12*e23*ek41*k13*k22^3*k23 - 2*ek21*ek31*ek41*k11^2*k23^2 - 2*ek21*ek33*ek41*k11^2*k23^2 + e34*ek21*k11^3*k23^2 - e24*ek33*k11^3*k23^2 + e23*ek41*k11^3*k23^2 - 8*ek21*ek31*ek41*k11*k13*k23^2 - 8*ek21*ek33*ek41*k11*k13*k23^2 + 5*e34*ek21*k11^2*k13*k23^2 + e24*ek31*k11^2*k13*k23^2 - 4*e24*ek33*k11^2*k13*k23^2 + 5*e23*ek41*k11^2*k13*k23^2 - 8*ek21*ek31*ek41*k13^2*k23^2 - 8*ek21*ek33*ek41*k13^2*k23^2 + 8*e34*ek21*k11*k13^2*k23^2 + 4*e24*ek31*k11*k13^2*k23^2 - 4*e24*ek33*k11*k13^2*k23^2 + 8*e23*ek41*k11*k13^2*k23^2 + 4*e34*ek21*k13^3*k23^2 + 4*e24*ek31*k13^3*k23^2 + 4*e23*ek41*k13^3*k23^2 - 4*ek21*ek32*ek42*k12*k22*k23^2 - 8*ek21*ek33*ek42*k12*k22*k23^2 + 8*ek21*ek32*ek43*k12*k22*k23^2 + 16*ek21*ek33*ek43*k12*k22*k23^2 + 4*e24*ek32*k12^2*k22*k23^2 + 8*e24*ek33*k12^2*k22*k23^2 - 24*e23*ek43*k12^2*k22*k23^2 - 4*ek21*ek32*ek42*k13*k22*k23^2 - 8*ek21*ek33*ek42*k13*k22*k23^2 - 4*e24*ek32*k12*k13*k22*k23^2 - 8*e24*ek33*k12*k13*k22*k23^2 + 24*e23*ek42*k12*k13*k22*k23^2 + 6*ek21*ek32*ek41*k22^2*k23^2 + 12*ek21*ek33*ek41*k22^2*k23^2 - 2*ek21*ek31*ek42*k22^2*k23^2 + 2*ek21*ek31*ek43*k22^2*k23^2 - 6*e24*ek32*k11*k22^2*k23^2 - 12*e24*ek33*k11*k22^2*k23^2 + 11*e23*ek42*k11*k22^2*k23^2 + 25*e23*ek43*k11*k22^2*k23^2 + e34*ek21*k12*k22^2*k23^2 + e24*ek31*k12*k22^2*k23^2 - 11*e23*ek41*k12*k22^2*k23^2 - e34*ek21*k13*k22^2*k23^2 - e24*ek31*k13*k22^2*k23^2 - 25*e23*ek41*k13*k22^2*k23^2 + 4*ek21*ek32*ek42*k12*k23^3 + 4*ek21*ek33*ek42*k12*k23^3 - 8*ek21*ek32*ek43*k12*k23^3 - 8*ek21*ek33*ek43*k12*k23^3 - 4*e24*ek32*k12^2*k23^3 - 4*e24*ek33*k12^2*k23^3 + 16*e23*ek43*k12^2*k23^3 + 4*ek21*ek32*ek42*k13*k23^3 + 4*ek21*ek33*ek42*k13*k23^3 + 4*e24*ek32*k12*k13*k23^3 + 4*e24*ek33*k12*k13*k23^3 - 16*e23*ek42*k12*k13*k23^3 - 12*ek21*ek32*ek41*k22*k23^3 - 8*ek21*ek33*ek41*k22*k23^3 + 8*ek21*ek31*ek42*k22*k23^3 - 8*ek21*ek31*ek43*k22*k23^3 + 12*e24*ek32*k11*k22*k23^3 + 8*e24*ek33*k11*k22*k23^3 - 20*e23*ek42*k11*k22*k23^3 - 20*e23*ek43*k11*k22*k23^3 - 4*e34*ek21*k12*k22*k23^3 - 4*e24*ek31*k12*k22*k23^3 + 20*e23*ek41*k12*k22*k23^3 + 4*e34*ek21*k13*k22*k23^3 + 4*e24*ek31*k13*k22*k23^3 + 20*e23*ek41*k13*k22*k23^3 + 8*ek21*ek32*ek41*k23^4 - 8*ek21*ek31*ek42*k23^4 + 8*ek21*ek31*ek43*k23^4 - 8*e24*ek32*k11*k23^4 + 12*e23*ek42*k11*k23^4 + 4*e23*ek43*k11*k23^4 + 4*e34*ek21*k12*k23^4 + 4*e24*ek31*k12*k23^4 - 12*e23*ek41*k12*k23^4 - 4*e34*ek21*k13*k23^4 - 4*e24*ek31*k13*k23^4 - 4*e23*ek41*k13*k23^4 - 4*ek21*ek33*ek42*k11^2*k12*k33 + 2*ek21*ek32*ek43*k11^2*k12*k33 + 4*e24*ek33*k11^2*k12^2*k33 - 2*e23*ek43*k11^2*k12^2*k33 + 3*ek21*ek32*ek42*k11^2*k13*k33 - 2*ek21*ek31*ek42*k11*k12*k13*k33 - 20*ek21*ek33*ek42*k11*k12*k13*k33 + 6*ek21*ek32*ek43*k11*k12*k13*k33 - 6*e24*ek32*k11^2*k12*k13*k33 + 3*e23*ek42*k11^2*k12*k13*k33 + 2*e24*ek31*k11*k12^2*k13*k33 + 20*e24*ek33*k11*k12^2*k13*k33 - 6*e23*ek43*k11*k12^2*k13*k33 + 12*ek21*ek32*ek42*k11*k13^2*k33 - 4*ek21*ek31*ek42*k12*k13^2*k33 - 24*ek21*ek33*ek42*k12*k13^2*k33 + 4*ek21*ek32*ek43*k12*k13^2*k33 - 24*e24*ek32*k11*k12*k13^2*k33 + 12*e23*ek42*k11*k12*k13^2*k33 + 4*e24*ek31*k12^2*k13^2*k33 + 24*e24*ek33*k12^2*k13^2*k33 - 4*e23*ek43*k12^2*k13^2*k33 + 12*ek21*ek32*ek42*k13^3*k33 - 24*e24*ek32*k12*k13^3*k33 + 12*e23*ek42*k12*k13^3*k33 + 4*ek21*ek33*ek41*k11^2*k22*k33 - 3*ek21*ek31*ek43*k11^2*k22*k33 - 2*ek21*ek33*ek43*k11^2*k22*k33 - 3*e24*ek33*k11^3*k22*k33 + 3*e23*ek43*k11^3*k22*k33 + 2*ek21*ek31*ek41*k11*k13*k22*k33 + 20*ek21*ek33*ek41*k11*k13*k22*k33 - 10*ek21*ek31*ek43*k11*k13*k22*k33 - 4*ek21*ek33*ek43*k11*k13*k22*k33 - 3*e34*ek21*k11^2*k13*k22*k33 + 3*e24*ek31*k11^2*k13*k22*k33 - 12*e24*ek33*k11^2*k13*k22*k33 - 3*e23*ek41*k11^2*k13*k22*k33 + 12*e23*ek43*k11^2*k13*k22*k33 + 4*ek21*ek31*ek41*k13^2*k22*k33 + 24*ek21*ek33*ek41*k13^2*k22*k33 - 8*ek21*ek31*ek43*k13^2*k22*k33 - 12*e34*ek21*k11*k13^2*k22*k33 + 12*e24*ek31*k11*k13^2*k22*k33 - 12*e24*ek33*k11*k13^2*k22*k33 - 12*e23*ek41*k11*k13^2*k22*k33 + 12*e23*ek43*k11*k13^2*k22*k33 - 12*e34*ek21*k13^3*k22*k33 + 12*e24*ek31*k13^3*k22*k33 - 12*e23*ek41*k13^3*k22*k33 - ek21*ek32*ek42*k12*k22^2*k33 - 2*ek21*ek33*ek42*k12*k22^2*k33 + 2*ek21*ek32*ek43*k12*k22^2*k33 + 4*ek21*ek33*ek43*k12*k22^2*k33 + e24*ek32*k12^2*k22^2*k33 + 2*e24*ek33*k12^2*k22^2*k33 - 6*e23*ek43*k12^2*k22^2*k33 - ek21*ek32*ek42*k13*k22^2*k33 - 2*ek21*ek33*ek42*k13*k22^2*k33 - e24*ek32*k12*k13*k22^2*k33 - 2*e24*ek33*k12*k13*k22^2*k33 + 6*e23*ek42*k12*k13*k22^2*k33 + 3*ek21*ek33*ek41*k22^3*k33 + 2*ek21*ek31*ek42*k22^3*k33 - 2*ek21*ek31*ek43*k22^3*k33 - 3*e24*ek33*k11*k22^3*k33 + e23*ek42*k11*k22^3*k33 + 5*e23*ek43*k11*k22^3*k33 - e34*ek21*k12*k22^3*k33 - e24*ek31*k12*k22^3*k33 - e23*ek41*k12*k22^3*k33 + e34*ek21*k13*k22^3*k33 + e24*ek31*k13*k22^3*k33 - 5*e23*ek41*k13*k22^3*k33 - 4*ek21*ek32*ek41*k11^2*k23*k33 + 3*ek21*ek31*ek42*k11^2*k23*k33 + 2*ek21*ek33*ek42*k11^2*k23*k33 - 2*ek21*ek32*ek43*k11^2*k23*k33 + 6*e24*ek32*k11^3*k23*k33 - 3*e23*ek42*k11^3*k23*k33 + 4*ek21*ek31*ek43*k11*k12*k23*k33 + 4*ek21*ek33*ek43*k11*k12*k23*k33 + 2*e34*ek21*k11^2*k12*k23*k33 - 6*e24*ek31*k11^2*k12*k23*k33 - 4*e24*ek33*k11^2*k12*k23*k33 + 2*e23*ek41*k11^2*k12*k23*k33 - 2*e23*ek43*k11^2*k12*k23*k33 - 12*ek21*ek32*ek41*k11*k13*k23*k33 + 10*ek21*ek31*ek42*k11*k13*k23*k33 + 4*ek21*ek33*ek42*k11*k13*k23*k33 - 6*ek21*ek32*ek43*k11*k13*k23*k33 + 24*e24*ek32*k11^2*k13*k23*k33 - 12*e23*ek42*k11^2*k13*k23*k33 + 8*ek21*ek31*ek43*k12*k13*k23*k33 + 8*ek21*ek33*ek43*k12*k13*k23*k33 + 6*e34*ek21*k11*k12*k13*k23*k33 - 20*e24*ek31*k11*k12*k13*k23*k33 - 8*e24*ek33*k11*k12*k13*k23*k33 + 6*e23*ek41*k11*k12*k13*k23*k33 - 6*e23*ek43*k11*k12*k13*k23*k33 - 8*ek21*ek32*ek41*k13^2*k23*k33 + 8*ek21*ek31*ek42*k13^2*k23*k33 - 4*ek21*ek32*ek43*k13^2*k23*k33 + 24*e24*ek32*k11*k13^2*k23*k33 - 12*e23*ek42*k11*k13^2*k23*k33 + 4*e34*ek21*k12*k13^2*k23*k33 - 16*e24*ek31*k12*k13^2*k23*k33 + 4*e23*ek41*k12*k13^2*k23*k33 - 4*e23*ek43*k12*k13^2*k23*k33 + 6*ek21*ek32*ek42*k12*k22*k23*k33 + 6*ek21*ek33*ek42*k12*k22*k23*k33 - 12*ek21*ek32*ek43*k12*k22*k23*k33 - 12*ek21*ek33*ek43*k12*k22*k23*k33 - 6*e24*ek32*k12^2*k22*k23*k33 - 6*e24*ek33*k12^2*k22*k23*k33 + 24*e23*ek43*k12^2*k22*k23*k33 + 6*ek21*ek32*ek42*k13*k22*k23*k33 + 6*ek21*ek33*ek42*k13*k22*k23*k33 + 6*e24*ek32*k12*k13*k22*k23*k33 + 6*e24*ek33*k12*k13*k22*k23*k33 - 24*e23*ek42*k12*k13*k22*k23*k33 - 3*ek21*ek32*ek41*k22^2*k23*k33 - 12*ek21*ek33*ek41*k22^2*k23*k33 - 8*ek21*ek31*ek42*k22^2*k23*k33 + 8*ek21*ek31*ek43*k22^2*k23*k33 + 3*e24*ek32*k11*k22^2*k23*k33 + 12*e24*ek33*k11*k22^2*k23*k33 - 10*e23*ek42*k11*k22^2*k23*k33 - 20*e23*ek43*k11*k22^2*k23*k33 + 4*e34*ek21*k12*k22^2*k23*k33 + 4*e24*ek31*k12*k22^2*k23*k33 + 10*e23*ek41*k12*k22^2*k23*k33 - 4*e34*ek21*k13*k22^2*k23*k33 - 4*e24*ek31*k13*k22^2*k23*k33 + 20*e23*ek41*k13*k22^2*k23*k33 - 4*ek21*ek31*ek41*k11*k23^2*k33 - 4*ek21*ek33*ek41*k11*k23^2*k33 + 2*e34*ek21*k11^2*k23^2*k33 - 2*e24*ek33*k11^2*k23^2*k33 + 2*e23*ek41*k11^2*k23^2*k33 - 8*ek21*ek32*ek42*k12*k23^2*k33 - 4*ek21*ek33*ek42*k12*k23^2*k33 + 16*ek21*ek32*ek43*k12*k23^2*k33 + 8*ek21*ek33*ek43*k12*k23^2*k33 + 8*e24*ek32*k12^2*k23^2*k33 + 4*e24*ek33*k12^2*k23^2*k33 - 24*e23*ek43*k12^2*k23^2*k33 - 8*ek21*ek31*ek41*k13*k23^2*k33 - 8*ek21*ek33*ek41*k13*k23^2*k33 - 8*ek21*ek32*ek42*k13*k23^2*k33 - 4*ek21*ek33*ek42*k13*k23^2*k33 + 6*e34*ek21*k11*k13*k23^2*k33 + 2*e24*ek31*k11*k13*k23^2*k33 - 4*e24*ek33*k11*k13*k23^2*k33 + 6*e23*ek41*k11*k13*k23^2*k33 - 8*e24*ek32*k12*k13*k23^2*k33 - 4*e24*ek33*k12*k13*k23^2*k33 + 24*e23*ek42*k12*k13*k23^2*k33 + 4*e34*ek21*k13^2*k23^2*k33 + 4*e24*ek31*k13^2*k23^2*k33 + 4*e23*ek41*k13^2*k23^2*k33 + 12*ek21*ek32*ek41*k22*k23^2*k33 + 12*ek21*ek33*ek41*k22*k23^2*k33 + 4*ek21*ek31*ek42*k22*k23^2*k33 - 4*ek21*ek31*ek43*k22*k23^2*k33 - 12*e24*ek32*k11*k22*k23^2*k33 - 12*e24*ek33*k11*k22*k23^2*k33 + 26*e23*ek42*k11*k22*k23^2*k33 + 22*e23*ek43*k11*k22*k23^2*k33 - 2*e34*ek21*k12*k22*k23^2*k33 - 2*e24*ek31*k12*k22*k23^2*k33 - 26*e23*ek41*k12*k22*k23^2*k33 + 2*e34*ek21*k13*k22*k23^2*k33 + 2*e24*ek31*k13*k22*k23^2*k33 - 22*e23*ek41*k13*k22*k23^2*k33 - 12*ek21*ek32*ek41*k23^3*k33 + 8*ek21*ek31*ek42*k23^3*k33 - 8*ek21*ek31*ek43*k23^3*k33 + 12*e24*ek32*k11*k23^3*k33 - 20*e23*ek42*k11*k23^3*k33 - 4*e23*ek43*k11*k23^3*k33 - 4*e34*ek21*k12*k23^3*k33 - 4*e24*ek31*k12*k23^3*k33 + 20*e23*ek41*k12*k23^3*k33 + 4*e34*ek21*k13*k23^3*k33 + 4*e24*ek31*k13*k23^3*k33 + 4*e23*ek41*k13*k23^3*k33 - 5*ek21*ek33*ek42*k11*k12*k33^2 + ek21*ek32*ek43*k11*k12*k33^2 + 5*e24*ek33*k11*k12^2*k33^2 - e23*ek43*k11*k12^2*k33^2 + 3*ek21*ek32*ek42*k11*k13*k33^2 - ek21*ek31*ek42*k12*k13*k33^2 - 12*ek21*ek33*ek42*k12*k13*k33^2 + ek21*ek32*ek43*k12*k13*k33^2 - 6*e24*ek32*k11*k12*k13*k33^2 + 3*e23*ek42*k11*k12*k13*k33^2 + e24*ek31*k12^2*k13*k33^2 + 12*e24*ek33*k12^2*k13*k33^2 - e23*ek43*k12^2*k13*k33^2 + 6*ek21*ek32*ek42*k13^2*k33^2 - 12*e24*ek32*k12*k13^2*k33^2 + 6*e23*ek42*k12*k13^2*k33^2 + 5*ek21*ek33*ek41*k11*k22*k33^2 - 3*ek21*ek31*ek43*k11*k22*k33^2 - ek21*ek33*ek43*k11*k22*k33^2 - 3*e24*ek33*k11^2*k22*k33^2 + 3*e23*ek43*k11^2*k22*k33^2 - 2*ek21*ek32*ek42*k12*k22*k33^2 - ek21*ek33*ek42*k12*k22*k33^2 + 4*ek21*ek32*ek43*k12*k22*k33^2 + 2*ek21*ek33*ek43*k12*k22*k33^2 + 2*e24*ek32*k12^2*k22*k33^2 + e24*ek33*k12^2*k22*k33^2 - 6*e23*ek43*k12^2*k22*k33^2 + ek21*ek31*ek41*k13*k22*k33^2 + 12*ek21*ek33*ek41*k13*k22*k33^2 - 2*ek21*ek32*ek42*k13*k22*k33^2 - ek21*ek33*ek42*k13*k22*k33^2 - 5*ek21*ek31*ek43*k13*k22*k33^2 - 3*e34*ek21*k11*k13*k22*k33^2 + 3*e24*ek31*k11*k13*k22*k33^2 - 6*e24*ek33*k11*k13*k22*k33^2 - 3*e23*ek41*k11*k13*k22*k33^2 + 6*e23*ek43*k11*k13*k22*k33^2 - 2*e24*ek32*k12*k13*k22*k33^2 - e24*ek33*k12*k13*k22*k33^2 + 6*e23*ek42*k12*k13*k22*k33^2 - 6*e34*ek21*k13^2*k22*k33^2 + 6*e24*ek31*k13^2*k22*k33^2 - 6*e23*ek41*k13^2*k22*k33^2 + 3*ek21*ek33*ek41*k22^2*k33^2 + 4*ek21*ek31*ek42*k22^2*k33^2 - 4*ek21*ek31*ek43*k22^2*k33^2 - 3*e24*ek33*k11*k22^2*k33^2 + 2*e23*ek42*k11*k22^2*k33^2 + 4*e23*ek43*k11*k22^2*k33^2 - 2*e34*ek21*k12*k22^2*k33^2 - 2*e24*ek31*k12*k22^2*k33^2 - 2*e23*ek41*k12*k22^2*k33^2 + 2*e34*ek21*k13*k22^2*k33^2 + 2*e24*ek31*k13*k22^2*k33^2 - 4*e23*ek41*k13*k22^2*k33^2 - 2*ek21*ek32*ek41*k11*k23*k33^2 + 3*ek21*ek31*ek42*k11*k23*k33^2 + ek21*ek33*ek42*k11*k23*k33^2 - ek21*ek32*ek43*k11*k23*k33^2 + 6*e24*ek32*k11^2*k23*k33^2 - 3*e23*ek42*k11^2*k23*k33^2 + 5*ek21*ek32*ek42*k12*k23*k33^2 + ek21*ek33*ek42*k12*k23*k33^2 + 2*ek21*ek31*ek43*k12*k23*k33^2 - 10*ek21*ek32*ek43*k12*k23*k33^2 + e34*ek21*k11*k12*k23*k33^2 - 6*e24*ek31*k11*k12*k23*k33^2 - 2*e24*ek33*k11*k12*k23*k33^2 + e23*ek41*k11*k12*k23*k33^2 - e23*ek43*k11*k12*k23*k33^2 - 5*e24*ek32*k12^2*k23*k33^2 - e24*ek33*k12^2*k23*k33^2 + 12*e23*ek43*k12^2*k23*k33^2 - 2*ek21*ek32*ek41*k13*k23*k33^2 + 5*ek21*ek31*ek42*k13*k23*k33^2 + 5*ek21*ek32*ek42*k13*k23*k33^2 + ek21*ek33*ek42*k13*k23*k33^2 - ek21*ek32*ek43*k13*k23*k33^2 + 12*e24*ek32*k11*k13*k23*k33^2 - 6*e23*ek42*k11*k13*k23*k33^2 + e34*ek21*k12*k13*k23*k33^2 - 10*e24*ek31*k12*k13*k23*k33^2 + 5*e24*ek32*k12*k13*k23*k33^2 + e24*ek33*k12*k13*k23*k33^2 + e23*ek41*k12*k13*k23*k33^2 - 12*e23*ek42*k12*k13*k23*k33^2 - e23*ek43*k12*k13*k23*k33^2 - 3*ek21*ek32*ek41*k22*k23*k33^2 - 6*ek21*ek33*ek41*k22*k23*k33^2 - 8*ek21*ek31*ek42*k22*k23*k33^2 + 8*ek21*ek31*ek43*k22*k23*k33^2 + 3*e24*ek32*k11*k22*k23*k33^2 + 6*e24*ek33*k11*k22*k23*k33^2 - 10*e23*ek42*k11*k22*k23*k33^2 - 8*e23*ek43*k11*k22*k23*k33^2 + 4*e34*ek21*k12*k22*k23*k33^2 + 4*e24*ek31*k12*k22*k23*k33^2 + 10*e23*ek41*k12*k22*k23*k33^2 - 4*e34*ek21*k13*k22*k23*k33^2 - 4*e24*ek31*k13*k22*k23*k33^2 + 8*e23*ek41*k13*k22*k23*k33^2 - 2*ek21*ek31*ek41*k23^2*k33^2 + 6*ek21*ek32*ek41*k23^2*k33^2 - 2*ek21*ek33*ek41*k23^2*k33^2 - 2*ek21*ek31*ek42*k23^2*k33^2 + 2*ek21*ek31*ek43*k23^2*k33^2 + e34*ek21*k11*k23^2*k33^2 - 6*e24*ek32*k11*k23^2*k33^2 - e24*ek33*k11*k23^2*k33^2 + e23*ek41*k11*k23^2*k33^2 + 11*e23*ek42*k11*k23^2*k33^2 + e23*ek43*k11*k23^2*k33^2 + e34*ek21*k12*k23^2*k33^2 + e24*ek31*k12*k23^2*k33^2 - 11*e23*ek41*k12*k23^2*k33^2 - ek21*ek32*ek42*k12*k33^3 - 2*ek21*ek33*ek42*k12*k33^3 + 2*ek21*ek32*ek43*k12*k33^3 + e24*ek32*k12^2*k33^3 + 2*e24*ek33*k12^2*k33^3 - 2*e23*ek43*k12^2*k33^3 - 3*e24*ek32*k12*k13*k33^3 + 3*e23*ek42*k12*k13*k33^3 + 3*ek21*ek33*ek41*k22*k33^3 + 2*ek21*ek31*ek42*k22*k33^3 - 3*ek21*ek31*ek43*k22*k33^3 - 2*e24*ek33*k11*k22*k33^3 + e23*ek42*k11*k22*k33^3 + 2*e23*ek43*k11*k22*k33^3 - e34*ek21*k12*k22*k33^3 - e24*ek31*k12*k22*k33^3 - e23*ek41*k12*k22*k33^3 + 2*e24*ek31*k13*k22*k33^3 - 2*e23*ek41*k13*k22*k33^3 - ek21*ek32*ek41*k23*k33^3 + ek21*ek31*ek42*k23*k33^3 + 3*e24*ek32*k11*k23*k33^3 - 3*e23*ek42*k11*k23*k33^3 - 2*e24*ek31*k12*k23*k33^3 + 2*e23*ek41*k12*k23*k33^3 - ek23*(-(ek31*ek42*k11^3*k12) - ek33*ek42*k11^3*k12 + 2*ek31*ek41*k11^2*k12^2 + 2*ek31*ek42*k11^2*k12^2 + 2*ek31*ek43*k11^2*k12^2 + 2*ek33*ek43*k11^2*k12^2 - e34*k11^3*k12^2 + 8*ek31*ek41*k11*k12^3 + 8*ek31*ek42*k11*k12^3 - 12*e34*k11^2*k12^3 + 8*ek31*ek41*k12^4 + 8*ek31*ek42*k12^4 - 24*e34*k11*k12^4 - 16*e34*k12^5 - 5*ek31*ek42*k11^2*k12*k13 - 4*ek33*ek42*k11^2*k12*k13 + 8*ek31*ek43*k11*k12^2*k13 + 8*ek33*ek43*k11*k12^2*k13 + 5*e34*k11^2*k12^2*k13 - 8*ek31*ek42*k11*k12*k13^2 - 4*ek33*ek42*k11*k12*k13^2 + 8*ek31*ek43*k12^2*k13^2 + 8*ek33*ek43*k12^2*k13^2 + 8*e34*k11*k12^2*k13^2 - 4*ek31*ek42*k12*k13^3 + 4*e34*k12^2*k13^3 - ek31*ek41*k11^3*k22 + ek33*ek41*k11^3*k22 - 2*ek31*ek42*k11^3*k22 + ek33*ek43*k11^3*k22 + e34*k11^4*k22 - 8*ek31*ek41*k11^2*k12*k22 - 8*ek31*ek42*k11^2*k12*k22 + 12*e34*k11^3*k12*k22 - 4*ek31*ek41*k11*k12^2*k22 - 4*ek31*ek42*k11*k12^2*k22 + 18*e34*k11^2*k12^2*k22 + 8*ek31*ek41*k12^3*k22 + 8*ek31*ek42*k12^3*k22 - 8*e34*k11*k12^3*k22 - 24*e34*k12^4*k22 + 5*ek31*ek41*k11^2*k13*k22 + 4*ek33*ek41*k11^2*k13*k22 - ek31*ek43*k11^2*k13*k22 + 4*ek33*ek43*k11^2*k13*k22 - 6*e34*k11^3*k13*k22 + 8*ek31*ek41*k11*k13^2*k22 + 4*ek33*ek41*k11*k13^2*k22 - 4*ek31*ek43*k11*k13^2*k22 + 4*ek33*ek43*k11*k13^2*k22 - 12*e34*k11^2*k13^2*k22 + 4*ek31*ek41*k13^3*k22 - 4*ek31*ek43*k13^3*k22 - 8*e34*k11*k13^3*k22 - 4*ek31*ek41*k11^2*k22^2 - 4*ek31*ek42*k11^2*k22^2 + 6*e34*k11^3*k22^2 - 8*ek31*ek41*k11*k12*k22^2 - 8*ek31*ek42*k11*k12*k22^2 + 24*e34*k11^2*k12*k22^2 + 2*ek31*ek41*k12^2*k22^2 + 2*ek31*ek42*k12^2*k22^2 - 2*ek33*ek43*k12^2*k22^2 + 18*e34*k11*k12^2*k22^2 - 12*e34*k12^3*k22^2 + 2*ek33*ek42*k12*k13*k22^2 - 2*ek31*ek41*k11*k22^3 - 2*ek31*ek42*k11*k22^3 + ek33*ek42*k11*k22^3 - ek33*ek43*k11*k22^3 + 6*e34*k11^2*k22^3 - ek33*ek41*k12*k22^3 + ek31*ek42*k12*k22^3 - 2*ek31*ek43*k12*k22^3 + 12*e34*k11*k12*k22^3 - 3*e34*k12^2*k22^3 + ek33*ek41*k13*k22^3 + ek31*ek42*k13*k22^3 + e34*k12*k13*k22^3 - ek31*ek41*k22^4 + 3*e34*k11*k22^4 - ek33*ek42*k11^3*k23 - 2*ek31*ek41*k11^2*k12*k23 - 2*ek33*ek41*k11^2*k12*k23 + e34*k11^3*k12*k23 + ek31*ek42*k11^2*k13*k23 - 4*ek33*ek42*k11^2*k13*k23 - 8*ek31*ek41*k11*k12*k13*k23 - 8*ek33*ek41*k11*k12*k13*k23 + 5*e34*k11^2*k12*k13*k23 + 4*ek31*ek42*k11*k13^2*k23 - 4*ek33*ek42*k11*k13^2*k23 - 8*ek31*ek41*k12*k13^2*k23 - 8*ek33*ek41*k12*k13^2*k23 + 8*e34*k11*k12*k13^2*k23 + 4*ek31*ek42*k13^3*k23 + 4*e34*k12*k13^3*k23 + 8*ek33*ek43*k12^2*k22*k23 - 8*ek33*ek42*k12*k13*k22*k23 - 4*ek33*ek42*k11*k22^2*k23 + 4*ek33*ek43*k11*k22^2*k23 + 4*ek33*ek41*k12*k22^2*k23 - 5*ek31*ek42*k12*k22^2*k23 + 10*ek31*ek43*k12*k22^2*k23 + 5*e34*k12^2*k22^2*k23 - 4*ek33*ek41*k13*k22^2*k23 - 5*ek31*ek42*k13*k22^2*k23 - 5*e34*k12*k13*k22^2*k23 + 6*ek31*ek41*k22^3*k23 - 6*e34*k11*k22^3*k23 - 8*ek33*ek43*k12^2*k23^2 + 8*ek33*ek42*k12*k13*k23^2 + 4*ek33*ek42*k11*k22*k23^2 - 4*ek33*ek43*k11*k22*k23^2 - 4*ek33*ek41*k12*k22*k23^2 + 8*ek31*ek42*k12*k22*k23^2 - 16*ek31*ek43*k12*k22*k23^2 - 8*e34*k12^2*k22*k23^2 + 4*ek33*ek41*k13*k22*k23^2 + 8*ek31*ek42*k13*k22*k23^2 + 8*e34*k12*k13*k22*k23^2 - 12*ek31*ek41*k22^2*k23^2 + 12*e34*k11*k22^2*k23^2 - 4*ek31*ek42*k12*k23^3 + 8*ek31*ek43*k12*k23^3 + 4*e34*k12^2*k23^3 - 4*ek31*ek42*k13*k23^3 - 4*e34*k12*k13*k23^3 + 8*ek31*ek41*k22*k23^3 - 8*e34*k11*k22*k23^3 - 3*ek31*ek42*k11^2*k12*k33 - 2*ek33*ek42*k11^2*k12*k33 + 4*ek31*ek43*k11*k12^2*k33 + 4*ek33*ek43*k11*k12^2*k33 + 2*e34*k11^2*k12^2*k33 - 10*ek31*ek42*k11*k12*k13*k33 - 4*ek33*ek42*k11*k12*k13*k33 + 8*ek31*ek43*k12^2*k13*k33 + 8*ek33*ek43*k12^2*k13*k33 + 6*e34*k11*k12^2*k13*k33 - 8*ek31*ek42*k12*k13^2*k33 + 4*e34*k12^2*k13^2*k33 + 3*ek31*ek41*k11^2*k22*k33 + 2*ek33*ek41*k11^2*k22*k33 + 2*ek33*ek43*k11^2*k22*k33 - 3*e34*k11^3*k22*k33 - 4*ek33*ek43*k12^2*k22*k33 + 10*ek31*ek41*k11*k13*k22*k33 + 4*ek33*ek41*k11*k13*k22*k33 - 2*ek31*ek43*k11*k13*k22*k33 + 4*ek33*ek43*k11*k13*k22*k33 - 12*e34*k11^2*k13*k22*k33 + 4*ek33*ek42*k12*k13*k22*k33 + 8*ek31*ek41*k13^2*k22*k33 - 4*ek31*ek43*k13^2*k22*k33 - 12*e34*k11*k13^2*k22*k33 + 2*ek33*ek42*k11*k22^2*k33 - 2*ek33*ek43*k11*k22^2*k33 - 2*ek33*ek41*k12*k22^2*k33 + 2*ek31*ek42*k12*k22^2*k33 - 4*ek31*ek43*k12*k22^2*k33 - 2*e34*k12^2*k22^2*k33 + 2*ek33*ek41*k13*k22^2*k33 + 2*ek31*ek42*k13*k22^2*k33 + 2*e34*k12*k13*k22^2*k33 - 3*ek31*ek41*k22^3*k33 + 3*e34*k11*k22^3*k33 - 2*ek33*ek42*k11^2*k23*k33 - 4*ek31*ek41*k11*k12*k23*k33 - 4*ek33*ek41*k11*k12*k23*k33 + 2*e34*k11^2*k12*k23*k33 + 8*ek33*ek43*k12^2*k23*k33 + 2*ek31*ek42*k11*k13*k23*k33 - 4*ek33*ek42*k11*k13*k23*k33 - 8*ek31*ek41*k12*k13*k23*k33 - 8*ek33*ek41*k12*k13*k23*k33 - 8*ek33*ek42*k12*k13*k23*k33 + 6*e34*k11*k12*k13*k23*k33 + 4*ek31*ek42*k13^2*k23*k33 + 4*e34*k12*k13^2*k23*k33 - 4*ek33*ek42*k11*k22*k23*k33 + 4*ek33*ek43*k11*k22*k23*k33 + 4*ek33*ek41*k12*k22*k23*k33 - 6*ek31*ek42*k12*k22*k23*k33 + 12*ek31*ek43*k12*k22*k23*k33 + 6*e34*k12^2*k22*k23*k33 - 4*ek33*ek41*k13*k22*k23*k33 - 6*ek31*ek42*k13*k22*k23*k33 - 6*e34*k12*k13*k22*k23*k33 + 12*ek31*ek41*k22^2*k23*k33 - 12*e34*k11*k22^2*k23*k33 + 4*ek31*ek42*k12*k23^2*k33 - 8*ek31*ek43*k12*k23^2*k33 - 4*e34*k12^2*k23^2*k33 + 4*ek31*ek42*k13*k23^2*k33 + 4*e34*k12*k13*k23^2*k33 - 12*ek31*ek41*k22*k23^2*k33 + 12*e34*k11*k22*k23^2*k33 - 3*ek31*ek42*k11*k12*k33^2 - ek33*ek42*k11*k12*k33^2 + 2*ek31*ek43*k12^2*k33^2 + e34*k11*k12^2*k33^2 - 5*ek31*ek42*k12*k13*k33^2 + 2*ek33*ek42*k12*k13*k33^2 + e34*k12^2*k13*k33^2 + 3*ek31*ek41*k11*k22*k33^2 + ek33*ek41*k11*k22*k33^2 + ek33*ek42*k11*k22*k33^2 - 3*e34*k11^2*k22*k33^2 - ek33*ek41*k12*k22*k33^2 + ek31*ek42*k12*k22*k33^2 - 2*ek31*ek43*k12*k22*k33^2 - e34*k12^2*k22*k33^2 + 5*ek31*ek41*k13*k22*k33^2 + ek33*ek41*k13*k22*k33^2 + ek31*ek42*k13*k22*k33^2 - ek31*ek43*k13*k22*k33^2 - 6*e34*k11*k13*k22*k33^2 + e34*k12*k13*k22*k33^2 - 3*ek31*ek41*k22^2*k33^2 + 3*e34*k11*k22^2*k33^2 - ek33*ek42*k11*k23*k33^2 - 2*ek31*ek41*k12*k23*k33^2 - 2*ek33*ek41*k12*k23*k33^2 - ek31*ek42*k12*k23*k33^2 + 2*ek31*ek43*k12*k23*k33^2 + e34*k11*k12*k23*k33^2 + e34*k12^2*k23*k33^2 + 6*ek31*ek41*k22*k23*k33^2 - 6*e34*k11*k22*k23*k33^2 - ek31*ek42*k12*k33^3 + ek32*(ek42*(k11^4 + k11^3*(6*k13 - 2*k22 + 3*k33) + k11^2*(2*k12^2 + 12*k13^2 - 8*k12*k22 - 4*k22^2 + 12*k13*k33 + 3*k33^2) + k11*(8*k12^3 + 8*k13^3 - 4*k12^2*k22 - 8*k12*k22^2 - 3*k22^3 + 5*k22^2*k23 - 8*k22*k23^2 + 4*k23^3 + 12*k13^2*k33 - 3*k22^2*k33 + 10*k22*k23*k33 - 8*k23^2*k33 + 6*k13*k33^2 - 3*k22*k33^2 + 5*k23*k33^2) + 2*k12*(4*k12^3 + 4*k12^2*k22 + k12*k22^2 - k13*(k22 - 2*k23 + k33)^2)) - ek43*(2*k11^3*k12 + 2*k11^2*k12*(5*k13 + 2*k33) + 2*k12*(4*k13^3 + 4*k13^2*k33 + k13*k33^2 - k12*(k22 - 2*k23 + k33)^2) + k11*(-(k23*(k22 - 2*k23 + k33)^2) + 2*k12*(8*k13^2 + 6*k13*k33 + k33^2))) + ek41*(8*k12^4 + 8*k12^3*k22 + 2*k12^2*k22^2 + k11^3*(-k12 - 2*k22 + k23) + k13*k23*(2*k13 - k22 + 2*k23)*(2*k13 + k22 - 2*k23 + 2*k33) + k12*(-4*k13^3 - 4*k13^2*k33 - k13*k33^2 + (k22 - 2*k23 + k33)^2*(k22 - k23 + k33)) + k11^2*(2*k12^2 - 4*k22^2 + k23*(5*k13 + 2*k33) - k12*(5*k13 + 8*k22 + 2*k33)) + k11*(8*k12^3 - 4*k12^2*k22 - 2*k22^3 + k23*(8*k13^2 + 6*k13*k33 + k33^2) - k12*(8*k13^2 + 8*k22^2 + 6*k13*k33 + k33^2))))) + ek22*(2*ek31*ek43*k11^3*k12 + 6*ek31*ek43*k11^2*k12^2 + 12*ek31*ek43*k11*k12^3 + 8*ek31*ek43*k12^4 - ek31*ek41*k11^2*k12*k13 + 5*ek31*ek42*k11^2*k12*k13 + 5*ek31*ek43*k11^2*k12*k13 - e34*k11^3*k12*k13 + 8*ek31*ek42*k11*k12^2*k13 - 12*e34*k11^2*k12^2*k13 + 4*ek31*ek42*k12^3*k13 - 24*e34*k11*k12^3*k13 - 16*e34*k12^4*k13 - 6*ek31*ek42*k11^2*k13^2 - 4*ek31*ek41*k11*k12*k13^2 + 8*ek31*ek43*k11*k12*k13^2 + 6*e34*k11^2*k12*k13^2 - 12*ek31*ek42*k11*k13^3 - 4*ek31*ek41*k12*k13^3 + 4*ek31*ek43*k12*k13^3 + 12*e34*k11*k12*k13^3 - 8*ek31*ek42*k13^4 + 8*e34*k12*k13^4 + 3*ek31*ek43*k11^2*k12*k22 + 12*ek31*ek43*k11*k12^2*k22 + 12*ek31*ek43*k12^3*k22 + 2*ek31*ek42*k11^2*k13*k22 + 6*ek31*ek42*k11*k12*k13*k22 - 6*e34*k11^2*k12*k13*k22 + 4*ek31*ek42*k12^2*k13*k22 - 24*e34*k11*k12^2*k13*k22 - 24*e34*k12^3*k13*k22 + 3*ek31*ek43*k11*k12*k22^2 + 6*ek31*ek43*k12^2*k22^2 + ek31*ek42*k11*k13*k22^2 + ek31*ek42*k12*k13*k22^2 - 6*e34*k11*k12*k13*k22^2 - 12*e34*k12^2*k13*k22^2 + ek31*ek43*k12*k22^3 - 2*e34*k12*k13*k22^3 - ek31*ek41*k11^3*k23 - ek31*ek42*k11^3*k23 + e34*k11^4*k23 - 10*ek31*ek41*k11^2*k12*k23 - 5*ek31*ek42*k11^2*k12*k23 + 12*e34*k11^3*k12*k23 - 16*ek31*ek41*k11*k12^2*k23 - 8*ek31*ek42*k11*k12^2*k23 + 24*e34*k11^2*k12^2*k23 - 8*ek31*ek41*k12^3*k23 - 4*ek31*ek42*k12^3*k23 + 16*e34*k11*k12^3*k23 + 5*ek31*ek41*k11^2*k13*k23 - ek31*ek43*k11^2*k13*k23 - 6*e34*k11^3*k13*k23 + 8*ek31*ek41*k11*k13^2*k23 - 4*ek31*ek43*k11*k13^2*k23 - 12*e34*k11^2*k13^2*k23 + 4*ek31*ek41*k13^3*k23 - 4*ek31*ek43*k13^3*k23 - 8*e34*k11*k13^3*k23 - 4*ek31*ek41*k11^2*k22*k23 - 2*ek31*ek42*k11^2*k22*k23 + 6*e34*k11^3*k22*k23 - 12*ek31*ek41*k11*k12*k22*k23 - 6*ek31*ek42*k11*k12*k22*k23 + 24*e34*k11^2*k12*k22*k23 - 8*ek31*ek41*k12^2*k22*k23 - 4*ek31*ek42*k12^2*k22*k23 + 24*e34*k11*k12^2*k22*k23 - 2*ek31*ek41*k11*k22^2*k23 - ek31*ek42*k11*k22^2*k23 + 6*e34*k11^2*k22^2*k23 - 2*ek31*ek41*k12*k22^2*k23 - 2*ek31*ek43*k12*k22^2*k23 + 12*e34*k11*k12*k22^2*k23 - e34*k12^2*k22^2*k23 + ek31*ek42*k13*k22^2*k23 + e34*k12*k13*k22^2*k23 - ek31*ek41*k22^3*k23 + 3*e34*k11*k22^3*k23 - 4*ek31*ek42*k12*k22*k23^2 + 8*ek31*ek43*k12*k22*k23^2 + 4*e34*k12^2*k22*k23^2 - 4*ek31*ek42*k13*k22*k23^2 - 4*e34*k12*k13*k22*k23^2 + 6*ek31*ek41*k22^2*k23^2 - 6*e34*k11*k22^2*k23^2 + 4*ek31*ek42*k12*k23^3 - 8*ek31*ek43*k12*k23^3 - 4*e34*k12^2*k23^3 + 4*ek31*ek42*k13*k23^3 + 4*e34*k12*k13*k23^3 - 12*ek31*ek41*k22*k23^3 + 12*e34*k11*k22*k23^3 + 8*ek31*ek41*k23^4 - 8*e34*k11*k23^4 + 3*ek31*ek43*k11^2*k12*k33 - 3*ek31*ek42*k11^2*k13*k33 - 2*ek31*ek41*k11*k12*k13*k33 + 10*ek31*ek43*k11*k12*k13*k33 + 3*e34*k11^2*k12*k13*k33 - 12*ek31*ek42*k11*k13^2*k33 - 4*ek31*ek41*k12*k13^2*k33 + 8*ek31*ek43*k12*k13^2*k33 + 12*e34*k11*k12*k13^2*k33 - 12*ek31*ek42*k13^3*k33 + 12*e34*k12*k13^3*k33 - ek31*ek42*k12*k22^2*k33 + 2*ek31*ek43*k12*k22^2*k33 + e34*k12^2*k22^2*k33 - ek31*ek42*k13*k22^2*k33 - e34*k12*k13*k22^2*k33 + 3*ek31*ek41*k11^2*k23*k33 - 3*e34*k11^3*k23*k33 + 10*ek31*ek41*k11*k13*k23*k33 - 2*ek31*ek43*k11*k13*k23*k33 - 12*e34*k11^2*k13*k23*k33 + 8*ek31*ek41*k13^2*k23*k33 - 4*ek31*ek43*k13^2*k23*k33 - 12*e34*k11*k13^2*k23*k33 + 6*ek31*ek42*k12*k22*k23*k33 - 12*ek31*ek43*k12*k22*k23*k33 - 6*e34*k12^2*k22*k23*k33 + 6*ek31*ek42*k13*k22*k23*k33 + 6*e34*k12*k13*k22*k23*k33 - 3*ek31*ek41*k22^2*k23*k33 + 3*e34*k11*k22^2*k23*k33 - 8*ek31*ek42*k12*k23^2*k33 + 16*ek31*ek43*k12*k23^2*k33 + 8*e34*k12^2*k23^2*k33 - 8*ek31*ek42*k13*k23^2*k33 - 8*e34*k12*k13*k23^2*k33 + 12*ek31*ek41*k22*k23^2*k33 - 12*e34*k11*k22*k23^2*k33 - 12*ek31*ek41*k23^3*k33 + 12*e34*k11*k23^3*k33 + 3*ek31*ek43*k11*k12*k33^2 - 3*ek31*ek42*k11*k13*k33^2 - ek31*ek41*k12*k13*k33^2 + 5*ek31*ek43*k12*k13*k33^2 + 3*e34*k11*k12*k13*k33^2 - 6*ek31*ek42*k13^2*k33^2 + 6*e34*k12*k13^2*k33^2 - 2*ek31*ek42*k12*k22*k33^2 + 4*ek31*ek43*k12*k22*k33^2 + 2*e34*k12^2*k22*k33^2 - 2*ek31*ek42*k13*k22*k33^2 - 2*e34*k12*k13*k22*k33^2 + 3*ek31*ek41*k11*k23*k33^2 - 3*e34*k11^2*k23*k33^2 + 5*ek31*ek42*k12*k23*k33^2 - 10*ek31*ek43*k12*k23*k33^2 - 5*e34*k12^2*k23*k33^2 + 5*ek31*ek41*k13*k23*k33^2 + 5*ek31*ek42*k13*k23*k33^2 - ek31*ek43*k13*k23*k33^2 - 6*e34*k11*k13*k23*k33^2 + 5*e34*k12*k13*k23*k33^2 - 3*ek31*ek41*k22*k23*k33^2 + 3*e34*k11*k22*k23*k33^2 + 6*ek31*ek41*k23^2*k33^2 - 6*e34*k11*k23^2*k33^2 - ek31*ek42*k12*k33^3 + 3*ek31*ek43*k12*k33^3 + e34*k12^2*k33^3 - 2*ek31*ek42*k13*k33^3 + ek33*(ek42*(-3*k11^3*(2*k12 - 2*k13 + k22 - k33) + 2*k12*k13*(k22 - 2*k23 + k33)^2 - 3*k11^2*(4*k12^2 - 4*k13^2 + 4*k12*k22 + k22^2 - 4*k13*k33 - k33^2) + k11*(-8*k12^3 + 8*k13^3 - 12*k12^2*k22 - 6*k12*k22^2 - 5*k22^2*k23 + 8*k22*k23^2 - 4*k23^3 + 12*k13^2*k33 + 3*k22^2*k33 - 10*k22*k23*k33 + 8*k23^2*k33 + 6*k13*k33^2 + 3*k22*k33^2 - 5*k23*k33^2 + 2*k33^3)) + ek43*(k11^3*(k12 + k23) + 2*k11^2*(k12 + k23)*(2*k13 + k33) - 2*k12^2*(k22 - 2*k23 + k33)^2 + k11*(k12*(2*k13 + k33)^2 + k23*(2*k13 - k22 + 2*k23)*(2*k13 + k22 - 2*k23 + 2*k33))) + ek41*(8*k12^4 + 12*k12^3*k22 + 6*k12^2*k22^2 + k11^3*k23 + k13*k23*(k22 - 2*k23 + k33)^2 + k11^2*(6*k12^2 + k12*(-8*k13 + 3*k22 - 4*k33) + 2*k23*(2*k13 + k33)) - k12*(16*k13^3 - 4*k23^3 + 24*k13^2*k33 + 8*k23^2*k33 + 12*k13*k33^2 - 5*k23*k33^2 + 3*k33^3 + k22^2*(-5*k23 + 3*k33) + k22*(8*k23^2 - 10*k23*k33 + 3*k33^2)) + k11*(12*k12^3 + 12*k12^2*k22 + k23*(2*k13 + k33)^2 - k12*(20*k13^2 - 3*k22^2 + 20*k13*k33 + 5*k33^2)))) + ek32*(-(ek43*(2*k11^4 + 3*k11^3*(2*k12 + 2*k13 + k22 + k33) - 2*k12^2*(k22 - 2*k23 + k33)^2 + 3*k11^2*(4*k12^2 + 4*k13^2 + 4*k12*k22 + k22^2 + 4*k13*k33 + k33^2) + k11*(8*k12^3 + 8*k13^3 + 12*k12^2*k22 + 6*k12*k22^2 + 3*k22^3 - 12*k22^2*k23 + 24*k22*k23^2 - 16*k23^3 + 12*k13^2*k33 + 5*k22^2*k33 - 20*k22*k23*k33 + 20*k23^2*k33 + 6*k13*k33^2 + 4*k22*k33^2 - 8*k23*k33^2 + 2*k33^3))) + ek42*(2*k11^3*k13 + 2*k11^2*k13*(5*k12 + 2*k22) + 2*k12*k13*(2*k12 + 2*k23 - k33)*(2*k12 + 2*k22 - 2*k23 + k33) + k11*(16*k12^2*k13 + 12*k12*k13*k22 + 2*k13*k22^2 - k33*(k22 - 2*k23 + k33)^2)) + ek41*(4*k12^3*(k13 - k23) + 4*k12^2*k22*(k13 - k23) + k11^3*(2*k13 - k23) + k12*(k13*k22^2 + 2*k22*k33*(-2*k23 + k33) + k33*(-2*k23 + k33)^2 + k22^2*(-k23 + k33)) + k11^2*(6*k13^2 + 5*k12*(k13 - k23) - 2*k22*k23 + k13*(2*k22 + 3*k33)) + k11*(12*k13^3 + 8*k12^2*(k13 - k23) + 6*k12*k22*(k13 - k23) - k22^2*k23 + 12*k13^2*k33 + k13*(k22^2 + 3*k33^2)) + k13*(8*k13^3 + 2*k22^3 + 12*k13^2*k33 + 6*k13*k33^2 + k22^2*(-12*k23 + 5*k33) + 4*k22*(6*k23^2 - 5*k23*k33 + k33^2) + 2*(-8*k23^3 + 10*k23^2*k33 - 4*k23*k33^2 + k33^3)))))) + ek12*(6*ek22*ek33*ek43*k11^3*k12 - 6*ek21*ek33*ek43*k11^2*k12^2 + 12*ek22*ek33*ek43*k11^2*k12^2 - 12*ek21*ek33*ek43*k11*k12^3 + 8*ek22*ek33*ek43*k11*k12^3 - 8*ek21*ek33*ek43*k12^4 + 2*ek21*ek33*ek42*k11^3*k13 + ek22*ek33*ek42*k11^3*k13 + ek21*ek32*ek43*k11^3*k13 + ek22*ek32*ek43*k11^3*k13 - 6*ek22*ek33*ek43*k11^3*k13 - ek21*ek33*ek41*k11^2*k12*k13 - 8*ek22*ek33*ek41*k11^2*k12*k13 + 5*ek21*ek33*ek42*k11^2*k12*k13 + 4*ek22*ek33*ek42*k11^2*k12*k13 - 2*ek21*ek31*ek43*k11^2*k12*k13 - 8*ek22*ek31*ek43*k11^2*k12*k13 + 5*ek21*ek32*ek43*k11^2*k12*k13 + 4*ek22*ek32*ek43*k11^2*k12*k13 + 5*ek21*ek33*ek43*k11^2*k12*k13 - e24*ek33*k11^3*k12*k13 + e23*ek43*k11^3*k12*k13 - 4*ek21*ek33*ek41*k11*k12^2*k13 - 20*ek22*ek33*ek41*k11*k12^2*k13 + 8*ek21*ek33*ek42*k11*k12^2*k13 + 4*ek22*ek33*ek42*k11*k12^2*k13 - 4*ek21*ek31*ek43*k11*k12^2*k13 - 20*ek22*ek31*ek43*k11*k12^2*k13 + 8*ek21*ek32*ek43*k11*k12^2*k13 + 4*ek22*ek32*ek43*k11*k12^2*k13 + 6*e24*ek33*k11^2*k12^2*k13 + 6*e23*ek43*k11^2*k12^2*k13 - 4*ek21*ek33*ek41*k12^3*k13 - 16*ek22*ek33*ek41*k12^3*k13 + 4*ek21*ek33*ek42*k12^3*k13 - 4*ek21*ek31*ek43*k12^3*k13 - 16*ek22*ek31*ek43*k12^3*k13 + 4*ek21*ek32*ek43*k12^3*k13 + 12*e24*ek33*k11*k12^3*k13 + 12*e23*ek43*k11*k12^3*k13 + 8*e24*ek33*k12^4*k13 + 8*e23*ek43*k12^4*k13 - 2*ek21*ek32*ek41*k11^2*k13^2 + 6*ek22*ek33*ek41*k11^2*k13^2 - 2*ek21*ek32*ek42*k11^2*k13^2 - 2*ek22*ek32*ek42*k11^2*k13^2 + 6*ek21*ek33*ek42*k11^2*k13^2 + 6*ek22*ek31*ek43*k11^2*k13^2 - 2*ek21*ek32*ek43*k11^2*k13^2 - 12*ek22*ek33*ek43*k11^2*k13^2 + e24*ek32*k11^3*k13^2 - 2*e23*ek42*k11^3*k13^2 - 8*ek21*ek32*ek42*k11*k12*k13^2 - 8*ek22*ek32*ek42*k11*k12*k13^2 - 4*ek21*ek31*ek43*k11*k12*k13^2 + 8*ek21*ek33*ek43*k11*k12*k13^2 + 2*e34*ek21*k11^2*k12*k13^2 + 8*e34*ek22*k11^2*k12*k13^2 - 5*e24*ek32*k11^2*k12*k13^2 - 12*e24*ek33*k11^2*k12*k13^2 + e23*ek41*k11^2*k12*k13^2 - 5*e23*ek42*k11^2*k12*k13^2 + e23*ek43*k11^2*k12*k13^2 - 8*ek21*ek32*ek42*k12^2*k13^2 - 8*ek22*ek32*ek42*k12^2*k13^2 + 4*e34*ek21*k11*k12^2*k13^2 + 20*e34*ek22*k11*k12^2*k13^2 - 8*e24*ek32*k11*k12^2*k13^2 - 8*e23*ek42*k11*k12^2*k13^2 + 4*e34*ek21*k12^3*k13^2 + 16*e34*ek22*k12^3*k13^2 - 4*e24*ek32*k12^3*k13^2 - 4*e23*ek42*k12^3*k13^2 - 8*ek21*ek32*ek41*k11*k13^3 + 12*ek22*ek33*ek41*k11*k13^3 + 12*ek21*ek33*ek42*k11*k13^3 + 12*ek22*ek31*ek43*k11*k13^3 - 8*ek21*ek32*ek43*k11*k13^3 - 8*ek22*ek33*ek43*k11*k13^3 - 6*e34*ek22*k11^2*k13^3 + 12*e24*ek32*k11^2*k13^3 - 6*e23*ek42*k11^2*k13^3 - 4*ek21*ek31*ek43*k12*k13^3 + 4*ek21*ek33*ek43*k12*k13^3 + 4*e34*ek21*k11*k12*k13^3 - 24*e24*ek33*k11*k12*k13^3 + 4*e23*ek41*k11*k12*k13^3 + 4*e23*ek43*k11*k12*k13^3 - 8*ek21*ek32*ek41*k13^4 + 8*ek22*ek33*ek41*k13^4 + 8*ek21*ek33*ek42*k13^4 + 8*ek22*ek31*ek43*k13^4 - 8*ek21*ek32*ek43*k13^4 - 12*e34*ek22*k11*k13^4 + 24*e24*ek32*k11*k13^4 - 12*e23*ek42*k11*k13^4 + 4*e34*ek21*k12*k13^4 - 16*e24*ek33*k12*k13^4 + 4*e23*ek41*k12*k13^4 + 4*e23*ek43*k12*k13^4 - 8*e34*ek22*k13^5 + 16*e24*ek32*k13^5 - 8*e23*ek42*k13^5 + 3*ek22*ek33*ek43*k11^3*k22 - 3*ek21*ek33*ek43*k11^2*k12*k22 + 12*ek22*ek33*ek43*k11^2*k12*k22 - 12*ek21*ek33*ek43*k11*k12^2*k22 + 12*ek22*ek33*ek43*k11*k12^2*k22 - 12*ek21*ek33*ek43*k12^3*k22 - 4*ek22*ek33*ek41*k11^2*k13*k22 + 3*ek21*ek33*ek42*k11^2*k13*k22 + 2*ek22*ek33*ek42*k11^2*k13*k22 - 4*ek22*ek31*ek43*k11^2*k13*k22 + 3*ek21*ek32*ek43*k11^2*k13*k22 + 2*ek22*ek32*ek43*k11^2*k13*k22 - 2*ek21*ek33*ek41*k11*k12*k13*k22 - 20*ek22*ek33*ek41*k11*k12*k13*k22 + 10*ek21*ek33*ek42*k11*k12*k13*k22 + 4*ek22*ek33*ek42*k11*k12*k13*k22 - 2*ek21*ek31*ek43*k11*k12*k13*k22 - 20*ek22*ek31*ek43*k11*k12*k13*k22 + 10*ek21*ek32*ek43*k11*k12*k13*k22 + 4*ek22*ek32*ek43*k11*k12*k13*k22 + 3*e24*ek33*k11^2*k12*k13*k22 + 3*e23*ek43*k11^2*k12*k13*k22 - 4*ek21*ek33*ek41*k12^2*k13*k22 - 24*ek22*ek33*ek41*k12^2*k13*k22 + 8*ek21*ek33*ek42*k12^2*k13*k22 - 4*ek21*ek31*ek43*k12^2*k13*k22 - 24*ek22*ek31*ek43*k12^2*k13*k22 + 8*ek21*ek32*ek43*k12^2*k13*k22 + 12*e24*ek33*k11*k12^2*k13*k22 + 12*e23*ek43*k11*k12^2*k13*k22 + 12*e24*ek33*k12^3*k13*k22 + 12*e23*ek43*k12^3*k13*k22 - 4*ek21*ek32*ek42*k11*k13^2*k22 - 4*ek22*ek32*ek42*k11*k13^2*k22 + 4*e34*ek22*k11^2*k13^2*k22 - 2*e24*ek32*k11^2*k13^2*k22 - 2*e23*ek42*k11^2*k13^2*k22 - 8*ek21*ek32*ek42*k12*k13^2*k22 - 8*ek22*ek32*ek42*k12*k13^2*k22 + 2*e34*ek21*k11*k12*k13^2*k22 + 20*e34*ek22*k11*k12*k13^2*k22 - 6*e24*ek32*k11*k12*k13^2*k22 - 6*e23*ek42*k11*k12*k13^2*k22 + 4*e34*ek21*k12^2*k13^2*k22 + 24*e34*ek22*k12^2*k13^2*k22 - 4*e24*ek32*k12^2*k13^2*k22 - 4*e23*ek42*k12^2*k13^2*k22 + 3*ek22*ek33*ek43*k11^2*k22^2 - 3*ek21*ek33*ek43*k11*k12*k22^2 + 6*ek22*ek33*ek43*k11*k12*k22^2 - 6*ek21*ek33*ek43*k12^2*k22^2 - 5*ek22*ek33*ek41*k11*k13*k22^2 + 3*ek21*ek33*ek42*k11*k13*k22^2 + ek22*ek33*ek42*k11*k13*k22^2 - 5*ek22*ek31*ek43*k11*k13*k22^2 + 3*ek21*ek32*ek43*k11*k13*k22^2 + ek22*ek32*ek43*k11*k13*k22^2 - ek21*ek33*ek41*k12*k13*k22^2 - 12*ek22*ek33*ek41*k12*k13*k22^2 + 5*ek21*ek33*ek42*k12*k13*k22^2 - ek21*ek31*ek43*k12*k13*k22^2 - 12*ek22*ek31*ek43*k12*k13*k22^2 + 5*ek21*ek32*ek43*k12*k13*k22^2 - 2*ek22*ek32*ek43*k12*k13*k22^2 + 2*ek22*ek33*ek43*k12*k13*k22^2 + 3*e24*ek33*k11*k12*k13*k22^2 + 3*e23*ek43*k11*k12*k13*k22^2 + 6*e24*ek33*k12^2*k13*k22^2 + 6*e23*ek43*k12^2*k13*k22^2 - 2*ek21*ek32*ek42*k13^2*k22^2 - 2*ek22*ek33*ek42*k13^2*k22^2 + 5*e34*ek22*k11*k13^2*k22^2 - e24*ek32*k11*k13^2*k22^2 - e23*ek42*k11*k13^2*k22^2 + e34*ek21*k12*k13^2*k22^2 + 12*e34*ek22*k12*k13^2*k22^2 - e24*ek32*k12*k13^2*k22^2 - e23*ek42*k12*k13^2*k22^2 + 2*ek22*ek33*ek43*k11*k22^3 - 2*ek21*ek33*ek43*k12*k22^3 - 3*ek22*ek33*ek41*k13*k22^3 + 3*ek21*ek33*ek42*k13*k22^3 - 2*ek22*ek31*ek43*k13*k22^3 + ek21*ek32*ek43*k13*k22^3 - ek21*ek33*ek43*k13*k22^3 + 3*e23*ek43*k12*k13*k22^3 + 2*e34*ek22*k13^2*k22^3 + e24*ek33*k13^2*k22^3 - 2*e23*ek42*k13^2*k22^3 - ek21*ek33*ek41*k11^3*k23 + ek22*ek33*ek41*k11^3*k23 + ek22*ek33*ek42*k11^3*k23 + ek21*ek31*ek43*k11^3*k23 + ek22*ek31*ek43*k11^3*k23 + ek22*ek32*ek43*k11^3*k23 - ek21*ek33*ek43*k11^3*k23 + e24*ek33*k11^4*k23 - e23*ek43*k11^4*k23 + 5*ek21*ek33*ek41*k11^2*k12*k23 + 4*ek22*ek33*ek41*k11^2*k12*k23 - ek21*ek33*ek42*k11^2*k12*k23 + 4*ek22*ek33*ek42*k11^2*k12*k23 + 5*ek21*ek31*ek43*k11^2*k12*k23 + 4*ek22*ek31*ek43*k11^2*k12*k23 - ek21*ek32*ek43*k11^2*k12*k23 + 4*ek22*ek32*ek43*k11^2*k12*k23 - 6*e24*ek33*k11^3*k12*k23 - 6*e23*ek43*k11^3*k12*k23 + 8*ek21*ek33*ek41*k11*k12^2*k23 + 4*ek22*ek33*ek41*k11*k12^2*k23 - 4*ek21*ek33*ek42*k11*k12^2*k23 + 4*ek22*ek33*ek42*k11*k12^2*k23 + 8*ek21*ek31*ek43*k11*k12^2*k23 + 4*ek22*ek31*ek43*k11*k12^2*k23 - 4*ek21*ek32*ek43*k11*k12^2*k23 + 4*ek22*ek32*ek43*k11*k12^2*k23 - 12*e24*ek33*k11^2*k12^2*k23 - 12*e23*ek43*k11^2*k12^2*k23 + 4*ek21*ek33*ek41*k12^3*k23 - 4*ek21*ek33*ek42*k12^3*k23 + 4*ek21*ek31*ek43*k12^3*k23 - 4*ek21*ek32*ek43*k12^3*k23 - 8*e24*ek33*k11*k12^3*k23 - 8*e23*ek43*k11*k12^3*k23 + 2*ek21*ek31*ek41*k11^2*k13*k23 + 2*ek21*ek32*ek41*k11^2*k13*k23 + 2*ek22*ek32*ek41*k11^2*k13*k23 - 10*ek21*ek33*ek41*k11^2*k13*k23 + 2*ek21*ek31*ek42*k11^2*k13*k23 + 2*ek22*ek31*ek42*k11^2*k13*k23 + ek21*ek31*ek43*k11^2*k13*k23 - 5*ek21*ek33*ek43*k11^2*k13*k23 - 2*e34*ek21*k11^3*k13*k23 - 2*e34*ek22*k11^3*k13*k23 - e24*ek31*k11^3*k13*k23 - e24*ek32*k11^3*k13*k23 + 12*e24*ek33*k11^3*k13*k23 + e23*ek41*k11^3*k13*k23 - e23*ek42*k11^3*k13*k23 + 8*ek21*ek32*ek41*k11*k12*k13*k23 + 8*ek22*ek32*ek41*k11*k12*k13*k23 + 8*ek21*ek31*ek42*k11*k12*k13*k23 + 8*ek22*ek31*ek42*k11*k12*k13*k23 - 10*e34*ek21*k11^2*k12*k13*k23 - 8*e34*ek22*k11^2*k12*k13*k23 + 5*e24*ek31*k11^2*k12*k13*k23 - 5*e24*ek32*k11^2*k12*k13*k23 + 5*e23*ek41*k11^2*k12*k13*k23 - 5*e23*ek42*k11^2*k12*k13*k23 + 8*ek21*ek32*ek41*k12^2*k13*k23 + 8*ek22*ek32*ek41*k12^2*k13*k23 + 8*ek21*ek31*ek42*k12^2*k13*k23 + 8*ek22*ek31*ek42*k12^2*k13*k23 - 16*e34*ek21*k11*k12^2*k13*k23 - 8*e34*ek22*k11*k12^2*k13*k23 + 8*e24*ek31*k11*k12^2*k13*k23 - 8*e24*ek32*k11*k12^2*k13*k23 + 8*e23*ek41*k11*k12^2*k13*k23 - 8*e23*ek42*k11*k12^2*k13*k23 - 8*e34*ek21*k12^3*k13*k23 + 4*e24*ek31*k12^3*k13*k23 - 4*e24*ek32*k12^3*k13*k23 + 4*e23*ek41*k12^3*k13*k23 - 4*e23*ek42*k12^3*k13*k23 + 8*ek21*ek31*ek41*k11*k13^2*k23 - 16*ek21*ek33*ek41*k11*k13^2*k23 + 4*ek21*ek31*ek43*k11*k13^2*k23 - 8*ek21*ek33*ek43*k11*k13^2*k23 + e34*ek21*k11^2*k13^2*k23 - 12*e24*ek31*k11^2*k13^2*k23 + 24*e24*ek33*k11^2*k13^2*k23 + e23*ek41*k11^2*k13^2*k23 + e23*ek43*k11^2*k13^2*k23 + 8*ek21*ek31*ek41*k13^3*k23 - 8*ek21*ek33*ek41*k13^3*k23 + 4*ek21*ek31*ek43*k13^3*k23 - 4*ek21*ek33*ek43*k13^3*k23 + 4*e34*ek21*k11*k13^3*k23 - 24*e24*ek31*k11*k13^3*k23 + 16*e24*ek33*k11*k13^3*k23 + 4*e23*ek41*k11*k13^3*k23 + 4*e23*ek43*k11*k13^3*k23 + 4*e34*ek21*k13^4*k23 - 16*e24*ek31*k13^4*k23 + 4*e23*ek41*k13^4*k23 + 4*e23*ek43*k13^4*k23 + 3*ek21*ek33*ek41*k11^2*k22*k23 + 2*ek22*ek33*ek41*k11^2*k22*k23 + 2*ek22*ek33*ek42*k11^2*k22*k23 + 3*ek21*ek31*ek43*k11^2*k22*k23 + 2*ek22*ek31*ek43*k11^2*k22*k23 + 2*ek22*ek32*ek43*k11^2*k22*k23 - 3*e24*ek33*k11^3*k22*k23 - 3*e23*ek43*k11^3*k22*k23 + 10*ek21*ek33*ek41*k11*k12*k22*k23 + 4*ek22*ek33*ek41*k11*k12*k22*k23 - 2*ek21*ek33*ek42*k11*k12*k22*k23 + 4*ek22*ek33*ek42*k11*k12*k22*k23 + 10*ek21*ek31*ek43*k11*k12*k22*k23 + 4*ek22*ek31*ek43*k11*k12*k22*k23 - 2*ek21*ek32*ek43*k11*k12*k22*k23 + 4*ek22*ek32*ek43*k11*k12*k22*k23 - 12*e24*ek33*k11^2*k12*k22*k23 - 12*e23*ek43*k11^2*k12*k22*k23 + 8*ek21*ek33*ek41*k12^2*k22*k23 - 4*ek21*ek33*ek42*k12^2*k22*k23 + 8*ek21*ek31*ek43*k12^2*k22*k23 - 4*ek21*ek32*ek43*k12^2*k22*k23 - 12*e24*ek33*k11*k12^2*k22*k23 - 12*e23*ek43*k11*k12^2*k22*k23 + 4*ek21*ek32*ek41*k11*k13*k22*k23 + 4*ek22*ek32*ek41*k11*k13*k22*k23 + 4*ek21*ek31*ek42*k11*k13*k22*k23 + 4*ek22*ek31*ek42*k11*k13*k22*k23 - 6*e34*ek21*k11^2*k13*k22*k23 - 4*e34*ek22*k11^2*k13*k22*k23 + 2*e24*ek31*k11^2*k13*k22*k23 - 2*e24*ek32*k11^2*k13*k22*k23 + 2*e23*ek41*k11^2*k13*k22*k23 - 2*e23*ek42*k11^2*k13*k22*k23 + 8*ek21*ek32*ek41*k12*k13*k22*k23 + 8*ek22*ek32*ek41*k12*k13*k22*k23 + 8*ek21*ek31*ek42*k12*k13*k22*k23 + 8*ek22*ek31*ek42*k12*k13*k22*k23 + 8*ek22*ek32*ek43*k12*k13*k22*k23 - 8*ek22*ek33*ek43*k12*k13*k22*k23 - 20*e34*ek21*k11*k12*k13*k22*k23 - 8*e34*ek22*k11*k12*k13*k22*k23 + 6*e24*ek31*k11*k12*k13*k22*k23 - 6*e24*ek32*k11*k12*k13*k22*k23 + 6*e23*ek41*k11*k12*k13*k22*k23 - 6*e23*ek42*k11*k12*k13*k22*k23 - 16*e34*ek21*k12^2*k13*k22*k23 + 4*e24*ek31*k12^2*k13*k22*k23 - 4*e24*ek32*k12^2*k13*k22*k23 + 4*e23*ek41*k12^2*k13*k22*k23 - 4*e23*ek42*k12^2*k13*k22*k23 - 8*ek22*ek32*ek42*k13^2*k22*k23 + 8*ek22*ek33*ek42*k13^2*k22*k23 + 3*ek21*ek33*ek41*k11*k22^2*k23 + ek22*ek33*ek41*k11*k22^2*k23 + 3*ek21*ek31*ek43*k11*k22^2*k23 + ek22*ek31*ek43*k11*k22^2*k23 + ek22*ek32*ek43*k11*k22^2*k23 - 5*ek22*ek33*ek43*k11*k22^2*k23 - 3*e24*ek33*k11^2*k22^2*k23 - 3*e23*ek43*k11^2*k22^2*k23 + 5*ek21*ek33*ek41*k12*k22^2*k23 + ek22*ek33*ek41*k12*k22^2*k23 - ek21*ek33*ek42*k12*k22^2*k23 + 5*ek21*ek31*ek43*k12*k22^2*k23 + ek22*ek31*ek43*k12*k22^2*k23 + 5*ek21*ek33*ek43*k12*k22^2*k23 - 6*e24*ek33*k11*k12*k22^2*k23 - 6*e23*ek43*k11*k12*k22^2*k23 + 2*ek21*ek32*ek41*k13*k22^2*k23 + 2*ek22*ek32*ek41*k13*k22^2*k23 + 5*ek22*ek33*ek41*k13*k22^2*k23 + 2*ek21*ek31*ek42*k13*k22^2*k23 - 2*ek21*ek32*ek42*k13*k22^2*k23 - 10*ek21*ek33*ek42*k13*k22^2*k23 + ek22*ek31*ek43*k13*k22^2*k23 + ek21*ek32*ek43*k13*k22^2*k23 + 5*ek21*ek33*ek43*k13*k22^2*k23 - 6*e34*ek21*k11*k13*k22^2*k23 - 2*e34*ek22*k11*k13*k22^2*k23 + e24*ek31*k11*k13*k22^2*k23 - e24*ek32*k11*k13*k22^2*k23 + e23*ek41*k11*k13*k22^2*k23 - e23*ek42*k11*k13*k22^2*k23 - 10*e34*ek21*k12*k13*k22^2*k23 + e34*ek22*k12*k13*k22^2*k23 + e24*ek31*k12*k13*k22^2*k23 + 5*e24*ek33*k12*k13*k22^2*k23 + e23*ek41*k12*k13*k22^2*k23 - e23*ek42*k12*k13*k22^2*k23 - 12*e23*ek43*k12*k13*k22^2*k23 - e34*ek22*k13^2*k22^2*k23 - e24*ek32*k13^2*k22^2*k23 - 5*e24*ek33*k13^2*k22^2*k23 + 12*e23*ek42*k13^2*k22^2*k23 + ek21*ek31*ek43*k22^3*k23 - 3*e23*ek43*k11*k22^3*k23 - 2*e34*ek21*k13*k22^3*k23 + 2*e23*ek41*k13*k22^3*k23 - 2*ek21*ek31*ek41*k11^2*k23^2 - 2*ek22*ek31*ek41*k11^2*k23^2 - e34*ek22*k11^3*k23^2 + e24*ek31*k11^3*k23^2 + e23*ek41*k11^3*k23^2 - 8*ek21*ek31*ek41*k11*k12*k23^2 - 8*ek22*ek31*ek41*k11*k12*k23^2 + e34*ek21*k11^2*k12*k23^2 - 4*e34*ek22*k11^2*k12*k23^2 + 5*e24*ek31*k11^2*k12*k23^2 + 5*e23*ek41*k11^2*k12*k23^2 - 8*ek21*ek31*ek41*k12^2*k23^2 - 8*ek22*ek31*ek41*k12^2*k23^2 + 4*e34*ek21*k11*k12^2*k23^2 - 4*e34*ek22*k11*k12^2*k23^2 + 8*e24*ek31*k11*k12^2*k23^2 + 8*e23*ek41*k11*k12^2*k23^2 + 4*e34*ek21*k12^3*k23^2 + 4*e24*ek31*k12^3*k23^2 + 4*e23*ek41*k12^3*k23^2 - 8*ek22*ek32*ek43*k12*k13*k23^2 + 8*ek22*ek33*ek43*k12*k13*k23^2 + 8*ek22*ek32*ek42*k13^2*k23^2 - 8*ek22*ek33*ek42*k13^2*k23^2 - 4*ek21*ek31*ek41*k11*k22*k23^2 - 4*ek22*ek31*ek41*k11*k22*k23^2 + 4*ek22*ek33*ek42*k11*k22*k23^2 + 8*ek22*ek33*ek43*k11*k22*k23^2 - 2*e34*ek22*k11^2*k22*k23^2 + 2*e24*ek31*k11^2*k22*k23^2 + 2*e23*ek41*k11^2*k22*k23^2 - 8*ek21*ek31*ek41*k12*k22*k23^2 - 8*ek22*ek31*ek41*k12*k22*k23^2 - 4*ek22*ek33*ek41*k12*k22*k23^2 - 4*ek22*ek31*ek43*k12*k22*k23^2 - 4*ek21*ek32*ek43*k12*k22*k23^2 - 8*ek21*ek33*ek43*k12*k22*k23^2 + 2*e34*ek21*k11*k12*k22*k23^2 - 4*e34*ek22*k11*k12*k22*k23^2 + 6*e24*ek31*k11*k12*k22*k23^2 + 6*e23*ek41*k11*k12*k22*k23^2 + 4*e34*ek21*k12^2*k22*k23^2 + 4*e24*ek31*k12^2*k22*k23^2 + 4*e23*ek41*k12^2*k22*k23^2 - 8*ek22*ek33*ek41*k13*k22*k23^2 + 8*ek22*ek31*ek42*k13*k22*k23^2 + 8*ek21*ek32*ek42*k13*k22*k23^2 + 16*ek21*ek33*ek42*k13*k22*k23^2 - 4*ek22*ek31*ek43*k13*k22*k23^2 - 4*ek21*ek32*ek43*k13*k22*k23^2 - 8*ek21*ek33*ek43*k13*k22*k23^2 - 4*e34*ek22*k12*k13*k22*k23^2 - 4*e24*ek32*k12*k13*k22*k23^2 - 8*e24*ek33*k12*k13*k22*k23^2 + 24*e23*ek43*k12*k13*k22*k23^2 + 4*e34*ek22*k13^2*k22*k23^2 + 4*e24*ek32*k13^2*k22*k23^2 + 8*e24*ek33*k13^2*k22*k23^2 - 24*e23*ek42*k13^2*k22*k23^2 - 2*ek21*ek31*ek41*k22^2*k23^2 - 2*ek22*ek31*ek41*k22^2*k23^2 + 6*ek21*ek33*ek41*k22^2*k23^2 + 2*ek21*ek31*ek42*k22^2*k23^2 - 2*ek21*ek31*ek43*k22^2*k23^2 - e34*ek22*k11*k22^2*k23^2 + e24*ek31*k11*k22^2*k23^2 - 6*e24*ek33*k11*k22^2*k23^2 + e23*ek41*k11*k22^2*k23^2 + e23*ek42*k11*k22^2*k23^2 + 11*e23*ek43*k11*k22^2*k23^2 + e34*ek21*k13*k22^2*k23^2 + e24*ek31*k13*k22^2*k23^2 - 11*e23*ek41*k13*k22^2*k23^2 - 4*ek22*ek33*ek42*k11*k23^3 - 4*ek22*ek33*ek43*k11*k23^3 + 4*ek22*ek33*ek41*k12*k23^3 + 4*ek22*ek31*ek43*k12*k23^3 + 4*ek21*ek32*ek43*k12*k23^3 + 4*ek21*ek33*ek43*k12*k23^3 + 4*ek22*ek33*ek41*k13*k23^3 - 8*ek22*ek31*ek42*k13*k23^3 - 8*ek21*ek32*ek42*k13*k23^3 - 8*ek21*ek33*ek42*k13*k23^3 + 4*ek22*ek31*ek43*k13*k23^3 + 4*ek21*ek32*ek43*k13*k23^3 + 4*ek21*ek33*ek43*k13*k23^3 + 4*e34*ek22*k12*k13*k23^3 + 4*e24*ek32*k12*k13*k23^3 + 4*e24*ek33*k12*k13*k23^3 - 16*e23*ek43*k12*k13*k23^3 - 4*e34*ek22*k13^2*k23^3 - 4*e24*ek32*k13^2*k23^3 - 4*e24*ek33*k13^2*k23^3 + 16*e23*ek42*k13^2*k23^3 - 12*ek21*ek33*ek41*k22*k23^3 - 8*ek21*ek31*ek42*k22*k23^3 + 8*ek21*ek31*ek43*k22*k23^3 + 12*e24*ek33*k11*k22*k23^3 - 4*e23*ek42*k11*k22*k23^3 - 20*e23*ek43*k11*k22*k23^3 + 4*e34*ek21*k12*k22*k23^3 + 4*e24*ek31*k12*k22*k23^3 + 4*e23*ek41*k12*k22*k23^3 - 4*e34*ek21*k13*k22*k23^3 - 4*e24*ek31*k13*k22*k23^3 + 20*e23*ek41*k13*k22*k23^3 + 8*ek21*ek33*ek41*k23^4 + 8*ek21*ek31*ek42*k23^4 - 8*ek21*ek31*ek43*k23^4 - 8*e24*ek33*k11*k23^4 + 4*e23*ek42*k11*k23^4 + 12*e23*ek43*k11*k23^4 - 4*e34*ek21*k12*k23^4 - 4*e24*ek31*k12*k23^4 - 4*e23*ek41*k12*k23^4 + 4*e34*ek21*k13*k23^4 + 4*e24*ek31*k13*k23^4 - 12*e23*ek41*k13*k23^4 + ek21*ek32*ek41*k11^3*k33 - ek22*ek32*ek41*k11^3*k33 - 2*ek21*ek31*ek42*k11^3*k33 - ek22*ek31*ek42*k11^3*k33 - ek22*ek32*ek42*k11^3*k33 + 2*ek21*ek32*ek43*k11^3*k33 - 3*ek22*ek33*ek43*k11^3*k33 - e24*ek32*k11^4*k33 + 2*e23*ek42*k11^4*k33 + ek21*ek31*ek41*k11^2*k12*k33 + 8*ek22*ek31*ek41*k11^2*k12*k33 - 5*ek21*ek32*ek41*k11^2*k12*k33 - 4*ek22*ek32*ek41*k11^2*k12*k33 - 5*ek21*ek31*ek42*k11^2*k12*k33 - 4*ek22*ek31*ek42*k11^2*k12*k33 + ek21*ek32*ek42*k11^2*k12*k33 - 4*ek22*ek32*ek42*k11^2*k12*k33 - ek21*ek31*ek43*k11^2*k12*k33 + 2*ek21*ek33*ek43*k11^2*k12*k33 - 6*e34*ek22*k11^3*k12*k33 + e24*ek31*k11^3*k12*k33 + 6*e24*ek32*k11^3*k12*k33 - 2*e23*ek41*k11^3*k12*k33 + 6*e23*ek42*k11^3*k12*k33 - e23*ek43*k11^3*k12*k33 + 4*ek21*ek31*ek41*k11*k12^2*k33 + 20*ek22*ek31*ek41*k11*k12^2*k33 - 8*ek21*ek32*ek41*k11*k12^2*k33 - 4*ek22*ek32*ek41*k11*k12^2*k33 - 8*ek21*ek31*ek42*k11*k12^2*k33 - 4*ek22*ek31*ek42*k11*k12^2*k33 + 4*ek21*ek32*ek42*k11*k12^2*k33 - 4*ek22*ek32*ek42*k11*k12^2*k33 + 6*e34*ek21*k11^2*k12^2*k33 - 12*e34*ek22*k11^2*k12^2*k33 - 6*e24*ek31*k11^2*k12^2*k33 + 12*e24*ek32*k11^2*k12^2*k33 - 6*e23*ek41*k11^2*k12^2*k33 + 12*e23*ek42*k11^2*k12^2*k33 + 4*ek21*ek31*ek41*k12^3*k33 + 16*ek22*ek31*ek41*k12^3*k33 - 4*ek21*ek32*ek41*k12^3*k33 - 4*ek21*ek31*ek42*k12^3*k33 + 4*ek21*ek32*ek42*k12^3*k33 + 12*e34*ek21*k11*k12^3*k33 - 8*e34*ek22*k11*k12^3*k33 - 12*e24*ek31*k11*k12^3*k33 + 8*e24*ek32*k11*k12^3*k33 - 12*e23*ek41*k11*k12^3*k33 + 8*e23*ek42*k11*k12^3*k33 + 8*e34*ek21*k12^4*k33 - 8*e24*ek31*k12^4*k33 - 8*e23*ek41*k12^4*k33 - 6*ek22*ek31*ek41*k11^2*k13*k33 + 8*ek21*ek32*ek41*k11^2*k13*k33 + 3*ek22*ek33*ek41*k11^2*k13*k33 - 6*ek21*ek31*ek42*k11^2*k13*k33 + 3*ek21*ek33*ek42*k11^2*k13*k33 + 3*ek22*ek31*ek43*k11^2*k13*k33 + 8*ek21*ek32*ek43*k11^2*k13*k33 - 12*ek22*ek33*ek43*k11^2*k13*k33 + 6*e34*ek22*k11^3*k13*k33 - 12*e24*ek32*k11^3*k13*k33 + 6*e23*ek42*k11^3*k13*k33 - 6*ek21*ek31*ek43*k11*k12*k13*k33 + 6*ek21*ek33*ek43*k11*k12*k13*k33 - 4*e34*ek21*k11^2*k12*k13*k33 + 12*e24*ek31*k11^2*k12*k13*k33 - 6*e24*ek33*k11^2*k12*k13*k33 - 4*e23*ek41*k11^2*k12*k13*k33 - 4*e23*ek43*k11^2*k12*k13*k33 - 12*ek22*ek31*ek41*k11*k13^2*k33 + 4*ek21*ek32*ek41*k11*k13^2*k33 + 12*ek22*ek33*ek41*k11*k13^2*k33 - 12*ek21*ek31*ek42*k11*k13^2*k33 + 12*ek21*ek33*ek42*k11*k13^2*k33 + 12*ek22*ek31*ek43*k11*k13^2*k33 + 4*ek21*ek32*ek43*k11*k13^2*k33 - 12*ek22*ek33*ek43*k11*k13^2*k33 + 9*e34*ek22*k11^2*k13^2*k33 - 18*e24*ek32*k11^2*k13^2*k33 + 9*e23*ek42*k11^2*k13^2*k33 - 8*ek21*ek31*ek43*k12*k13^2*k33 + 4*ek21*ek33*ek43*k12*k13^2*k33 - 2*e34*ek21*k11*k12*k13^2*k33 + 24*e24*ek31*k11*k12*k13^2*k33 - 24*e24*ek33*k11*k12*k13^2*k33 - 2*e23*ek41*k11*k12*k13^2*k33 - 2*e23*ek43*k11*k12*k13^2*k33 - 8*ek22*ek31*ek41*k13^3*k33 - 8*ek21*ek32*ek41*k13^3*k33 + 12*ek22*ek33*ek41*k13^3*k33 - 8*ek21*ek31*ek42*k13^3*k33 + 12*ek21*ek33*ek42*k13^3*k33 + 12*ek22*ek31*ek43*k13^3*k33 - 8*ek21*ek32*ek43*k13^3*k33 - 4*e34*ek22*k11*k13^3*k33 + 8*e24*ek32*k11*k13^3*k33 - 4*e23*ek42*k11*k13^3*k33 + 4*e34*ek21*k12*k13^3*k33 + 16*e24*ek31*k12*k13^3*k33 - 24*e24*ek33*k12*k13^3*k33 + 4*e23*ek41*k12*k13^3*k33 + 4*e23*ek43*k12*k13^3*k33 - 12*e34*ek22*k13^4*k33 + 24*e24*ek32*k13^4*k33 - 12*e23*ek42*k13^4*k33 + 4*ek22*ek31*ek41*k11^2*k22*k33 - 3*ek21*ek32*ek41*k11^2*k22*k33 - 2*ek22*ek32*ek41*k11^2*k22*k33 - 3*ek21*ek31*ek42*k11^2*k22*k33 - 2*ek22*ek31*ek42*k11^2*k22*k33 - 2*ek22*ek32*ek42*k11^2*k22*k33 - 3*e34*ek22*k11^3*k22*k33 + 3*e24*ek32*k11^3*k22*k33 + 3*e23*ek42*k11^3*k22*k33 + 2*ek21*ek31*ek41*k11*k12*k22*k33 + 20*ek22*ek31*ek41*k11*k12*k22*k33 - 10*ek21*ek32*ek41*k11*k12*k22*k33 - 4*ek22*ek32*ek41*k11*k12*k22*k33 - 10*ek21*ek31*ek42*k11*k12*k22*k33 - 4*ek22*ek31*ek42*k11*k12*k22*k33 + 2*ek21*ek32*ek42*k11*k12*k22*k33 - 4*ek22*ek32*ek42*k11*k12*k22*k33 + 3*e34*ek21*k11^2*k12*k22*k33 - 12*e34*ek22*k11^2*k12*k22*k33 - 3*e24*ek31*k11^2*k12*k22*k33 + 12*e24*ek32*k11^2*k12*k22*k33 - 3*e23*ek41*k11^2*k12*k22*k33 + 12*e23*ek42*k11^2*k12*k22*k33 + 4*ek21*ek31*ek41*k12^2*k22*k33 + 24*ek22*ek31*ek41*k12^2*k22*k33 - 8*ek21*ek32*ek41*k12^2*k22*k33 - 8*ek21*ek31*ek42*k12^2*k22*k33 + 4*ek21*ek32*ek42*k12^2*k22*k33 + 12*e34*ek21*k11*k12^2*k22*k33 - 12*e34*ek22*k11*k12^2*k22*k33 - 12*e24*ek31*k11*k12^2*k22*k33 + 12*e24*ek32*k11*k12^2*k22*k33 - 12*e23*ek41*k11*k12^2*k22*k33 + 12*e23*ek42*k11*k12^2*k22*k33 + 12*e34*ek21*k12^3*k22*k33 - 12*e24*ek31*k12^3*k22*k33 - 12*e23*ek41*k12^3*k22*k33 - 4*ek22*ek32*ek43*k12*k13*k22*k33 + 4*ek22*ek33*ek43*k12*k13*k22*k33 + 4*ek22*ek32*ek42*k13^2*k22*k33 - 4*ek22*ek33*ek42*k13^2*k22*k33 + 5*ek22*ek31*ek41*k11*k22^2*k33 - 3*ek21*ek32*ek41*k11*k22^2*k33 - ek22*ek32*ek41*k11*k22^2*k33 - 3*ek21*ek31*ek42*k11*k22^2*k33 - ek22*ek31*ek42*k11*k22^2*k33 - ek22*ek32*ek43*k11*k22^2*k33 + 3*ek22*ek33*ek43*k11*k22^2*k33 - 3*e34*ek22*k11^2*k22^2*k33 + 3*e24*ek32*k11^2*k22^2*k33 + 3*e23*ek42*k11^2*k22^2*k33 + ek21*ek31*ek41*k12*k22^2*k33 + 12*ek22*ek31*ek41*k12*k22^2*k33 - 5*ek21*ek32*ek41*k12*k22^2*k33 - ek22*ek32*ek41*k12*k22^2*k33 - 5*ek21*ek31*ek42*k12*k22^2*k33 + ek21*ek32*ek42*k12*k22^2*k33 - ek22*ek31*ek43*k12*k22^2*k33 - ek21*ek32*ek43*k12*k22^2*k33 - 2*ek21*ek33*ek43*k12*k22^2*k33 + 3*e34*ek21*k11*k12*k22^2*k33 - 6*e34*ek22*k11*k12*k22^2*k33 - 3*e24*ek31*k11*k12*k22^2*k33 + 6*e24*ek32*k11*k12*k22^2*k33 - 3*e23*ek41*k11*k12*k22^2*k33 + 6*e23*ek42*k11*k12*k22^2*k33 + 6*e34*ek21*k12^2*k22^2*k33 - 6*e24*ek31*k12^2*k22^2*k33 - 6*e23*ek41*k12^2*k22^2*k33 + ek22*ek32*ek41*k13*k22^2*k33 - 3*ek22*ek33*ek41*k13*k22^2*k33 + 2*ek22*ek31*ek42*k13*k22^2*k33 + 2*ek21*ek32*ek42*k13*k22^2*k33 + 4*ek21*ek33*ek42*k13*k22^2*k33 - ek22*ek31*ek43*k13*k22^2*k33 - ek21*ek32*ek43*k13*k22^2*k33 - 2*ek21*ek33*ek43*k13*k22^2*k33 - e34*ek22*k12*k13*k22^2*k33 - e24*ek32*k12*k13*k22^2*k33 - 2*e24*ek33*k12*k13*k22^2*k33 + 6*e23*ek43*k12*k13*k22^2*k33 + e34*ek22*k13^2*k22^2*k33 + e24*ek32*k13^2*k22^2*k33 + 2*e24*ek33*k13^2*k22^2*k33 - 6*e23*ek42*k13^2*k22^2*k33 + 3*ek22*ek31*ek41*k22^3*k33 - 3*ek21*ek31*ek42*k22^3*k33 + 2*ek21*ek31*ek43*k22^3*k33 - 2*e34*ek22*k11*k22^3*k33 + 2*e23*ek42*k11*k22^3*k33 + e23*ek43*k11*k22^3*k33 + 2*e34*ek21*k12*k22^3*k33 - 2*e23*ek41*k12*k22^3*k33 - e34*ek21*k13*k22^3*k33 - e24*ek31*k13*k22^3*k33 - e23*ek41*k13*k22^3*k33 + 2*ek21*ek31*ek41*k11^2*k23*k33 - 4*ek21*ek33*ek41*k11^2*k23*k33 + ek21*ek31*ek43*k11^2*k23*k33 - 2*ek21*ek33*ek43*k11^2*k23*k33 - e34*ek21*k11^3*k23*k33 + 6*e24*ek33*k11^3*k23*k33 - e23*ek41*k11^3*k23*k33 - e23*ek43*k11^3*k23*k33 + 12*ek21*ek31*ek41*k11*k13*k23*k33 - 12*ek21*ek33*ek41*k11*k13*k23*k33 + 6*ek21*ek31*ek43*k11*k13*k23*k33 - 6*ek21*ek33*ek43*k11*k13*k23*k33 - 4*e34*ek21*k11^2*k13*k23*k33 - 6*e24*ek31*k11^2*k13*k23*k33 + 24*e24*ek33*k11^2*k13*k23*k33 - 4*e23*ek41*k11^2*k13*k23*k33 - 4*e23*ek43*k11^2*k13*k23*k33 + 8*ek22*ek32*ek43*k12*k13*k23*k33 - 8*ek22*ek33*ek43*k12*k13*k23*k33 + 16*ek21*ek31*ek41*k13^2*k23*k33 - 8*ek21*ek33*ek41*k13^2*k23*k33 - 8*ek22*ek32*ek42*k13^2*k23*k33 + 8*ek22*ek33*ek42*k13^2*k23*k33 + 8*ek21*ek31*ek43*k13^2*k23*k33 - 4*ek21*ek33*ek43*k13^2*k23*k33 - 2*e34*ek21*k11*k13^2*k23*k33 - 24*e24*ek31*k11*k13^2*k23*k33 + 24*e24*ek33*k11*k13^2*k23*k33 - 2*e23*ek41*k11*k13^2*k23*k33 - 2*e23*ek43*k11*k13^2*k23*k33 + 4*e34*ek21*k13^3*k23*k33 - 24*e24*ek31*k13^3*k23*k33 + 4*e23*ek41*k13^3*k23*k33 + 4*e23*ek43*k13^3*k23*k33 - 4*ek22*ek32*ek42*k11*k22*k23*k33 - 2*ek22*ek33*ek42*k11*k22*k23*k33 + 4*ek22*ek32*ek43*k11*k22*k23*k33 - 10*ek22*ek33*ek43*k11*k22*k23*k33 + 4*ek22*ek32*ek41*k12*k22*k23*k33 + 2*ek22*ek33*ek41*k12*k22*k23*k33 + 6*ek22*ek31*ek43*k12*k22*k23*k33 + 6*ek21*ek32*ek43*k12*k22*k23*k33 + 6*ek21*ek33*ek43*k12*k22*k23*k33 - 4*ek22*ek32*ek41*k13*k22*k23*k33 + 10*ek22*ek33*ek41*k13*k22*k23*k33 - 12*ek22*ek31*ek42*k13*k22*k23*k33 - 12*ek21*ek32*ek42*k13*k22*k23*k33 - 12*ek21*ek33*ek42*k13*k22*k23*k33 + 6*ek22*ek31*ek43*k13*k22*k23*k33 + 6*ek21*ek32*ek43*k13*k22*k23*k33 + 6*ek21*ek33*ek43*k13*k22*k23*k33 + 6*e34*ek22*k12*k13*k22*k23*k33 + 6*e24*ek32*k12*k13*k22*k23*k33 + 6*e24*ek33*k12*k13*k22*k23*k33 - 24*e23*ek43*k12*k13*k22*k23*k33 - 6*e34*ek22*k13^2*k22*k23*k33 - 6*e24*ek32*k13^2*k22*k23*k33 - 6*e24*ek33*k13^2*k22*k23*k33 + 24*e23*ek42*k13^2*k22*k23*k33 - 6*ek22*ek31*ek41*k22^2*k23*k33 - 6*ek21*ek32*ek41*k22^2*k23*k33 - 3*ek21*ek33*ek41*k22^2*k23*k33 + 8*ek21*ek31*ek42*k22^2*k23*k33 - 8*ek21*ek31*ek43*k22^2*k23*k33 + 6*e34*ek22*k11*k22^2*k23*k33 + 6*e24*ek32*k11*k22^2*k23*k33 + 3*e24*ek33*k11*k22^2*k23*k33 - 8*e23*ek42*k11*k22^2*k23*k33 - 10*e23*ek43*k11*k22^2*k23*k33 - 4*e34*ek21*k12*k22^2*k23*k33 - 4*e24*ek31*k12*k22^2*k23*k33 + 8*e23*ek41*k12*k22^2*k23*k33 + 4*e34*ek21*k13*k22^2*k23*k33 + 4*e24*ek31*k13*k22^2*k23*k33 + 10*e23*ek41*k13*k22^2*k23*k33 + 4*ek22*ek32*ek42*k11*k23^2*k33 + 4*ek22*ek33*ek42*k11*k23^2*k33 - 4*ek22*ek32*ek43*k11*k23^2*k33 + 8*ek22*ek33*ek43*k11*k23^2*k33 - 4*ek22*ek32*ek41*k12*k23^2*k33 - 4*ek22*ek33*ek41*k12*k23^2*k33 - 8*ek22*ek31*ek43*k12*k23^2*k33 - 8*ek21*ek32*ek43*k12*k23^2*k33 - 4*ek21*ek33*ek43*k12*k23^2*k33 + 4*ek22*ek32*ek41*k13*k23^2*k33 - 8*ek22*ek33*ek41*k13*k23^2*k33 + 16*ek22*ek31*ek42*k13*k23^2*k33 + 16*ek21*ek32*ek42*k13*k23^2*k33 + 8*ek21*ek33*ek42*k13*k23^2*k33 - 8*ek22*ek31*ek43*k13*k23^2*k33 - 8*ek21*ek32*ek43*k13*k23^2*k33 - 4*ek21*ek33*ek43*k13*k23^2*k33 - 8*e34*ek22*k12*k13*k23^2*k33 - 8*e24*ek32*k12*k13*k23^2*k33 - 4*e24*ek33*k12*k13*k23^2*k33 + 24*e23*ek43*k12*k13*k23^2*k33 + 8*e34*ek22*k13^2*k23^2*k33 + 8*e24*ek32*k13^2*k23^2*k33 + 4*e24*ek33*k13^2*k23^2*k33 - 24*e23*ek42*k13^2*k23^2*k33 + 12*ek22*ek31*ek41*k22*k23^2*k33 + 12*ek21*ek32*ek41*k22*k23^2*k33 + 12*ek21*ek33*ek41*k22*k23^2*k33 - 4*ek21*ek31*ek42*k22*k23^2*k33 + 4*ek21*ek31*ek43*k22*k23^2*k33 - 12*e34*ek22*k11*k22*k23^2*k33 - 12*e24*ek32*k11*k22*k23^2*k33 - 12*e24*ek33*k11*k22*k23^2*k33 + 22*e23*ek42*k11*k22*k23^2*k33 + 26*e23*ek43*k11*k22*k23^2*k33 + 2*e34*ek21*k12*k22*k23^2*k33 + 2*e24*ek31*k12*k22*k23^2*k33 - 22*e23*ek41*k12*k22*k23^2*k33 - 2*e34*ek21*k13*k22*k23^2*k33 - 2*e24*ek31*k13*k22*k23^2*k33 - 26*e23*ek41*k13*k22*k23^2*k33 - 8*ek22*ek31*ek41*k23^3*k33 - 8*ek21*ek32*ek41*k23^3*k33 - 12*ek21*ek33*ek41*k23^3*k33 - 8*ek21*ek31*ek42*k23^3*k33 + 8*ek21*ek31*ek43*k23^3*k33 + 8*e34*ek22*k11*k23^3*k33 + 8*e24*ek32*k11*k23^3*k33 + 12*e24*ek33*k11*k23^3*k33 - 20*e23*ek42*k11*k23^3*k33 - 20*e23*ek43*k11*k23^3*k33 + 4*e34*ek21*k12*k23^3*k33 + 4*e24*ek31*k12*k23^3*k33 + 20*e23*ek41*k12*k23^3*k33 - 4*e34*ek21*k13*k23^3*k33 - 4*e24*ek31*k13*k23^3*k33 + 20*e23*ek41*k13*k23^3*k33 - 3*ek22*ek31*ek41*k11^2*k33^2 + 4*ek21*ek32*ek41*k11^2*k33^2 - 3*ek21*ek31*ek42*k11^2*k33^2 + 4*ek21*ek32*ek43*k11^2*k33^2 - 3*ek22*ek33*ek43*k11^2*k33^2 + 3*e34*ek22*k11^3*k33^2 - 6*e24*ek32*k11^3*k33^2 + 3*e23*ek42*k11^3*k33^2 - 2*ek21*ek31*ek43*k11*k12*k33^2 + ek21*ek33*ek43*k11*k12*k33^2 - 2*e34*ek21*k11^2*k12*k33^2 + 6*e24*ek31*k11^2*k12*k33^2 - 2*e23*ek41*k11^2*k12*k33^2 - 2*e23*ek43*k11^2*k12*k33^2 - 12*ek22*ek31*ek41*k11*k13*k33^2 + 8*ek21*ek32*ek41*k11*k13*k33^2 + 3*ek22*ek33*ek41*k11*k13*k33^2 - 12*ek21*ek31*ek42*k11*k13*k33^2 + 3*ek21*ek33*ek42*k11*k13*k33^2 + 3*ek22*ek31*ek43*k11*k13*k33^2 + 8*ek21*ek32*ek43*k11*k13*k33^2 - 6*ek22*ek33*ek43*k11*k13*k33^2 + 12*e34*ek22*k11^2*k13*k33^2 - 24*e24*ek32*k11^2*k13*k33^2 + 12*e23*ek42*k11^2*k13*k33^2 - 5*ek21*ek31*ek43*k12*k13*k33^2 - 2*ek22*ek32*ek43*k12*k13*k33^2 + ek21*ek33*ek43*k12*k13*k33^2 + 2*ek22*ek33*ek43*k12*k13*k33^2 - 4*e34*ek21*k11*k12*k13*k33^2 + 24*e24*ek31*k11*k12*k13*k33^2 - 6*e24*ek33*k11*k12*k13*k33^2 - 4*e23*ek41*k11*k12*k13*k33^2 - 4*e23*ek43*k11*k12*k13*k33^2 - 12*ek22*ek31*ek41*k13^2*k33^2 - 2*ek21*ek32*ek41*k13^2*k33^2 + 6*ek22*ek33*ek41*k13^2*k33^2 - 12*ek21*ek31*ek42*k13^2*k33^2 + 2*ek22*ek32*ek42*k13^2*k33^2 + 6*ek21*ek33*ek42*k13^2*k33^2 - 2*ek22*ek33*ek42*k13^2*k33^2 + 6*ek22*ek31*ek43*k13^2*k33^2 - 2*ek21*ek32*ek43*k13^2*k33^2 + 9*e34*ek22*k11*k13^2*k33^2 - 18*e24*ek32*k11*k13^2*k33^2 + 9*e23*ek42*k11*k13^2*k33^2 + e34*ek21*k12*k13^2*k33^2 + 24*e24*ek31*k12*k13^2*k33^2 - 12*e24*ek33*k12*k13^2*k33^2 + e23*ek41*k12*k13^2*k33^2 + e23*ek43*k12*k13^2*k33^2 - 6*e34*ek22*k13^3*k33^2 + 12*e24*ek32*k13^3*k33^2 - 6*e23*ek42*k13^3*k33^2 + 2*ek22*ek32*ek42*k11*k22*k33^2 - 2*ek22*ek32*ek43*k11*k22*k33^2 + 3*ek22*ek33*ek43*k11*k22*k33^2 - 2*ek22*ek32*ek41*k12*k22*k33^2 - 2*ek22*ek31*ek43*k12*k22*k33^2 - 2*ek21*ek32*ek43*k12*k22*k33^2 - ek21*ek33*ek43*k12*k22*k33^2 + 2*ek22*ek32*ek41*k13*k22*k33^2 - 3*ek22*ek33*ek41*k13*k22*k33^2 + 4*ek22*ek31*ek42*k13*k22*k33^2 + 4*ek21*ek32*ek42*k13*k22*k33^2 + 2*ek21*ek33*ek42*k13*k22*k33^2 - 2*ek22*ek31*ek43*k13*k22*k33^2 - 2*ek21*ek32*ek43*k13*k22*k33^2 - ek21*ek33*ek43*k13*k22*k33^2 - 2*e34*ek22*k12*k13*k22*k33^2 - 2*e24*ek32*k12*k13*k22*k33^2 - e24*ek33*k12*k13*k22*k33^2 + 6*e23*ek43*k12*k13*k22*k33^2 + 2*e34*ek22*k13^2*k22*k33^2 + 2*e24*ek32*k13^2*k22*k33^2 + e24*ek33*k13^2*k22*k33^2 - 6*e23*ek42*k13^2*k22*k33^2 + 3*ek22*ek31*ek41*k22^2*k33^2 + 3*ek21*ek32*ek41*k22^2*k33^2 - 4*ek21*ek31*ek42*k22^2*k33^2 + 4*ek21*ek31*ek43*k22^2*k33^2 - 3*e34*ek22*k11*k22^2*k33^2 - 3*e24*ek32*k11*k22^2*k33^2 + 4*e23*ek42*k11*k22^2*k33^2 + 2*e23*ek43*k11*k22^2*k33^2 + 2*e34*ek21*k12*k22^2*k33^2 + 2*e24*ek31*k12*k22^2*k33^2 - 4*e23*ek41*k12*k22^2*k33^2 - 2*e34*ek21*k13*k22^2*k33^2 - 2*e24*ek31*k13*k22^2*k33^2 - 2*e23*ek41*k13*k22^2*k33^2 + 4*ek21*ek31*ek41*k11*k23*k33^2 - 2*ek21*ek33*ek41*k11*k23*k33^2 - 4*ek22*ek32*ek42*k11*k23*k33^2 - ek22*ek33*ek42*k11*k23*k33^2 + 2*ek21*ek31*ek43*k11*k23*k33^2 + 4*ek22*ek32*ek43*k11*k23*k33^2 - ek21*ek33*ek43*k11*k23*k33^2 - 5*ek22*ek33*ek43*k11*k23*k33^2 - 2*e34*ek21*k11^2*k23*k33^2 + 6*e24*ek33*k11^2*k23*k33^2 - 2*e23*ek41*k11^2*k23*k33^2 - 2*e23*ek43*k11^2*k23*k33^2 + 4*ek22*ek32*ek41*k12*k23*k33^2 + ek22*ek33*ek41*k12*k23*k33^2 + 5*ek22*ek31*ek43*k12*k23*k33^2 + 5*ek21*ek32*ek43*k12*k23*k33^2 + ek21*ek33*ek43*k12*k23*k33^2 + 10*ek21*ek31*ek41*k13*k23*k33^2 - 4*ek22*ek32*ek41*k13*k23*k33^2 - 2*ek21*ek33*ek41*k13*k23*k33^2 + 5*ek22*ek33*ek41*k13*k23*k33^2 - 10*ek22*ek31*ek42*k13*k23*k33^2 - 10*ek21*ek32*ek42*k13*k23*k33^2 - 2*ek21*ek33*ek42*k13*k23*k33^2 + 5*ek21*ek31*ek43*k13*k23*k33^2 + 5*ek22*ek31*ek43*k13*k23*k33^2 + 5*ek21*ek32*ek43*k13*k23*k33^2 - 4*e34*ek21*k11*k13*k23*k33^2 - 6*e24*ek31*k11*k13*k23*k33^2 + 12*e24*ek33*k11*k13*k23*k33^2 - 4*e23*ek41*k11*k13*k23*k33^2 - 4*e23*ek43*k11*k13*k23*k33^2 + 5*e34*ek22*k12*k13*k23*k33^2 + 5*e24*ek32*k12*k13*k23*k33^2 + e24*ek33*k12*k13*k23*k33^2 - 12*e23*ek43*k12*k13*k23*k33^2 + e34*ek21*k13^2*k23*k33^2 - 5*e34*ek22*k13^2*k23*k33^2 - 12*e24*ek31*k13^2*k23*k33^2 - 5*e24*ek32*k13^2*k23*k33^2 - e24*ek33*k13^2*k23*k33^2 + e23*ek41*k13^2*k23*k33^2 + 12*e23*ek42*k13^2*k23*k33^2 + e23*ek43*k13^2*k23*k33^2 - 12*ek22*ek31*ek41*k22*k23*k33^2 - 12*ek21*ek32*ek41*k22*k23*k33^2 - 3*ek21*ek33*ek41*k22*k23*k33^2 + 8*ek21*ek31*ek42*k22*k23*k33^2 - 8*ek21*ek31*ek43*k22*k23*k33^2 + 12*e34*ek22*k11*k22*k23*k33^2 + 12*e24*ek32*k11*k22*k23*k33^2 + 3*e24*ek33*k11*k22*k23*k33^2 - 20*e23*ek42*k11*k22*k23*k33^2 - 10*e23*ek43*k11*k22*k23*k33^2 - 4*e34*ek21*k12*k22*k23*k33^2 - 4*e24*ek31*k12*k22*k23*k33^2 + 20*e23*ek41*k12*k22*k23*k33^2 + 4*e34*ek21*k13*k22*k23*k33^2 + 4*e24*ek31*k13*k22*k23*k33^2 + 10*e23*ek41*k13*k22*k23*k33^2 + 12*ek22*ek31*ek41*k23^2*k33^2 + 12*ek21*ek32*ek41*k23^2*k33^2 + 6*ek21*ek33*ek41*k23^2*k33^2 + 2*ek21*ek31*ek42*k23^2*k33^2 - 2*ek21*ek31*ek43*k23^2*k33^2 - 12*e34*ek22*k11*k23^2*k33^2 - 12*e24*ek32*k11*k23^2*k33^2 - 6*e24*ek33*k11*k23^2*k33^2 + 25*e23*ek42*k11*k23^2*k33^2 + 11*e23*ek43*k11*k23^2*k33^2 - e34*ek21*k12*k23^2*k33^2 - e24*ek31*k12*k23^2*k33^2 - 25*e23*ek41*k12*k23^2*k33^2 + e34*ek21*k13*k23^2*k33^2 + e24*ek31*k13*k23^2*k33^2 - 11*e23*ek41*k13*k23^2*k33^2 - 3*ek22*ek31*ek41*k11*k33^3 + 2*ek21*ek32*ek41*k11*k33^3 - 3*ek21*ek31*ek42*k11*k33^3 + ek22*ek32*ek42*k11*k33^3 + 2*ek21*ek32*ek43*k11*k33^3 - ek22*ek32*ek43*k11*k33^3 + 3*e34*ek22*k11^2*k33^3 - 6*e24*ek32*k11^2*k33^3 + 3*e23*ek42*k11^2*k33^3 - ek22*ek32*ek41*k12*k33^3 - ek21*ek31*ek43*k12*k33^3 - ek22*ek31*ek43*k12*k33^3 - ek21*ek32*ek43*k12*k33^3 - e34*ek21*k11*k12*k33^3 + 6*e24*ek31*k11*k12*k33^3 - e23*ek41*k11*k12*k33^3 - e23*ek43*k11*k12*k33^3 - 6*ek22*ek31*ek41*k13*k33^3 + ek22*ek32*ek41*k13*k33^3 - 6*ek21*ek31*ek42*k13*k33^3 + 2*ek22*ek31*ek42*k13*k33^3 + 2*ek21*ek32*ek42*k13*k33^3 + ek21*ek33*ek42*k13*k33^3 - ek21*ek32*ek43*k13*k33^3 + 6*e34*ek22*k11*k13*k33^3 - 12*e24*ek32*k11*k13*k33^3 + 6*e23*ek42*k11*k13*k33^3 - e34*ek22*k12*k13*k33^3 + 12*e24*ek31*k12*k13*k33^3 - e24*ek32*k12*k13*k33^3 - 2*e24*ek33*k12*k13*k33^3 + 2*e23*ek43*k12*k13*k33^3 + 3*e24*ek32*k13^2*k33^3 - 3*e23*ek42*k13^2*k33^3 + 3*ek22*ek31*ek41*k22*k33^3 + 3*ek21*ek32*ek41*k22*k33^3 - 2*ek21*ek31*ek42*k22*k33^3 + 2*ek21*ek31*ek43*k22*k33^3 - 3*e34*ek22*k11*k22*k33^3 - 3*e24*ek32*k11*k22*k33^3 + 5*e23*ek42*k11*k22*k33^3 + e23*ek43*k11*k22*k33^3 + e34*ek21*k12*k22*k33^3 + e24*ek31*k12*k22*k33^3 - 5*e23*ek41*k12*k22*k33^3 - e34*ek21*k13*k22*k33^3 - e24*ek31*k13*k22*k33^3 - e23*ek41*k13*k22*k33^3 + 2*ek21*ek31*ek41*k23*k33^3 - 6*ek22*ek31*ek41*k23*k33^3 - 6*ek21*ek32*ek41*k23*k33^3 - ek21*ek33*ek41*k23*k33^3 + ek21*ek31*ek43*k23*k33^3 - e34*ek21*k11*k23*k33^3 + 6*e34*ek22*k11*k23*k33^3 + 6*e24*ek32*k11*k23*k33^3 + 3*e24*ek33*k11*k23*k33^3 - e23*ek41*k11*k23*k33^3 - 12*e23*ek42*k11*k23*k33^3 - 3*e23*ek43*k11*k23*k33^3 + 12*e23*ek41*k12*k23*k33^3 - 2*e24*ek31*k13*k23*k33^3 + 2*e23*ek41*k13*k23*k33^3 + ek21*ek32*ek41*k33^4 - ek21*ek31*ek42*k33^4 - 3*e24*ek32*k11*k33^4 + 3*e23*ek42*k11*k33^4 + 2*e24*ek31*k12*k33^4 - 2*e23*ek41*k12*k33^4 - ek23*(-(ek31*ek43*k11^3*k12) - 6*ek31*ek43*k11^2*k12^2 - 12*ek31*ek43*k11*k12^3 - 8*ek31*ek43*k12^4 - 2*ek31*ek42*k11^3*k13 + ek31*ek41*k11^2*k12*k13 - 5*ek31*ek42*k11^2*k12*k13 + 2*ek31*ek43*k11^2*k12*k13 + 2*e34*k11^3*k12*k13 - 8*ek31*ek42*k11*k12^2*k13 + 12*e34*k11^2*k12^2*k13 - 4*ek31*ek42*k12^3*k13 + 24*e34*k11*k12^3*k13 + 16*e34*k12^4*k13 - 6*ek31*ek42*k11^2*k13^2 + 4*ek31*ek41*k11*k12*k13^2 + 8*ek31*ek43*k11*k12*k13^2 - e34*k11^2*k12*k13^2 - 12*ek31*ek42*k11*k13^3 + 4*ek31*ek41*k12*k13^3 + 8*ek31*ek43*k12*k13^3 - 4*e34*k11*k12*k13^3 - 8*ek31*ek42*k13^4 - 4*e34*k12*k13^4 - 3*ek31*ek43*k11^2*k12*k22 - 12*ek31*ek43*k11*k12^2*k22 - 12*ek31*ek43*k12^3*k22 - 2*ek31*ek42*k11^2*k13*k22 - 6*ek31*ek42*k11*k12*k13*k22 + 6*e34*k11^2*k12*k13*k22 - 4*ek31*ek42*k12^2*k13*k22 + 24*e34*k11*k12^2*k13*k22 + 24*e34*k12^3*k13*k22 - 3*ek31*ek43*k11*k12*k22^2 - 6*ek31*ek43*k12^2*k22^2 - ek31*ek42*k11*k13*k22^2 - ek31*ek42*k12*k13*k22^2 + 6*e34*k11*k12*k13*k22^2 + 12*e34*k12^2*k13*k22^2 - 2*ek31*ek42*k13*k22^3 + ek31*ek43*k13*k22^3 + 3*e34*k12*k13*k22^3 - e34*k13^2*k22^3 + 2*ek31*ek41*k11^3*k23 + ek31*ek42*k11^3*k23 - 2*e34*k11^4*k23 + 10*ek31*ek41*k11^2*k12*k23 + 5*ek31*ek42*k11^2*k12*k23 - 12*e34*k11^3*k12*k23 + 16*ek31*ek41*k11*k12^2*k23 + 8*ek31*ek42*k11*k12^2*k23 - 24*e34*k11^2*k12^2*k23 + 8*ek31*ek41*k12^3*k23 + 4*ek31*ek42*k12^3*k23 - 16*e34*k11*k12^3*k23 - ek31*ek41*k11^2*k13*k23 - 4*ek31*ek41*k11*k13^2*k23 - e34*k11^2*k13^2*k23 - 4*ek31*ek41*k13^3*k23 - 4*e34*k11*k13^3*k23 - 4*e34*k13^4*k23 + 4*ek31*ek41*k11^2*k22*k23 + 2*ek31*ek42*k11^2*k22*k23 - 6*e34*k11^3*k22*k23 + 12*ek31*ek41*k11*k12*k22*k23 + 6*ek31*ek42*k11*k12*k22*k23 - 24*e34*k11^2*k12*k22*k23 + 8*ek31*ek41*k12^2*k22*k23 + 4*ek31*ek42*k12^2*k22*k23 - 24*e34*k11*k12^2*k22*k23 + 2*ek31*ek41*k11*k22^2*k23 + ek31*ek42*k11*k22^2*k23 - 6*e34*k11^2*k22^2*k23 + 2*ek31*ek41*k12*k22^2*k23 + ek31*ek42*k12*k22^2*k23 - 5*ek31*ek43*k12*k22^2*k23 - 12*e34*k11*k12*k22^2*k23 + 10*ek31*ek42*k13*k22^2*k23 - 5*ek31*ek43*k13*k22^2*k23 - 5*e34*k12*k13*k22^2*k23 + 5*e34*k13^2*k22^2*k23 + ek31*ek41*k22^3*k23 - 3*e34*k11*k22^3*k23 + 8*ek31*ek43*k12*k22*k23^2 - 16*ek31*ek42*k13*k22*k23^2 + 8*ek31*ek43*k13*k22*k23^2 + 8*e34*k12*k13*k22*k23^2 - 8*e34*k13^2*k22*k23^2 - 6*ek31*ek41*k22^2*k23^2 + 6*e34*k11*k22^2*k23^2 - 4*ek31*ek43*k12*k23^3 + 8*ek31*ek42*k13*k23^3 - 4*ek31*ek43*k13*k23^3 - 4*e34*k12*k13*k23^3 + 4*e34*k13^2*k23^3 + 12*ek31*ek41*k22*k23^3 - 12*e34*k11*k22*k23^3 - 8*ek31*ek41*k23^4 + 8*e34*k11*k23^4 + ek31*ek41*k11^2*k12*k33 + 2*ek31*ek43*k11^2*k12*k33 + e34*k11^3*k12*k33 - 3*ek31*ek42*k11^2*k13*k33 + 6*ek31*ek41*k11*k12*k13*k33 + 12*ek31*ek43*k11*k12*k13*k33 + 4*e34*k11^2*k12*k13*k33 - 12*ek31*ek42*k11*k13^2*k33 + 8*ek31*ek41*k12*k13^2*k33 + 16*ek31*ek43*k12*k13^2*k33 + 2*e34*k11*k12*k13^2*k33 - 12*ek31*ek42*k13^3*k33 - 4*e34*k12*k13^3*k33 + 2*ek31*ek43*k12*k22^2*k33 - 4*ek31*ek42*k13*k22^2*k33 + 2*ek31*ek43*k13*k22^2*k33 + 2*e34*k12*k13*k22^2*k33 - 2*e34*k13^2*k22^2*k33 - ek31*ek41*k11^2*k23*k33 + e34*k11^3*k23*k33 - 6*ek31*ek41*k11*k13*k23*k33 + 4*e34*k11^2*k13*k23*k33 - 8*ek31*ek41*k13^2*k23*k33 + 2*e34*k11*k13^2*k23*k33 - 4*e34*k13^3*k23*k33 - 6*ek31*ek43*k12*k22*k23*k33 + 12*ek31*ek42*k13*k22*k23*k33 - 6*ek31*ek43*k13*k22*k23*k33 - 6*e34*k12*k13*k22*k23*k33 + 6*e34*k13^2*k22*k23*k33 + 3*ek31*ek41*k22^2*k23*k33 - 3*e34*k11*k22^2*k23*k33 + 4*ek31*ek43*k12*k23^2*k33 - 8*ek31*ek42*k13*k23^2*k33 + 4*ek31*ek43*k13*k23^2*k33 + 4*e34*k12*k13*k23^2*k33 - 4*e34*k13^2*k23^2*k33 - 12*ek31*ek41*k22*k23^2*k33 + 12*e34*k11*k22*k23^2*k33 + 12*ek31*ek41*k23^3*k33 - 12*e34*k11*k23^3*k33 + 2*ek31*ek41*k11*k12*k33^2 + 4*ek31*ek43*k11*k12*k33^2 + 2*e34*k11^2*k12*k33^2 - 3*ek31*ek42*k11*k13*k33^2 + 5*ek31*ek41*k12*k13*k33^2 + 10*ek31*ek43*k12*k13*k33^2 + 4*e34*k11*k12*k13*k33^2 - 6*ek31*ek42*k13^2*k33^2 - e34*k12*k13^2*k33^2 + ek31*ek43*k12*k22*k33^2 - 2*ek31*ek42*k13*k22*k33^2 + ek31*ek43*k13*k22*k33^2 + e34*k12*k13*k22*k33^2 - e34*k13^2*k22*k33^2 - 2*ek31*ek41*k11*k23*k33^2 + 2*e34*k11^2*k23*k33^2 - ek31*ek43*k12*k23*k33^2 - 5*ek31*ek41*k13*k23*k33^2 + 2*ek31*ek42*k13*k23*k33^2 - ek31*ek43*k13*k23*k33^2 + 4*e34*k11*k13*k23*k33^2 - e34*k12*k13*k23*k33^2 + 3*ek31*ek41*k22*k23*k33^2 - 3*e34*k11*k22*k23*k33^2 - 6*ek31*ek41*k23^2*k33^2 + 6*e34*k11*k23^2*k33^2 + ek31*ek41*k12*k33^3 + 2*ek31*ek43*k12*k33^3 + e34*k11*k12*k33^3 - ek31*ek42*k13*k33^3 + ek33*(ek42*(2*k11^4 + 3*k11^3*(2*k12 + 2*k13 + k22 + k33) - 2*k13^2*(k22 - 2*k23 + k33)^2 + 3*k11^2*(4*k12^2 + 4*k13^2 + 4*k12*k22 + k22^2 + 4*k13*k33 + k33^2) + k11*(8*k12^3 + 8*k13^3 + 12*k12^2*k22 + 6*k12*k22^2 + 2*k22^3 - 8*k22^2*k23 + 20*k22*k23^2 - 16*k23^3 + 12*k13^2*k33 + 4*k22^2*k33 - 20*k22*k23*k33 + 24*k23^2*k33 + 6*k13*k33^2 + 5*k22*k33^2 - 12*k23*k33^2 + 3*k33^3)) - ek43*(2*k11^3*k12 + 2*k11^2*k12*(5*k13 + 2*k33) + 2*k12*k13*(2*k13 - k22 + 2*k23)*(2*k13 + k22 - 2*k23 + 2*k33) + k11*(-(k22*(k22 - 2*k23 + k33)^2) + 2*k12*(8*k13^2 + 6*k13*k33 + k33^2))) - ek41*(8*k12^4 + 12*k12^3*k22 + 6*k12^2*k22^2 + k11^3*(2*k12 - k23) + k11^2*(6*k12^2 - k23*(5*k13 + 2*k33) + k12*(5*k13 + 3*k22 + 2*k33)) + k13*(k22^3 - k23*(2*k13 + k33)^2 + k22*(-2*k23 + k33)^2 + k22^2*(-4*k23 + 2*k33)) + k12*(4*k13^3 + 2*k22^3 - 2*(2*k23 - k33)^3 + 4*k13^2*k33 + k13*k33^2 + 5*k22*(-2*k23 + k33)^2 + k22^2*(-8*k23 + 4*k33)) + k11*(12*k12^3 + 12*k12^2*k22 - k23*(8*k13^2 + 6*k13*k33 + k33^2) + k12*(8*k13^2 + 3*k22^2 + 6*k13*k33 + k33^2)))) + ek32*(ek43*(k11^4 + k11^3*(6*k12 + 3*k22 - 2*k33) + k11^2*(12*k12^2 + 2*k13^2 + 12*k12*k22 + 3*k22^2 - 8*k13*k33 - 4*k33^2) + k11*(8*k12^3 + 8*k13^3 + 12*k12^2*k22 + 6*k12*k22^2 + 5*k22^2*k23 - 8*k22*k23^2 + 4*k23^3 - 4*k13^2*k33 - 3*k22^2*k33 + 10*k22*k23*k33 - 8*k23^2*k33 - 8*k13*k33^2 - 3*k22*k33^2 + 5*k23*k33^2 - 3*k33^3) + 2*k13*(4*k13^3 + 4*k13^2*k33 + k13*k33^2 - k12*(k22 - 2*k23 + k33)^2)) - ek42*(2*k11^3*k13 + 2*k11^2*k13*(5*k12 + 2*k22) + 2*k13*(4*k12^3 + 4*k12^2*k22 + k12*k22^2 - k13*(k22 - 2*k23 + k33)^2) + k11*(16*k12^2*k13 + 12*k12*k13*k22 + 2*k13*k22^2 - k23*(k22 - 2*k23 + k33)^2)) + ek41*(8*k13^4 - k12*k13*k22^2 - 4*k12^3*(k13 - k23) + 4*k12^2*k22*(-k13 + k23) + k11^3*(-k13 + k23 - 2*k33) + 8*k13^3*k33 + 2*k13^2*k33^2 + k12*k23*(2*k23 - k33)*(2*k22 - 2*k23 + k33) + k13*(k22 - 2*k23 + k33)^2*(k22 - k23 + k33) - k11*(-8*k13^3 + 8*k12^2*(k13 - k23) + 6*k12*k22*(k13 - k23) - k22^2*k23 + 4*k13^2*k33 + 2*k33^3 + k13*(k22^2 + 8*k33^2)) + k11^2*(-5*k12*(k13 - k23) + 2*(k13^2 + k22*k23 - 2*k33^2 - k13*(k22 + 4*k33)))))))))/30

